Molecular-orbital-based Machine Learning for Open-shell and Multi-reference Systems with Kernel Addition Gaussian Process Regression

We introduce a novel machine learning strategy, kernel addition Gaussian process regression (KA-GPR), in molecular-orbital-based machine learning (MOB-ML) to learn the total correlation energies of general electronic structure theories for closed- and open-shell systems by introducing a machine learning strategy. The learning efficiency of MOB-ML (KA-GPR) is the same as the original MOB-ML method for the smallest criegee molecule, which is a closed-shell molecule with multi-reference characters. In addition, the prediction accuracies of different small free radicals could reach the chemical accuracy of 1 kcal/mol by training on one example structure. Accurate potential energy surfaces for the H10 chain (closed-shell) and water OH bond dissociation (open-shell) could also be generated by MOB-ML (KA-GPR). To explore the breadth of chemical systems that KA-GPR can describe, we further apply MOB-ML to accurately predict the large benchmark datasets for closed- (QM9, QM7b-T, GDB-13-T) and open-shell (QMSpin) molecules.

==> anc/SI.bib <==
@book{rasmussen2006cki,
address = {Boston},
author = {Rasmussen, Carl E and Williams, Christopher K I},
booktitle = {Gaussian Processes for Machine Learning},
doi = {10.1142/S0129065704001899},
publisher = {MIT Press},
title = {{Gaussian Processes for Machine Learning}},
url = {http://www.gaussianprocess.org/gpml/chapters/RW.pdf},
year = {2006}
}
@inproceedings{williams2001,
author = {Williams, Christopher K I and Seeger, Matthias},
booktitle = {Adv. Neural Inf. Process. Syst.},
pages = {682--688},
title = {{Using the Nystr{\"{o}}m method to speed up kernel machines}},
year = {2001}
}
@article{kulis2009,
author = {Kulis, Brian and Sustik, M{\'{a}}ty{\'{a}}s A and Dhillon, Inderjit S},
journal = {J. Mach. Learn. Res.},
number = {Feb},
pages = {341--376},
title = {{Low-rank kernel learning with Bregman matrix divergences}},
volume = {10},
year = {2009}
}
@article{hensman2013,
author = {Hensman, James and Fusi, Nicolo and Lawrence, Neil D},
journal = {arXiv Prepr. arXiv1309.6835},
title = {{Gaussian processes for big data}},
year = {2013}
}
@Misc{gpy2014,
  author =   {{GPy}},
  title =    {{GPy}: A Gaussian process framework in python},
  howpublished = {\url{http://github.com/SheffieldML/GPy}},
  year = {since 2012}
}
@article{scikit-learn,
author = {Pedregosa, F and Varoquaux, G and Gramfort, A and Michel, V and Thirion, B and Grisel, O and Blondel, M and Prettenhofer, P and Weiss, R and Dubourg, V and Vanderplas, J and Passos, A and Cournapeau, D and Brucher, M and Perrot, M and Duchesnay, E},
journal = {J. Mach. Learn. Res.},
pages = {2825--2830},
title = {{Scikit-learn: Machine Learning in {\{}P{\}}ython}},
volume = {12},
year = {2011}
}
@book{KRR,
address = {Cambridge, MA},
author = {Murphy, Kevin P},
chapter = {14.4.3},
pages = {492--493},
title = {{Machine learning: a Probabilistic Perspective}},
year = {2012}
}


==> anc/SI.tex <==
\documentclass[%
 aip,
 amsmath,amssymb,
 reprint,%
 citeautoscript,
]{revtex4-1_SI}

%\documentclass[journal=jacsat,manuscript=article]{achemso}
\usepackage{chemformula}
\usepackage{rotating}
\usepackage{graphicx}%Include figure files
\usepackage{gensymb}
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{multirow}
\usepackage{siunitx}
\usepackage{bm}% bold math
\usepackage{placeins}
\usepackage{float}
\usepackage{algorithm}
\usepackage{algorithmicx}
\usepackage{algpseudocode}
\usepackage{float}
\usepackage{mathtools}   
\usepackage{mathptmx}
\usepackage{amsmath,amsthm,amssymb}
%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines
\newcommand{\epsd}{\epsilon^\mathrm{ML}_\mathrm{d}} 
\newcommand{\epso}{\epsilon^\mathrm{ML}_\mathrm{o}}
\newcommand{\qmsbt}{QM7b-T}
\newcommand{\gdbt}{GDB-13-T}
\newcommand{\fchl}{FCHL/$\Delta$-ML}
\newcommand{\gprrfc}{RC/GPR/RFC}
\newcommand{\lrrfc}{RC/LR/RFC}
\newcommand{\gprperfect}{RC/GPR/Perfect}
\newcommand{\lrperfect}{RC/LR/Perfect}
\newcommand\footnoteref[1]{\protected@xdef\@thefnmark{\ref{#1}}\@footnotemark}
\algnewcommand\Input{\item[\textbf{Input:}]}
\algnewcommand\Output{\item[\textbf{Output:}]}
\DeclareMathOperator*{\argmin}{arg\,min}
\DeclareMathOperator*{\argmax}{arg\,max}
\renewcommand\thealgorithm{S\arabic{algorithm}} 


\begin{document}
\title[]{Supporting Information for Molecular-orbital-based Machine Learning for Open-shell and Multi-reference Systems with Kernel Addition Gaussian Process Regression
} % Force line breaks with \\
%\thanks{Footnote to title of article.}
\author{Lixue Cheng}
\affiliation{%
Division of Chemistry and Chemical Engineering, California Institute of Technology, Pasadena, CA 91125, USA%\\This line break forced% with \\
}%
\author{Jiace Sun}%
\affiliation{%
Division of Chemistry and Chemical Engineering, California Institute of Technology, Pasadena, CA 91125, USA%\\This line break forced% with \\
}%
\author{J. Emiliano Deustua}
\affiliation{Division of Chemistry and Chemical Engineering, California Institute of Technology, Pasadena, CA 91125, USA}
\author{Vignesh C. Bhethanabotla}
\affiliation{Division of Chemistry and Chemical Engineering, California Institute of Technology, Pasadena, CA 91125, USA}
\author{Thomas F. Miller III}
\affiliation{%
Division of Chemistry and Chemical Engineering, California Institute of Technology, Pasadena, CA 91125, USA, tfm@caltech.edu%\\This line break forced% with \\
}%
\date{\today}% It is always \today, today,
             %  but any date may be explicitly specified
\maketitle
\onecolumngrid


\section{Additional Tables}

\begin{table*}[htbp]
\centering
\caption{Prediction accuracies of MOB-ML (KA-GPR) models trained and tested on the criegee dataset with different reference theories. The MAEs (kcal/mol) are plotted in Fig. 1 in the main text.}
    \begin{tabular}{p{20mm}|p{20mm}|p{20mm}p{20mm}}
    \hline
    \hline     
    & MRCI+Q & \multicolumn{2}{c}{CCSD(T)} \\
    \hline
    Training size & KA-GPR & KA-GPR & Pair-wise \\
    \hline
    10 & 0.8884 & 0.8179 & 0.4465 \\
    50 & 0.1004 & 0.0907 & 0.0400 \\
    100 & 0.0376 & 0.0342 & 0.0224 \\
    200 & 0.0170 & 0.0144 & 0.0134 \\
    500 & 0.0050 & 0.0048 & 0.0047 \\
    700 & 0.0045 & 0.0027 & 0.0043 \\
    \hline
    \hline     
    \end{tabular}   
\label{tab:water}
\end{table*}

\begin{table*}[htbp]
\centering
\caption{Prediction accuracies of MOB-ML (KA-GPR) models trained and tested on the \ch{H10} dataset with a reference theory of MRCI+Q-F12/aug-cc-pVTZ-F12. The MAEs (kcal/mol) are plotted in Fig. 2 in the main text.}
    \begin{tabular}{p{20mm}|p{20mm}}
    \hline
    \hline     
    Training size & $E_{\text{MAE}}$ \\
    \hline     
    5   & 1.849\\
    8	& 0.390\\
    10	& 0.095\\
    20	& 0.088\\
    30	& 0.030\\
    40	& 0.013\\
    \hline
    \hline     
    \end{tabular}   
\label{tab:water}
\end{table*}

\begin{table}[htbp]
\centering
\caption{Predicted MAEs of MP2/cc-pVTZ energies of test QM9 molecules using MOB-ML (KA-GPR) displayed in Fig. 3 in the main text.}
\begin{tabular}{p{20mm}p{20mm}|p{20mm}p{20mm}}
\hline
\hline
Training sizes & $E_{\text{MAE}}$ & Training sizes & $E_{\text{MAE}}$ \\
\hline
100 & 1.515 & 5000 & 0.178 \\
200 & 1.177 & 10000 & 0.125 \\
500 & 0.678 & 20000 & 0.100 \\
1000 & 0.473 & 50000 & 0.060 \\
2000 & 0.306 & 110000 & 0.037 \\
\hline
\hline
\end{tabular}
\end{table}

\begin{table}[htbp]
\centering
\caption{Predicted MAEs (kcal/mol) of energies of test QM7b-T and GDB-13-T molecules from the QM7b-T model learnt by MOB-ML (KA-GPR) displayed in Fig. 4 in the main text. The relative MAE (Rel. MAE) and per-seven-heavy-atom relative MAE (Rel. MAE/7HA) of GDB-13-T are also listed}
\begin{tabular}{p{20mm}p{30mm}p{30mm}p{30mm}p{40mm}}
\hline
\hline
Training sizes & QM7b-T $E_{\text{MAE}}$ & GDB-13-T  $E_{\text{MAE}}$ & GDB-13-T $E_{\text{Rel. MAE}}$ & GDB-13-T $E_{\text{Rel. MAE/7HA}}$\\
\hline
50 & 3.263 & 9.528 & 4.041 & 2.176 \\
100 & 1.483 & 8.800 & 1.977 & 1.065 \\
250 & 0.820 & 6.587 & 1.398 & 0.753 \\
500 & 0.540 & 4.413 & 1.029 & 0.554 \\
1000 & 0.368 & 3.787 & 0.842 & 0.454 \\
1500 & 0.292 & 3.508 & 0.751 & 0.405 \\
2000 & 0.247 & 3.333 & 0.668 & 0.360 \\
2500 & 0.214 & 3.211 & 0.616 & 0.332 \\
3000 & 0.191 & 3.097 & 0.582 & 0.313 \\
4000 & 0.166 & 2.889 & 0.547 & 0.295 \\
5000 & 0.146 & 2.786 & 0.519 & 0.280 \\
6500 & 0.126 & 2.673 & 0.495 & 0.266 \\
\hline
\hline
\end{tabular}
\end{table}

\begin{table}[htbp]
\centering
\caption{Predicted MAEs (kcal/mol) of energies of four small radicals molecules by MOB-ML (KA-GPR) with LUCCSD/cc-pVTZ and MRCI+Q/cc-pVTZ reference theories shown in Fig. 5.}
\begin{tabular}{c|cc|cc|cc|cc}
\hline
\hline
 & \multicolumn{2}{c|}{Carbene triplet} & \multicolumn{2}{c|}{Hydroxyl} & \multicolumn{2}{c|}{Methyl} & \multicolumn{2}{c}{Amino} \\
\hline
Training size & UCCSD & MRCI+Q & UCCSD & MRCI+Q & UCCSD & MRCI+Q & UCCSD & MRCI+Q \\
\hline
1 & \num{5.51E-01} & \num{5.96E-01} & \num{6.49E-01} & \num{7.57E-01} & \num{3.58E-01} & \num{4.03E-01} & \num{6.83E-01} & \num{7.89E-01} \\
5 & \num{8.20E-02} & \num{8.84E-02} & \num{2.23E-02} & \num{2.41E-02} & \num{5.86E-02} & \num{6.37E-02} & \num{1.54E-02} & \num{7.04E-02} \\
10 & \num{3.46E-03} & \num{3.80E-03} & \num{3.28E-02} & \num{3.36E-02} & \num{2.46E-02} & \num{2.63E-02} & \num{3.95E-03} & \num{4.54E-03} \\
20 & \num{3.91E-04} & \num{4.90E-04} & \num{2.43E-02} & \num{1.63E-02} & \num{8.60E-03} & \num{8.61E-03} & \num{6.09E-04} & \num{7.23E-04} \\
50 & \num{1.01E-04} & \num{1.16E-04} & \num{2.08E-02} & \num{1.86E-02} & \num{1.01E-03} & \num{1.27E-03} & \num{1.05E-04} & \num{1.20E-04} \\
80 & \num{7.50E-05} & \num{8.23E-05} & \num{7.93E-04} & \num{1.52E-03} & \num{4.66E-04} & \num{8.52E-04} & \num{7.80E-05} & \num{8.19E-05} \\
\hline
\hline
\end{tabular}
\end{table}

\begin{table}[htbp]
\centering
\caption{Predicted MAEs (kcal/mol) of energies of five small radicals molecules by MOB-ML (KA-GPR) with MRCI+Q/cc-pVTZ reference theories shown in Fig. 5.}
\begin{tabular}{c|c|c|c|c|c}
\hline
\hline
Training size & Ethyl & Propyl & 1-dH-Butyl & 2-dH-Butyl & Isobutyl \\
\hline
1 & \num{5.52E-01} & \num{8.11E-01} & \num{1.49E+00} & \num{7.23E-01} & \num{6.27E-01} \\
5 & \num{3.28E-01} & \num{4.21E-01} & \num{4.97E-01} & \num{4.35E-01} & \num{4.48E-01} \\
10 & \num{1.95E-01} & \num{2.67E-01} & \num{4.37E-01} & \num{4.11E-01} & \num{4.23E-01} \\
20 & \num{1.29E-01} & \num{2.17E-01} & \num{3.46E-01} & \num{2.92E-01} & \num{3.02E-01} \\
50 & \num{6.04E-02} & \num{7.61E-02} & \num{1.27E-01} & \num{1.52E-01} & \num{1.21E-01} \\
80 & \num{2.25E-02} & \num{5.97E-02} & \num{9.97E-02} & \num{1.06E-01} & \num{7.05E-02} \\
\hline
\hline
\end{tabular}
\end{table}

\begin{figure}[htbp]
    \centering
    \includegraphics[width=0.49\columnwidth]{figures/water_energies_si.pdf}
    \caption{Bond dissociation curves for an example water structure computed using different levels of theories. After 3 \AA, MRCI+Q energies for two reference different states provide nearly identical energies.}    
    \label{fig:water_bond}
\end{figure}

\begin{table*}[htbp]
\centering
\caption{Prediction accuracies of MOB-ML (KA-GPR) models trained and tested on water bond dissociation dataset with a reference theory of MRCI+Q/aug-cc-pVTZ. The MAEs (kcal/mol) are plotted in Fig. 6 in the main text.}
    \begin{tabular}{p{20mm}|p{20mm}}
    \hline
    \hline     
    Training size & $E_{\text{MAE}}$ \\
    \hline     
    30 & 0.8866 \\
    50 & 0.3809  \\
    100 & 0.1628 \\
    200 & 0.1237 \\
    300 & 0.0785 \\
    500 & 0.0652 \\
    \hline
    \hline     
    \end{tabular}   
\label{tab:water}
\end{table*}

\begin{table}[htbp]
\centering
\caption{Predicted MAEs (kcal/mol) of MRCISD+Q-F12/ cc-pVDZ-F12 energies of test QMSpin molecules using MOB-ML (KA-GPR) displayed in Fig. 7 in the main text. The prediction MAEs (kcal/mol) of gaps are also listed.}
\begin{tabular}{ccc|cccc}
\hline
\hline
Training geometries & Singlet energies & Triplet energies &  Training energies & Singlet vertical gaps & Triplet vertical gaps & Adiabatic gaps \\
\hline
100 & 4.849 & 2.537 & 200 & 5.728 & 5.470 & 5.282 \\
200 & 3.570 & 2.657 & 400 & 4.849 & 4.542 & 4.189 \\
500 & 2.251 & 2.266 & 1000 & 3.172 & 2.593 & 2.474 \\
1000 & 1.820 & 1.857 & 2000 & 2.715 & 2.130 & 2.015 \\
2000 & 1.337 & 1.815 & 4000 & 2.510 & 1.832 & 1.835 \\
5000 & 0.859 & 1.354 & 10000 & 1.762 & 1.196 & 1.197 \\
10000 & 0.623 & 1.200 & 20000 & 1.517 & 0.967 & 0.978 \\
\hline
\hline
\end{tabular}
\end{table}

\clearpage

\bibliography{SI}


\end{document}

==> anc/aapmrev4-1.bst <==
%%
%% This is file `aapmrev4-1.bst',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% merlin.mbs  (with options: `head,ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% physjour.mbs  (with options: `ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% geojour.mbs  (with options: `ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% photjour.mbs  (with options: `ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% merlin.mbs  (with options: `tail,ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% ----------------------------------------
%% *** REVTeX-compatible aapmrev4-1.bst 2010-07-25 ***
%% 
%% Copyright 1994-2007 Patrick W Daly
 % ===============================================================
 % IMPORTANT NOTICE:
 % This bibliographic style (bst) file has been generated from one or
 % more master bibliographic style (mbs) files, listed above.
 %
 % This generated file can be redistributed and/or modified under the terms
 % of the LaTeX Project Public License Distributed from CTAN
 % archives in directory macros/latex/base/lppl.txt; either
 % version 1 of the License, or any later version.
 % ===============================================================
 % Name and version information of the main mbs file:
 %   For use with BibTeX version 0.99a or later
 %-------------------------------------------------------------------
 % This bibliography style file is intended for texts in ENGLISH
 % This is an author-year citation style bibliography. As such, it is
 % non-standard LaTeX, and requires a special package file to function properly.
 % Such a package is    natbib.sty   by Patrick W. Daly
 % The form of the \bibitem entries is
 %   \bibitem[Jones et al.(1990)]{key}...
 %   \bibitem[Jones et al.(1990)Jones, Baker, and Smith]{key}...
 % The essential feature is that the label (the part in brackets) consists
 % of the author names, as they should appear in the citation, with the year
 % in parentheses following. There must be no space before the opening
 % parenthesis!
 % With natbib v5.3, a full list of authors may also follow the year.
 % In natbib.sty, it is possible to define the type of enclosures that is
 % really wanted (brackets or parentheses), but in either case, there must
 % be parentheses in the label.
 % The \cite command functions as follows:
 %   \citet{key} ==>>                Jones et al. (1990)
 %   \citet*{key} ==>>               Jones, Baker, and Smith (1990)
 %   \citep{key} ==>>                (Jones et al., 1990)
 %   \citep*{key} ==>>               (Jones, Baker, and Smith, 1990)
 %   \citep[chap. 2]{key} ==>>       (Jones et al., 1990, chap. 2)
 %   \citep[e.g.][]{key} ==>>        (e.g. Jones et al., 1990)
 %   \citep[e.g.][p. 32]{key} ==>>   (e.g. Jones et al., p. 32)
 %   \citeauthor{key} ==>>           Jones et al.
 %   \citeauthor*{key} ==>>          Jones, Baker, and Smith
 %   \citeyear{key} ==>>             1990
 %---------------------------------------------------------------------

FUNCTION {id.bst} {"merlin.mbs aapmrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked"}
ENTRY
{
    address
    archive
    archivePrefix
    author
    bookaddress
    booktitle
    chapter
    collaboration
    doi
    edition
    editor
    eid
    eprint
    howpublished
    institution
    isbn
    issn
    journal
    key
    language
    month
    note
    number
    organization
    pages
    primaryClass
    publisher
    school
    SLACcitation
    series
    title
    translation
    type
    url
    volume
    year
}{
}{
    label
    extra.label sort.label
    short.list
}

INTEGERS
{
  output.state before.all
  after.word after.punctuation
  after.sentence after.block
}

INTEGERS
{
  punctuation.state punctuation.no punctuation.space punctuation.yes
}

STRINGS { bibfield output.bibfield }

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {non.stop}
{ duplicate$
   "}" * add.period$
   #-1 #1 substring$ "." =
}

INTEGERS { arith.mulitplier arith.multiplicand }

FUNCTION {multiply}
{
  'arith.multiplicand :=
  'arith.mulitplier :=
  #0
    { arith.mulitplier #0 > }
    { arith.multiplicand +
      arith.mulitplier #1 - 'arith.mulitplier :=
    }
  while$
}

FUNCTION {chr.to.hex}
{
  chr.to.int$
  duplicate$ "0" chr.to.int$ -
  duplicate$ duplicate$ #0 < swap$ #9 > or not
    { swap$ pop$ }
    { pop$
      duplicate$ "A" chr.to.int$ -
      duplicate$ duplicate$ #0 < swap$ #5 > or not
        { swap$ pop$ #10 + }
        { pop$
          duplicate$ "a" chr.to.int$ -
          duplicate$ duplicate$ #0 < swap$ #5 > or not
            { swap$ pop$ #10 + }
            { pop$
              pop$ #-1
            }
          if$
        }
      if$
    }
  if$
}

INTEGERS { arith.accumulator }

FUNCTION {str.to.hex}
{ #0 'arith.accumulator :=
    { duplicate$ empty$ not }
    { duplicate$ #1 #1 substring$ chr.to.hex
      duplicate$ #0 <
        { pop$ pop$ ""
        }
        { arith.accumulator #16 multiply + 'arith.accumulator :=
          #2 global.max$ substring$
        }
      if$
    }
  while$
  pop$ arith.accumulator
}

FUNCTION {diagn.cmntlog}
{
  duplicate$ top$ "%" swap$ * write$ newline$
}

INTEGERS { control.key control.author control.editor control.title control.pages control.eprint control.year }

INTEGERS { control.author.jnrlst control.author.dotless control.author.nospace control.author.initials control.author.nocomma control.author.first control.author.reversed }

FUNCTION { control.init }
{
  #0
  'control.key             :=
  #0
  #8 +
  'control.author :=
  #0
  'control.author.jnrlst   :=
  #0
  'control.author.dotless  :=
  #0
  'control.author.nospace  :=
  #1
  'control.author.initials :=
  #0
  'control.author.nocomma  :=
  #0
  'control.author.first    :=
  #0
  'control.author.reversed :=
  #1
  'control.editor :=
  #-1
  'control.title  :=
  #0
  'control.pages  :=
  #0
  'control.eprint :=
  #1
  'control.year   :=
}

FUNCTION {warning.dependency}
{
  " (dependency: " * swap$ * ") set " * swap$ int.to.str$ * warning$
}

FUNCTION {control.check}
{
  control.editor
    {
      "editor formatted same as author"
      control.author.reversed {
        duplicate$ #0 swap$ "reversed" warning.dependency
        #0 'control.author.reversed :=
      } 'skip$ if$
      control.author.first {
        duplicate$ #0 swap$ "first" warning.dependency
        #0 'control.author.first :=
      } 'skip$ if$
      control.author.nocomma {
        duplicate$ #0 swap$ "nocomma" warning.dependency
        #0 'control.author.nocomma :=
      } 'skip$ if$
      pop$
    } 'skip$ if$
  control.author.reversed 'skip$
    {
      "not reversed"
      control.author.nospace {
        duplicate$ #0 swap$ "nospace" warning.dependency
        #0 'control.author.nospace :=
      } 'skip$ if$
      control.author.jnrlst 'skip$ {
        duplicate$ #1 swap$ "jnrlst" warning.dependency
        #1 'control.author.jnrlst :=
      } if$
      control.author.initials {
        duplicate$ ", initials" *
        control.author.dotless {
          duplicate$ #0 swap$ "dotless" warning.dependency
          #0 'control.author.dotless :=
        } 'skip$ if$
        pop$
      } 'skip$ if$
      pop$
    }
  if$
  control.author.initials 'skip$ {
    "not initials"
    control.author.nocomma {
      duplicate$ #0 swap$ "nocomma" warning.dependency
      #0 'control.author.nocomma :=
    } 'skip$ if$
    control.author.nospace {
      duplicate$ #0 swap$ "nospace" warning.dependency
      #0 'control.author.nospace :=
    } 'skip$ if$
    control.author.dotless 'skip$ {
      duplicate$ #1 swap$ "dotless" warning.dependency
      #1 'control.author.dotless :=
    } if$
    pop$
  } if$
}

FUNCTION {control.parse}
{
  duplicate$ duplicate$ missing$
    {
      pop$ pop$ pop$
    }
    { empty$
        {
          pop$ #-1
        }{
          str.to.hex
        }
      if$
      swap$ :=
    }
  if$
}

FUNCTION {control.dump}
{
  duplicate$ missing$ { pop$ "N/A" } 'skip$ if$
  "{" swap$ * "}, " *
  *
}

INTEGERS { decode.threshold }

FUNCTION {control.decode}
{
  - duplicate$
  #0 <
    {
      skip$ pop$ swap$ #0
    }
    {
      swap$ pop$ swap$ #1
    }
  if$
  swap$ :=
}

FUNCTION {control.author.decode}
{
  control.author
  duplicate$ duplicate$ #0 < swap$ #128 < not or
    {
      int.to.str$ "(" swap$ * ")" *
      "Control cannot interpret author " swap$ *
      warning$
    }{
      'control.author.jnrlst   swap$ duplicate$ #64 control.decode
      'control.author.dotless  swap$ duplicate$ #32 control.decode
      'control.author.nospace  swap$ duplicate$ #16 control.decode
      'control.author.initials swap$ duplicate$  #8 control.decode
      'control.author.nocomma  swap$ duplicate$  #4 control.decode
      'control.author.first    swap$ duplicate$  #2 control.decode
      'control.author.reversed swap$ duplicate$  #1 control.decode
      duplicate$ #0 =
        'skip$
        {
          "Control: residue of author"
          "(" swap$ * ")" * *
          warning$
        }
      if$
      pop$
    }
  if$
}

FUNCTION {control.setup}
{
  type$ cite$ "{" swap$ * "}, " * *
  "control.key"    key    control.dump *
  "control.author" author control.dump *
  "control.editor" editor control.dump *
  "control.title"  title  control.dump *
  "control.pages"  pages  control.dump *
  "control.year"   year   control.dump *
  "control.eprint" eprint control.dump *
  top$
  'control.key    key    control.parse
  'control.author author control.parse
  'control.editor editor control.parse
  'control.title  title  control.parse
  'control.pages  pages  control.parse
  'control.year   year   control.parse
  'control.eprint eprint control.parse
  control.author.decode
}

FUNCTION {control.pass}
{ type$ "control" = 'control.setup 'skip$ if$
}

FUNCTION {control.presort}
{
}

FUNCTION {control.forward}
{
}

FUNCTION {control.reverse}
{
}

FUNCTION {control.sort}
{
}

FUNCTION {control.longest.label}
{
}

FUNCTION {control.key.bib}
{
  "Control: key "
  control.key
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  pop$ *
  diagn.cmntlog
}

FUNCTION {control.author.bib}
{
  "Control: author "
  control.author "(" swap$ int.to.str$ * ")" * *
  control.author.reversed { " reversed" * }{} if$
  control.author.first    { " first"    * }{} if$
  control.author.nocomma  { " nocomma"  * }{} if$
  control.author.initials { " initials" * }{} if$
  control.author.nospace  { " nospace"  * }{} if$
  control.author.dotless  { " dotless"  * }{} if$
  control.author.jnrlst   { " jnrlst"   * }{} if$
  diagn.cmntlog
}

FUNCTION {control.editor.bib}
{
  "Control: editor formatted "
  control.editor
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "identically to author"
    } {
      "differently from author"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.title.bib}
{
  "Control: production of article title "
  control.title
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled"
  } {
    #0 > {
      "required"
    } {
      "allowed"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.pages.bib}
{
  "Control: page "
  control.pages
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "none"
  } {
    #0 > {
      "range"
    } {
      "single"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.year.bib}
{
  "Control: year "
  control.year
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "truncated"
    } {
      "verbatim"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.eprint.bib}
{
  "Control: production of eprint "
  control.eprint
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  #0 < { "disabled" } { "enabled" } if$ * *
  diagn.cmntlog
}

FUNCTION {control.bib}
{
  control.key.bib
  control.author.bib
  control.editor.bib
  control.title.bib
  control.pages.bib
  control.year.bib
  control.eprint.bib
}

FUNCTION {init.state.consts}
{
  #0 'before.all        :=
  #1 'after.word        :=
  #2 'after.punctuation :=
  #3 'after.sentence    :=
  #4 'after.block       :=
  #0 'punctuation.no    :=
  #1 'punctuation.space :=
  #2 'punctuation.yes   :=
  "" 'bibfield          :=
  "" 'output.bibfield   :=
}

STRINGS { s t}
FUNCTION {block.punctuation}
{ ""
  "," *
}

FUNCTION {word.space}
{
  "\ "
}

FUNCTION {show.stackstring.one}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  duplicate$ "1(" swap$ * ")" * top$
}

FUNCTION {show.stackstring.two}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  swap$
  duplicate$ "1(" swap$ * ")" * top$
  swap$
  duplicate$ "2(" swap$ * ")" * top$
}

FUNCTION {bibfield.command}{ "\bibfield "}

FUNCTION {output.nonnull}
{
  swap$
  output.state after.word =
    {
      block.punctuation *
      word.space *
    }
    {
      output.state after.punctuation =
        {
          word.space *
        }
        {
          output.state after.block = output.state after.sentence = or
            {
              add.period$
              "\EOS\ " *
            }{
            }
          if$
        }
      if$
    }
  if$
  output.bibfield duplicate$ empty$ 'pop$
    {
      bibfield.command
      " {" * swap$ * "} {" * swap$ * "}" *
    }
  if$
  write$
  bibfield 'output.bibfield := "" 'bibfield :=
  output.state after.block =
    {
      newline$
      "\newblock " write$
    }
    'skip$
  if$
  punctuation.state duplicate$
  punctuation.yes 'punctuation.state :=
  punctuation.no =
    { pop$ before.all }
    { punctuation.yes = { after.word }{ after.punctuation } if$ }
  if$
  'output.state :=
}

FUNCTION {output}
{ duplicate$ empty$
    {
      pop$
  "" 'bibfield :=
    }
    'output.nonnull
  if$
}

FUNCTION {output.nopunct}
{
  punctuation.no 'punctuation.state :=
  output.nonnull
}

FUNCTION {output.check}
{ swap$
  duplicate$ empty$
    { pop$ "empty " swap$ * " in " * cite$ * warning$ }
    { swap$ pop$ output.nonnull }
  if$
}

FUNCTION {bbl.open} { "\BibitemOpen " }

FUNCTION {bbl.shut} { "\BibitemShut " }

FUNCTION {bibitem.shut.stop} { bbl.shut "{Stop}%" * }

FUNCTION {bibitem.shut.nostop} { bbl.shut "{NoStop}%" * }

FUNCTION {bibitem.shut}
{
  non.stop
    {
  bibitem.shut.nostop *
    }{
  bibitem.shut.stop *
    }
  if$
}

FUNCTION {html.itag} {
  "p"
}

FUNCTION {html.ltag} {
  ""
}

FUNCTION {output.SLACcitation}
{ SLACcitation empty$
    'skip$
    {
      newline$
      SLACcitation write$
    }
  if$
}

FUNCTION {fin.entry}
{
  bibitem.shut
  write$
    output.SLACcitation
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.block.comma}
{
}

FUNCTION {new.sentence}
{ output.state after.block = output.state before.all = or
    'skip$
    { after.sentence 'output.state := }
  if$
}

FUNCTION {new.sentence.comma}
{
}

FUNCTION {sentence.or.colon}
{
  new.sentence
}

FUNCTION {add.blank}
{
  word.space *
  before.all 'output.state :=
}

FUNCTION {no.blank.or.punct}
{
   "\hspace {0pt}" *
   before.all 'output.state :=
}

FUNCTION {date.block}
{
  new.block.comma
  skip$
}

STRINGS {z}
FUNCTION {remove.dots}
{
  control.author.dotless {
    'z :=
    ""
    { z empty$ not }
    { z #1 #1 substring$
      z #2 global.max$ substring$ 'z :=
      duplicate$ "." = 'pop$
        { * }
      if$
    }
    while$
  } 'skip$ if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{
  duplicate$ empty$
    { pop$ "" }
    {
      "\emph {" swap$ * "}" *
    }
  if$
}

FUNCTION {bolden}
{ duplicate$ empty$
    { pop$ "" }
    { "\textbf {" swap$ * "}" * }
  if$
}

FUNCTION {bib.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {bib.fname.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibfnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {cite.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\citenamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {tie.or.space.prefix}
{ duplicate$ text.length$ #3 <
    { "~" }
    { word.space }
  if$
  swap$
}

FUNCTION {capitalize}
{
  "u" change.case$ "t" change.case$
}

FUNCTION {space.word}
{ word.space swap$ * word.space * }

 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH

FUNCTION {bbl.and}
{
  "and"
}

FUNCTION {bbl.etal}
{
  "et~al."
}

FUNCTION {bbl.editors}
{
  "eds."
}

FUNCTION {bbl.editor}
{
  "ed."
}

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{
  "ed."
}

FUNCTION {bbl.volume}
{
  "vol."
}

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{
  "no."
}

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{
  "pp."
}

FUNCTION {bbl.page}
{
  "p."
}

FUNCTION {bbl.eidpp}
{ "pages" }

FUNCTION {bbl.chapter}
{
  "chap."
}

FUNCTION {bbl.techrep}
{
  "Tech. Rep."
}

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{
  "1st"
}

FUNCTION {bbl.second}
{
  "2nd"
}

FUNCTION {bbl.third}
{
  "3rd"
}

FUNCTION {bbl.fourth}
{
  "4th"
}

FUNCTION {bbl.fifth}
{
  "5th"
}

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"Jun."}

MACRO {jul} {"Jul."}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sep."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

FUNCTION {bbl.url.prefix}
{
  "\urlprefix "
}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{physjour.mbs}[2002/01/14 2.2 (PWD)]
MACRO {aa}{"Astron. \& Astrophys."}
MACRO {aasup}{"Astron. \& Astrophys. Suppl. Ser."}
MACRO {aj} {"Astron. J."}
MACRO {aph} {"Acta Phys."}
MACRO {advp} {"Adv. Phys."}
MACRO {ajp} {"Amer. J. Phys."}
MACRO {ajm} {"Amer. J. Math."}
MACRO {amsci} {"Amer. Sci."}
MACRO {anofd} {"Ann. Fluid Dyn."}
MACRO {am} {"Ann. Math."}
MACRO {ap} {"Ann. Phys. (NY)"}
MACRO {adp} {"Ann. Phys. (Leipzig)"}
MACRO {ao} {"Appl. Opt."}
MACRO {apl} {"Appl. Phys. Lett."}
MACRO {app} {"Astroparticle Phys."}
MACRO {apj} {"Astrophys. J."}
MACRO {apjsup} {"Astrophys. J. Suppl."}
MACRO {apss} {"Astrophys. Space Sci."}
MACRO {araa} {"Ann. Rev. Astron. Astrophys."}
MACRO {baas} {"Bull. Amer. Astron. Soc."}
MACRO {baps} {"Bull. Amer. Phys. Soc."}
MACRO {cmp} {"Comm. Math. Phys."}
MACRO {cpam} {"Commun. Pure Appl. Math."}
MACRO {cppcf} {"Comm. Plasma Phys. \& Controlled Fusion"}
MACRO {cpc} {"Comp. Phys. Comm."}
MACRO {cqg} {"Class. Quant. Grav."}
MACRO {cra} {"C. R. Acad. Sci. A"}
MACRO {fed} {"Fusion Eng. \& Design"}
MACRO {ft} {"Fusion Tech."}
MACRO {grg} {"Gen. Relativ. Gravit."}
MACRO {ieeens} {"IEEE Trans. Nucl. Sci."}
MACRO {ieeeps} {"IEEE Trans. Plasma Sci."}
MACRO {ijimw} {"Interntl. J. Infrared \& Millimeter Waves"}
MACRO {ip} {"Infrared Phys."}
MACRO {irp} {"Infrared Phys."}
MACRO {jap} {"J. Appl. Phys."}
MACRO {jasa} {"J. Acoust. Soc. America"}
MACRO {jcp} {"J. Comp. Phys."}
MACRO {jetp} {"Sov. Phys.--JETP"}
MACRO {jfe} {"J. Fusion Energy"}
MACRO {jfm} {"J. Fluid Mech."}
MACRO {jmp} {"J. Math. Phys."}
MACRO {jne} {"J. Nucl. Energy"}
MACRO {jnec} {"J. Nucl. Energy, C: Plasma Phys., Accelerators, Thermonucl. Res."}
MACRO {jnm} {"J. Nucl. Mat."}
MACRO {jpc} {"J. Phys. Chem."}
MACRO {jpp} {"J. Plasma Phys."}
MACRO {jpsj} {"J. Phys. Soc. Japan"}
MACRO {jsi} {"J. Sci. Instrum."}
MACRO {jvst} {"J. Vac. Sci. \& Tech."}
MACRO {nat} {"Nature"}
MACRO {nature} {"Nature"}
MACRO {nedf} {"Nucl. Eng. \& Design/Fusion"}
MACRO {nf} {"Nucl. Fusion"}
MACRO {nim} {"Nucl. Inst. \& Meth."}
MACRO {nimpr} {"Nucl. Inst. \& Meth. in Phys. Res."}
MACRO {np} {"Nucl. Phys."}
MACRO {npb} {"Nucl. Phys. B"}
MACRO {nt/f} {"Nucl. Tech./Fusion"}
MACRO {npbpc} {"Nucl. Phys. B (Proc. Suppl.)"}
MACRO {inc} {"Nuovo Cimento"}
MACRO {nc} {"Nuovo Cimento"}
MACRO {pf} {"Phys. Fluids"}
MACRO {pfa} {"Phys. Fluids A: Fluid Dyn."}
MACRO {pfb} {"Phys. Fluids B: Plasma Phys."}
MACRO {pl} {"Phys. Lett."}
MACRO {pla} {"Phys. Lett. A"}
MACRO {plb} {"Phys. Lett. B"}
MACRO {prep} {"Phys. Rep."}
MACRO {pnas} {"Proc. Nat. Acad. Sci. USA"}
MACRO {pp} {"Phys. Plasmas"}
MACRO {ppcf} {"Plasma Phys. \& Controlled Fusion"}
MACRO {phitrsl} {"Philos. Trans. Roy. Soc. London"}
MACRO {prl} {"Phys. Rev. Lett."}
MACRO {pr} {"Phys. Rev."}
MACRO {physrev} {"Phys. Rev."}
MACRO {pra} {"Phys. Rev. A"}
MACRO {prb} {"Phys. Rev. B"}
MACRO {prc} {"Phys. Rev. C"}
MACRO {prd} {"Phys. Rev. D"}
MACRO {pre} {"Phys. Rev. E"}
MACRO {ps} {"Phys. Scripta"}
MACRO {procrsl} {"Proc. Roy. Soc. London"}
MACRO {rmp} {"Rev. Mod. Phys."}
MACRO {rsi} {"Rev. Sci. Inst."}
MACRO {science} {"Science"}
MACRO {sciam} {"Sci. Am."}
MACRO {sam} {"Stud. Appl. Math."}
MACRO {sjpp} {"Sov. J. Plasma Phys."}
MACRO {spd} {"Sov. Phys.--Doklady"}
MACRO {sptp} {"Sov. Phys.--Tech. Phys."}
MACRO {spu} {"Sov. Phys.--Uspeki"}
MACRO {st} {"Sky and Telesc."}
 % End module: physjour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{geojour.mbs}[2002/07/10 2.0h (PWD)]
MACRO {aisr} {"Adv. Space Res."}
MACRO {ag} {"Ann. Geophys."}
MACRO {anigeo} {"Ann. Geofis."}
MACRO {angl} {"Ann. Glaciol."}
MACRO {andmet} {"Ann. d. Meteor."}
MACRO {andgeo} {"Ann. d. Geophys."}
MACRO {andphy} {"Ann. Phys.-Paris"}
MACRO {afmgb} {"Arch. Meteor. Geophys. Bioklimatol."}
MACRO {atph} {"Atm\'osphera"}
MACRO {aao} {"Atmos. Ocean"}
MACRO {ass}{"Astrophys. Space Sci."}
MACRO {atenv} {"Atmos. Environ."}
MACRO {aujag} {"Aust. J. Agr. Res."}
MACRO {aumet} {"Aust. Meteorol. Mag."}
MACRO {blmet} {"Bound.-Lay. Meteorol."}
MACRO {bams} {"Bull. Amer. Meteorol. Soc."}
MACRO {cch} {"Clim. Change"}
MACRO {cdyn} {"Clim. Dynam."}
MACRO {cbul} {"Climatol. Bull."}
MACRO {cap} {"Contrib. Atmos. Phys."}
MACRO {dsr} {"Deep-Sea Res."}
MACRO {dhz} {"Dtsch. Hydrogr. Z."}
MACRO {dao} {"Dynam. Atmos. Oceans"}
MACRO {eco} {"Ecology"}
MACRO {empl}{"Earth, Moon and Planets"}
MACRO {envres} {"Environ. Res."}
MACRO {envst} {"Environ. Sci. Technol."}
MACRO {ecms} {"Estuarine Coastal Mar. Sci."}
MACRO {expa}{"Exper. Astron."}
MACRO {geoint} {"Geofis. Int."}
MACRO {geopub} {"Geofys. Publ."}
MACRO {geogeo} {"Geol. Geofiz."}
MACRO {gafd} {"Geophys. Astrophys. Fluid Dyn."}
MACRO {gfd} {"Geophys. Fluid Dyn."}
MACRO {geomag} {"Geophys. Mag."}
MACRO {georl} {"Geophys. Res. Lett."}
MACRO {grl} {"Geophys. Res. Lett."}
MACRO {ga} {"Geophysica"}
MACRO {gs} {"Geophysics"}
MACRO {ieeetap} {"IEEE Trans. Antenn. Propag."}
MACRO {ijawp} {"Int. J. Air Water Pollut."}
MACRO {ijc} {"Int. J. Climatol."}
MACRO {ijrs} {"Int. J. Remote Sens."}
MACRO {jam} {"J. Appl. Meteorol."}
MACRO {jaot} {"J. Atmos. Ocean. Technol."}
MACRO {jatp} {"J. Atmos. Terr. Phys."}
MACRO {jastp} {"J. Atmos. Solar-Terr. Phys."}
MACRO {jce} {"J. Climate"}
MACRO {jcam} {"J. Climate Appl. Meteor."}
MACRO {jcm} {"J. Climate Meteor."}
MACRO {jcy} {"J. Climatol."}
MACRO {jgr} {"J. Geophys. Res."}
MACRO {jga} {"J. Glaciol."}
MACRO {jh} {"J. Hydrol."}
MACRO {jmr} {"J. Mar. Res."}
MACRO {jmrj} {"J. Meteor. Res. Japan"}
MACRO {jm} {"J. Meteor."}
MACRO {jpo} {"J. Phys. Oceanogr."}
MACRO {jra} {"J. Rech. Atmos."}
MACRO {jaes} {"J. Aeronaut. Sci."}
MACRO {japca} {"J. Air Pollut. Control Assoc."}
MACRO {jas} {"J. Atmos. Sci."}
MACRO {jmts} {"J. Mar. Technol. Soc."}
MACRO {jmsj} {"J. Meteorol. Soc. Japan"}
MACRO {josj} {"J. Oceanogr. Soc. Japan"}
MACRO {jwm} {"J. Wea. Mod."}
MACRO {lao} {"Limnol. Oceanogr."}
MACRO {mwl} {"Mar. Wea. Log"}
MACRO {mau} {"Mausam"}
MACRO {meteor} {"``Meteor'' Forschungsergeb."}
MACRO {map} {"Meteorol. Atmos. Phys."}
MACRO {metmag} {"Meteor. Mag."}
MACRO {metmon} {"Meteor. Monogr."}
MACRO {metrun} {"Meteor. Rundsch."}
MACRO {metzeit} {"Meteor. Z."}
MACRO {metgid} {"Meteor. Gidrol."}
MACRO {mwr} {"Mon. Weather Rev."}
MACRO {nwd} {"Natl. Weather Dig."}
MACRO {nzjmfr} {"New Zeal. J. Mar. Freshwater Res."}
MACRO {npg} {"Nonlin. Proc. Geophys."}
MACRO {om} {"Oceanogr. Meteorol."}
MACRO {ocac} {"Oceanol. Acta"}
MACRO {oceanus} {"Oceanus"}
MACRO {paleoc} {"Paleoceanography"}
MACRO {pce} {"Phys. Chem. Earth"}
MACRO {pmg} {"Pap. Meteor. Geophys."}
MACRO {ppom} {"Pap. Phys. Oceanogr. Meteor."}
MACRO {physzeit} {"Phys. Z."}
MACRO {pps} {"Planet. Space Sci."}
MACRO {pss} {"Planet. Space Sci."}
MACRO {pag} {"Pure Appl. Geophys."}
MACRO {qjrms} {"Quart. J. Roy. Meteorol. Soc."}
MACRO {quatres} {"Quat. Res."}
MACRO {rsci} {"Radio Sci."}
MACRO {rse} {"Remote Sens. Environ."}
MACRO {rgeo} {"Rev. Geophys."}
MACRO {rgsp} {"Rev. Geophys. Space Phys."}
MACRO {rdgeo} {"Rev. Geofis."}
MACRO {revmeta} {"Rev. Meteorol."}
MACRO {sgp}{"Surveys in Geophys."}
MACRO {sp} {"Solar Phys."}
MACRO {ssr} {"Space Sci. Rev."}
MACRO {tellus} {"Tellus"}
MACRO {tac} {"Theor. Appl. Climatol."}
MACRO {tagu} {"Trans. Am. Geophys. Union (EOS)"}
MACRO {wrr} {"Water Resour. Res."}
MACRO {weather} {"Weather"}
MACRO {wafc} {"Weather Forecast."}
MACRO {ww} {"Weatherwise"}
MACRO {wmob} {"WMO Bull."}
MACRO {zeitmet} {"Z. Meteorol."}
 % End module: geojour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{photjour.mbs}[1999/02/24 2.0b (PWD)]

MACRO {appopt} {"Appl. Opt."}
MACRO {bell} {"Bell Syst. Tech. J."}
MACRO {ell} {"Electron. Lett."}
MACRO {jasp} {"J. Appl. Spectr."}
MACRO {jqe} {"IEEE J. Quantum Electron."}
MACRO {jlwt} {"J. Lightwave Technol."}
MACRO {jmo} {"J. Mod. Opt."}
MACRO {josa} {"J. Opt. Soc. America"}
MACRO {josaa} {"J. Opt. Soc. Amer.~A"}
MACRO {josab} {"J. Opt. Soc. Amer.~B"}
MACRO {jdp} {"J. Phys. (Paris)"}
MACRO {oc} {"Opt. Commun."}
MACRO {ol} {"Opt. Lett."}
MACRO {phtl} {"IEEE Photon. Technol. Lett."}
MACRO {pspie} {"Proc. Soc. Photo-Opt. Instrum. Eng."}
MACRO {sse} {"Solid-State Electron."}
MACRO {sjot} {"Sov. J. Opt. Technol."}
MACRO {sjqe} {"Sov. J. Quantum Electron."}
MACRO {sleb} {"Sov. Phys.--Leb. Inst. Rep."}
MACRO {stph} {"Sov. Phys.--Techn. Phys."}
MACRO {stphl} {"Sov. Techn. Phys. Lett."}
MACRO {vr} {"Vision Res."}
MACRO {zph} {"Z. f. Physik"}
MACRO {zphb} {"Z. f. Physik~B"}
MACRO {zphd} {"Z. f. Physik~D"}

MACRO {CLEO} {"CLEO"}
MACRO {ASSL} {"Adv. Sol.-State Lasers"}
MACRO {OSA}  {"OSA"}
 % End module: photjour.mbs
%% Copyright 1994-2007 Patrick W Daly
MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Software Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput. Aid. Des."}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Program."}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Graphic."}

MACRO {toms} {"ACM Trans. Math. Software"}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Progr. Lang. Syst."}

MACRO {tcs} {"Theor. Comput. Sci."}

FUNCTION {bibinfo.command} { "\bibinfo " }

FUNCTION {bibinfo.check}
{ swap$
  duplicate$ missing$
    {
      pop$
      pop$ ""
    }{
      duplicate$ empty$
        {
          swap$ pop$
        }{
          swap$
          bibinfo.command "{" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {bibinfo.warn}
{ swap$
  duplicate$ missing$
    {
      swap$ "missing " swap$ * " in " * cite$ * warning$ pop$
      ""
    }{
      duplicate$ empty$
        {
          swap$ "empty " swap$ * " in " * cite$ * warning$
        }{
          swap$
          bibinfo.command " {" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {archiv.base}
{
  "http://arxiv.org/abs"
}

FUNCTION {archiv.prefix.base}
{
  "arXiv"
}

FUNCTION {eprint.command}
{
  "\Eprint "
}

FUNCTION {format.eprint}
{
  eprint duplicate$ empty$
  control.eprint #0 <
  or
    { pop$ "" }
    {
      duplicate$
      ""
        archive duplicate$ empty$ { pop$ archiv.base } 'skip$ if$ *
        "/" *
        swap$ *
        "{" swap$ * "} " *
      swap$
      ""
        archivePrefix duplicate$ empty$ { pop$ "" } { ":" * } if$ *
        swap$ *
        primaryClass  duplicate$ empty$ { pop$ "" } { " [" swap$ * "]" * } if$ *
        "{" swap$ * "} " *
      *
      eprint.command swap$ *
    }
  if$
}

FUNCTION {format.translation}
{ translation duplicate$ empty$
    'skip$
    { ""
      "\translation{" * swap$ * "}" *
      punctuation.space 'punctuation.state :=
    }
  if$
}

FUNCTION {format.url}
{
  url duplicate$ empty$
    { pop$ "" }
    {
      "\url "
      "{" * swap$ * "}" *
    }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {check.speaker}
{ key empty$ 'skip$
  { key nameptr int.to.str$ =
    {
      bolden
    }
      'skip$
    if$
  }
  if$
}


STRINGS  { bibinfo}

FUNCTION {format.names.fname}
{
  control.author.initials {
    control.author.dotless {
      control.author.nospace {
        "f{}"
      } {
        "f{~}"
      } if$
    } {
      control.author.nospace {
        "f{.}."
      } {
        "f."
      } if$
    } if$
  } {
    "ff"
  } if$
}

FUNCTION {bracify}
{
  "{" swap$ * "}" *
}

FUNCTION {name.comma}
{
  control.author.nocomma 'skip$ { "," swap$ * } if$
}

FUNCTION {format.names.format.onefont}
{
  "{vv~}{ll}"
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
    {
      control.author.initials {
        "f"
        control.author.dotless 'skip$ {
          "." *
        } if$
        "~" *
      } {
        "ff"
      } if$
      bracify
      swap$
    } {
      format.names.fname
      " " swap$ *
      name.comma
      bracify
    }
  if$
  "jj"
  " " swap$ *
  name.comma
  bracify
  control.author.jnrlst 'skip$ 'swap$ if$
  * *
}

FUNCTION {format.names.onefont}
{
  s nameptr format.names.format.onefont format.name$
  remove.dots
  bib.name.font
}

FUNCTION {format.names.morfont}
{ s nameptr
  "{vv~}{ll}" format.name$ bib.name.font
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
  {
    s nameptr
    control.author.initials {
      "f"                        % default: name + surname + comma junior
    } {
      "ff"
    } if$
    control.author.dotless 'skip$ {
      "." *                    % nm-init   % Initials. + surname (J. F. Smith)                                           control.author.initials
    } if$
    bracify
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    swap$
    *
    s nameptr
    "{jj}" format.name$ duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } {
    "," *
    s nameptr
    format.names.fname
    "jj"
    " "
    name.comma
    control.author.jnrlst {
      swap$ * skip$
    } {
      skip$ * swap$
    } if$
    bracify swap$ bracify swap$
    *
    format.name$
    remove.dots
    duplicate$ empty$ 'skip$
      { bib.fname.font " " swap$ * }
      if$
  } if$
  *
}

FUNCTION {names.punctuate}
{
  "," *
  " " *
}

FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ { pop$ "" } {
    duplicate$ num.names$
    duplicate$ 'numnames :=
    'namesleft :=
    's :=
    #1 'nameptr :=
    ""
      { namesleft #0 > }
      {
      format.names.morfont
        bibinfo bibinfo.check
        type$ "presentation" =
          'check.speaker
          'skip$
        if$
        't :=
        nameptr #1 > not
          {
            t *
          } {
            namesleft #1 >
              {
                names.punctuate
                t *
              } {
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.punctuate
                  'skip$
                if$
                t "others" =
                  {
                    " " *
                    bbl.etal
                    emphasize
                    *
                  } {
                    bbl.and
                    space.word *
                    t *
                  }
                if$
              }
            if$
          }
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
  } if$
}

FUNCTION {format.names.ed.onefont}
{
    s nameptr
    control.author.initials {
      control.author.dotless {
        control.author.nospace {
          "{f{}~}{vv~}{ll}{ jj}"   % nm-rvx|nm-rvcx
        } {
          "{f{~}~}{vv~}{ll}{ jj}"  % nm-rv
        } if$
      } {
        control.author.nospace {
          "{f{.}.~}{vv~}{ll}{ jj}" % nm-rvv|nm-rvvc
        }{
          "{f.~}{vv~}{ll}{, jj}"   % nm-init|nm-rev|nm-rev1
        } if$
      } if$
    } {
      "{ff~}{vv~}{ll}{, jj}"
    } if$
    format.name$
    remove.dots
    bib.name.font
}

FUNCTION {format.names.ed.morfont}
{
  control.author.reversed { %
    control.author.initials { %
      control.author.dotless { %
        s nameptr
        control.author.nospace { % nm-rvx nm-rvcx
          "{f{}}"
        } { % nm-rv
          "{f{~}}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        remove.dots
        duplicate$ empty$ 'skip$
          { bib.fname.font " " swap$ * }
        if$
      } { % !control.author.dotless
        s nameptr
        control.author.nospace { % nm-rvv
          "{ff}"
        } { % nm-rev nm-rev1
          "{f.}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        duplicate$ empty$ 'skip$
          { bib.fname.font ", " swap$ * }
        if$
      } if$
    } { % Full names !control.author.initials  nm-revf nm-revv1
      s nameptr
      "{ff}"
      format.name$ duplicate$ empty$ 'skip$
        { tie.or.space.prefix bib.fname.font swap$ * }
      if$
      s nameptr
      "{vv~}{ll}" format.name$ bib.name.font *
      s nameptr
      "{jj}" format.name$
      duplicate$ empty$ 'skip$
        { bib.fname.font ", " swap$ * }
      if$
    } if$
  } { % !control.author.reversed nm-init
    s nameptr
    "{f.}"
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    s nameptr
    "{vv~}{ll}" format.name$ bib.name.font *
    s nameptr
    "{jj}" format.name$
    duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } if$
  *
}

FUNCTION {format.names.ed}
{
  control.editor #0 > {
    format.names
  } {
    'bibinfo :=
    duplicate$ empty$ 'skip$ {
    's :=
    "" 't :=
    #1 'nameptr :=
    s num.names$ 'numnames :=
    numnames 'namesleft :=
      { namesleft #0 > }
      {
       format.names.ed.morfont
        bibinfo bibinfo.check
        't :=
        nameptr #1 >
          {
            namesleft #1 >
              {
                names.punctuate
                t *
              }{
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.punctuate
                  'skip$
                if$
                t "others" =
                  {
                    " " * bbl.etal emphasize *
                  }{
                   bbl.and
                    space.word * t *
                  }
                if$
              }
            if$
          }
          't
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
    } if$
  } if$
}

FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author "author" format.names
  duplicate$ empty$ 'skip$
    { collaboration "collaboration" bibinfo.check
      duplicate$ empty$ 'skip$
        { " (" swap$ * ")" * }
      if$
      *
    }
  if$
  "author" 'bibfield :=
}

FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$
}

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    {
      "," *
      word.space *
      get.bbl.editor
      *
    }
  if$
}

FUNCTION {format.isbn.output}
{
}

FUNCTION {format.issn.output}
{ 
}

FUNCTION {doi.base}
{
  "http://dx.doi.org/"
}

FUNCTION {doi.base.command}
{
  "\doibase "
}

FUNCTION {noop.command}
{
  "\href@noop "
}

FUNCTION {href.command}
{
  "\href "
}

FUNCTION {link.tag.open}
{
  doi duplicate$ empty$
    {
      pop$
      url duplicate$ empty$
        {
          pop$ "" noop.command
        }{
          href.command
        }
      if$
    }
    {
      doi.base.command swap$ * 
      href.command
    }
  if$
  "{" * swap$ * "} {" *
}

FUNCTION {link.tag.shut}
{
  "}"
}

FUNCTION {link.open}
{
  link.tag.open output.nopunct
}

FUNCTION {link.shut}
{
  link.tag.shut *
}

FUNCTION {add.doi}
{
  link.tag.open swap$ * link.tag.shut *
}

FUNCTION {select.language}
{ duplicate$ empty$
    'pop$
    { language empty$
        'skip$
        { "{\selectlanguage {" language * "}" * swap$ * "}" * }
      if$
    }
    if$
}

FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        {
          output.state after.word = output.state after.punctuation = or
            { "l" }
            { "u" }
          if$ change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
    }
  if$
}

FUNCTION {bbl.enquote}
{
  "\enquote "
}

FUNCTION {string.enquote}
{
  punctuation.no 'punctuation.state :=
  non.stop {
    block.punctuation
  } { "" } if$
   swap$ pop$
  *
  bbl.enquote "{" * swap$ * "}" *
  word.space *
}

FUNCTION {format.title}
{ title
  duplicate$ empty$ 'skip$ { "t" change.case$ } if$
  duplicate$ "title" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      string.enquote
      select.language
    }
  if$
}

FUNCTION {end.quote.title}
{ title empty$
    'skip$
    { before.all 'output.state := }
  if$
}

FUNCTION {format.name.apply}
{
  s nameptr
  "{vv~}{ll}"
  format.name$
  cite.name.font
}

FUNCTION {format.full.names}
{
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { format.name.apply
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                {
                  't :=
                }
                'pop$
              if$
              t "others" =
                {
                  " " * bbl.etal
                  emphasize *
                }{
                  numnames #2 > { "," * }{ skip$ } if$
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {make.full.names}
{
  key editor author
  type$ "proceedings" =
  type$ "book"        =
  type$ "inbook"      =
  or { pop$ }{ { pop$ "" }{ swap$ pop$ "" swap$ } if$ } if$
  duplicate$ empty$
    { pop$
      duplicate$ empty$
        { pop$
          duplicate$ empty$
            { pop$
              cite$ #1 #3 substring$
            }{
              skip$
            }
          if$
        }
        { swap$ pop$ format.full.names }
      if$
    }
    { swap$ pop$ swap$ pop$ format.full.names }
  if$
}

FUNCTION {year.bibitem}
{
  year duplicate$ empty$
  { pop$ ""
  }{
    skip$
  } if$
  extra.label *
}

FUNCTION {output.bibitem}
{
  newline$
  ""
  label
  * ")" *
   make.full.names duplicate$ short.list =
   { pop$ }{ * } if$
   bracify
  "[" swap$ * "]" *
  cite$ bracify "%" *
  *
  "\bibitem "
  swap$ *
  write$ newline$
  "  "
  duplicate$ bbl.open * write$ newline$
  before.all 'output.state :=
  punctuation.yes 'punctuation.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }{
                { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }{
          t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{
  bbl.in
  word.space *
}

FUNCTION {date.encapsulate}
{
  duplicate$ empty$
    'skip$
    {
      before.all 'output.state :=
      " (" swap$ * ")" *
    }
  if$
}

FUNCTION {format.date}
{
  year "year" bibinfo.check duplicate$ empty$
    {
    }
    'skip$
  if$
  extra.label *
  date.encapsulate
}

FUNCTION {format.date.output.check}
{
 format.date
 "year" output.check
}

FUNCTION {format.date.output}
{
  format.date.output.check
}

FUNCTION {format.btitle}
{
  booktitle duplicate$ empty$ { pop$
      title
  } 'skip$ if$
  "title" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      emphasize
      select.language
    }
  if$
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {editor.check.book}
{ editor empty$ 'skip$
    {
      "can't use both author and editor fields in " cite$ *
      ": try using @inbook instead" *
      warning$
    }
  if$
}

FUNCTION {format.bvolume}
{ volume duplicate$ empty$
    { pop$ "" }
    {
      "volume and number" number either.or.check
      bbl.volume
      capitalize
      swap$
      tie.or.space.prefix "volume" bibinfo.check * *
      series "series" bibinfo.check duplicate$ empty$ 'pop$
        {
          ", "
          * swap$ *
        }
      if$
    }
  if$
}

FUNCTION {format.number}
{
  bbl.number
  output.state after.word = output.state after.punctuation = or
  #1 or
  #0 and
    'skip$
    { capitalize }
  if$
  number tie.or.space.prefix "number" bibinfo.check * *
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        {
          series empty$
            {
              number "number" bibinfo.check
            }{
              format.number
              series "series" bibinfo.check
              word.space * swap$ *
            }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s
                            eng.ord
                        't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    {
      convert.edition
      output.state after.word = output.state after.punctuation = or
        { "l" }
        { "t" }
      if$ change.case$
      "edition" bibinfo.check
      word.space * bbl.edition *
    }
  if$
}

INTEGERS { multiresult }
FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages duplicate$ empty$
    'skip$
    { duplicate$ multi.page.check
        {
          bbl.pages swap$
          n.dashify
        }{
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
    }
  if$
}

FUNCTION {first.page}
{ 't :=
  ""
    {  t empty$ not t #1 #1 substring$ "-" = not and }
    { t #1 #1 substring$ *
      t #2 global.max$ substring$ 't :=
    }
  while$
}

FUNCTION {format.book.pages}
{
  pages duplicate$ empty$ 'skip$
    {
      "pages" bibinfo.check word.space bbl.pages * *
    }
  if$
}

FUNCTION {volnum.punct}
{
          ","
  word.space *
}

FUNCTION {format.journal.pages}
{ pages duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$
        { pop$ pop$ format.pages }
        { volnum.punct *
          swap$
          control.pages duplicate$ #0 < {
            pop$ pop$
          }{
            #0 >
            {
              n.dashify
            }{
              first.page
            } if$
          } if$
          "pages" bibinfo.check
          *
        }
      if$
    }
  if$
}

FUNCTION {format.journal.eid}
{ eid "eid" bibinfo.check
  duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$ 'skip$
        { volnum.punct * }
      if$
      swap$ *
    }
  if$
}

FUNCTION {eid.or.pages}
{
  eid empty$
    { format.journal.pages }
    { format.journal.eid }
  if$
}

FUNCTION {format.ser.vol.num}
{
  series "series" bibinfo.check output
  volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  bolden
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    {
    format.pages
    }
    { type empty$
        {
          bbl.chapter
          capitalize
        }{
          type
          capitalize
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
      pages empty$
        'skip$
        { ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.booktitle}
{
  booktitle duplicate$ "booktitle" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      pop$ emphasize
      select.language
    }
  if$
}

FUNCTION {format.editor.in}
{
  editor "editor" format.names.ed duplicate$ empty$ 'skip$
    {
      bbl.edby
      word.space * swap$ *
    }
  if$
}

FUNCTION {output.article.booktitle}
{
  format.booktitle
      "booktitle" 'bibfield :=
  output
  bookaddress "address" bibinfo.check duplicate$ empty$ 'pop$
    {
      "address" 'bibfield :=
      output.nonnull after.punctuation 'output.state :=
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      format.editor.in "editor" bibinfo.check output
    }
  if$
}

FUNCTION {format.in.ed.booktitle.inbook}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      author empty$ 'skip$
        { format.editor.in "editor" bibinfo.check output }
    if$
    }
  if$
}

FUNCTION {format.thesis.type}
{ type duplicate$ empty$
    'pop$
    { swap$ pop$
      "t" change.case$ "type" bibinfo.check
    }
  if$
}

FUNCTION {format.tr.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ bbl.techrep }
    'skip$
  if$
  "type" bibinfo.check
  swap$ duplicate$ empty$
    { pop$ "t" change.case$ }
    { tie.or.space.prefix * * }
  if$
}

FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.book.crossref}
{ volume duplicate$ empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      pop$ word.in
    }
    { bbl.volume
      swap$ tie.or.space.prefix "volume" bibinfo.check * * bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.org.or.pub}
{ 't :=
  ""
  address "address" bibinfo.check
  duplicate$ empty$
    { pop$ t }
    { t duplicate$ empty$
        { pop$ }
        {
          "," word.space *
          * swap$ *
        }
      if$
    }
  if$
  *
  year duplicate$ empty$
    {
      "empty year in " cite$ *
      warning$
      pop$ ""
    }
    'skip$
  if$
  duplicate$ empty$
    { pop$ }
    {
      "year" bibinfo.check
      swap$
      duplicate$ empty$
        { pop$ }
        {
          "," *
          word.space *
          swap$ *
        }
      if$
    }
  if$
  duplicate$ empty$ 'skip$ {
    ""
    "(" * swap$ * ")" *
    after.punctuation 'output.state :=
    punctuation.space 'punctuation.state :=
  } if$
}

FUNCTION {format.publisher.address}
{ publisher "publisher" bibinfo.warn format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization "organization" bibinfo.check format.org.or.pub
}

FUNCTION {format.organization.publisher.address}
{
  publisher empty$
    { format.organization.address }
    { organization "organization" bibinfo.check output
      format.publisher.address
    }
  if$
}

FUNCTION {format.school.address.output}
{
  school  "school"  bibinfo.warn
  address "address" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      swap$
      duplicate$ empty$ 'skip$
        {
          ", " *
        }
      if$
      swap$
    }
  if$
  *
  output
}

FUNCTION {article.title.produce}
{
  control.title duplicate$ #0 <
  { pop$
  }{
    format.title
    "title" 'bibfield :=
    swap$ #0 >
    {
      "title" output.check
    }{
      output
    } if$
    new.block.comma
  } if$
}

FUNCTION {control}
{
}

FUNCTION {article}
{ output.bibitem
  format.authors
  booktitle empty$ {
      "author" output.check
    }{ output } if$
  author format.key output
  new.block.comma
  article.title.produce
  output.article.booktitle
  crossref missing$
    {
      link.open
      journal
      "journal" bibinfo.warn
      "journal" 'bibfield :=
      output
      add.blank
      format.ser.vol.num
      output
      eid.or.pages
      format.date.output.check
      pages empty$ {
      doi output
      } 'skip$ if$
      link.shut
    }{
      format.article.crossref output.nonnull
      format.pages output
    }
  if$
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  format.translation output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    {
      format.editors "author and editor" output.check
      editor format.key output
    }{
      format.authors output.nonnull
%     crossref missing$ { editor.check.book } 'skip$ if$
    }
  if$
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
  format.edition output
  author empty$
    {
    }
    {
      format.editor.in output
      editor format.key output
    }
  if$
  format.number.series output
  crossref missing$
    {
      format.bvolume output
      new.block.comma
      format.publisher.address output
    }{
      new.block.comma
      format.book.crossref output.nonnull
      format.date.output.check
    }
  if$
  format.isbn.output
  format.chapter.pages
  output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  address "address" bibinfo.check output
  format.date.output
  format.isbn.output
  format.book.pages output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {footnote}
{ output.bibitem
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    {
       format.editors "editor" output.check
       editor format.key output
    }{
       format.authors output.nonnull
       author format.key output
    }
  if$
  new.block.comma

  format.title output
  new.block.comma

  crossref missing$
    {
      format.in.ed.booktitle.inbook
      format.publisher.address output
      format.chapter.pages
      "chapter and pages"
      output.check
      new.block.comma
      format.edition output
      new.block.comma
    }{
      format.chapter.pages
      "chapter and pages"
      output.check
      new.block.comma
      format.book.crossref output.nonnull
      format.date.output.check
    }
  if$
  crossref missing$
    { format.isbn.output }
    'skip$
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.publisher.address output
      format.edition output
      format.chapter.pages output
      format.isbn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.organization.publisher.address output
      format.chapter.pages output
      format.isbn.output
      format.issn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {conference} { inproceedings }
FUNCTION {manual}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
      organization "organization" bibinfo.check output
      address "address" bibinfo.check output
  format.edition output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  format.btitle
  output
  new.block.comma
  link.open
  bbl.mthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  format.date.output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  format.btitle
  output
  new.block.comma
  link.open
  bbl.phdthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  format.date.output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {presentation}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  format.organization.address "organization and address" output.check
  month "month" output.check
  year "year" output.check
  new.block.comma
  new.sentence.comma
  format.note output
  new.sentence
  type missing$ 'skip$
    {"(" type capitalize * ")" * output}
  if$
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  format.editors output
  editor format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
      bookaddress "address" bibinfo.check output
  format.number.series output
  format.bvolume output
  format.organization.publisher.address output
  format.isbn.output
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  new.block.comma
  format.tr.number
  output.nonnull
  institution "institution" bibinfo.warn
  format.org.or.pub output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note "note" output.check
  format.eprint output
  fin.entry
}

FUNCTION {default.type} { misc }

READ

EXECUTE {control.init}

ITERATE {control.pass}

EXECUTE {control.check}

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

FUNCTION {cite.name.font.apply}
{
  word.space * bbl.etal
  emphasize
  *
}

FUNCTION {format.lab.names}
{ 's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { 
      format.name.apply
      't :=
      nameptr #1 >
        {
          nameptr
          #2
          =
          numnames
          #3
          > and
            { 
              "others" 't :=
              #1 'namesleft := 
            }
            'skip$
          if$
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  cite.name.font.apply
                }{
                  numnames #2 > { "," * } 'skip$ if$
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{
  calc.short.authors
  short.list
  year duplicate$ empty$
    {
      pop$ ""
    }{
      control.year #0 > { purify$ #-1 #4 substring$ } 'skip$ if$
    }
  if$
  "(" swap$ *
  * 'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{ll{ }}"
      control.author.initials {
        "{  f{ }}"  *
      }{
        "{  ff{ }}" *
      } if$
      "{  jj{ }}" *
      format.name$ 't :=
      nameptr #1 >
        {
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" * }
            {
              t sortify *
            }
          if$
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {year.sort.key}
{
  year
}

FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

INTEGERS { seq.num }

FUNCTION {init.seq}
{ #0 'seq.num :=}

EXECUTE {init.seq}

FUNCTION {int.to.fix}
{ "000000000" swap$ int.to.str$ *
  #-1 #10 substring$
}

FUNCTION {label.presort}
{
  calc.label
  label sortify
  "    "
  *
  seq.num #1 + 'seq.num :=
  seq.num  int.to.fix
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {presort.pass}
{ type$ "control" = 'control.presort 'label.presort if$
}

ITERATE {presort.pass}

SORT

STRINGS { last.label next.extra }

INTEGERS { last.extra.num number.label }

FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  #0 'number.label :=
}

FUNCTION {label.forward}
{
  last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}

FUNCTION {label.reverse}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { "{\natexlab{" swap$ * "}}" * }
  if$
  'extra.label :=
  label extra.label * 'label :=
}

EXECUTE {initialize.extra.label.stuff}

FUNCTION {forward.pass}
{ type$ "control" = 'control.forward 'label.forward if$
}

ITERATE {forward.pass}

FUNCTION {reverse.pass}
{ type$ "control" = 'control.reverse 'label.reverse if$
}

REVERSE {reverse.pass}

FUNCTION {sortkey.sort}
{ sort.label
  "    "
  *
  year.sort.key
  field.or.null sortify
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {bib.sort.pass}
{ type$ "control" = 'control.sort 'sortkey.sort if$
}

ITERATE {bib.sort.pass}

SORT

FUNCTION {init.bib.eprint}
{
    "\texttt {"
  pop$
  "\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%" write$ newline$
  "\providecommand \@url [1]{\endgroup\@href {#1}{" "}}%" bbl.url.prefix swap$ * * write$ newline$
  "\providecommand " " [0]{URL }%" bbl.url.prefix swap$ * * write$ newline$
  eprint.command "\providecommand " swap$ * "[0]{\href }%" * write$ newline$
}

FUNCTION {init.bib.doi}
{
  "\providecommand \doibase [0]{" doi.base "}%" * * write$ newline$
}

FUNCTION {init.bib.hypertex}
{
  "\providecommand " noop.command "[0]{\@secondoftwo}%" * * write$ newline$
  "\providecommand " href.command "[0]{\begingroup \@sanitize@url \@href}%" * * write$ newline$
  "\providecommand \@href[1]{\@@startlink{#1}\@@href}%" write$ newline$
  "\providecommand \@@href[1]{\endgroup#1\@@endlink}%" write$ newline$
  "\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%" write$ newline$
  "\providecommand \@@startlink[1]{}%" write$ newline$
  "\providecommand \@@endlink[0]{}%"   write$ newline$
}

FUNCTION {init.bib.namefont}
{
  "\providecommand \bibnamefont  [1]{#1}%"  write$ newline$
  "\providecommand \bibfnamefont [1]{#1}%" write$ newline$
  "\providecommand \citenamefont [1]{#1}%"  write$ newline$
}

FUNCTION {init.bib.quote}
{
  "\providecommand " bbl.enquote * " [1]{" *
  "``" "''"
  "#1" swap$ "}%" * * * * write$ newline$
}

FUNCTION {init.bib.ay}
{
  "\providecommand \natexlab [1]{#1}%"
  write$ newline$
}

FUNCTION {init.bib.bibinfo}
{
  bibinfo.command  "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
  bibfield.command "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
}

FUNCTION {init.bib.lang}
{
  "\providecommand \selectlanguage [0]{\@gobble}%" write$ newline$
}

FUNCTION {init.bib.endbibitem}
{
  "\providecommand " bbl.open * "[0]{}%" *           write$ newline$
  "\providecommand \bibitemStop [0]{}%"               write$ newline$
  "\providecommand \bibitemNoStop [0]{.\EOS\space}%"  write$ newline$
  "\providecommand \EOS [0]{\spacefactor3000\relax}%"   write$ newline$
}

FUNCTION {init.bib.translation}
{
  "\providecommand \translation [1]{[#1]}%" write$ newline$
}

FUNCTION {warn.bib}
{
}

FUNCTION {init.bib}
{
  warn.bib
  "\makeatletter" write$ newline$
  "\providecommand \@ifxundefined [1]{%"   write$ newline$
  " \@ifx{#1\undefined}"                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifnum [1]{%"          write$ newline$
  " \ifnum #1\expandafter \@firstoftwo"    write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifx [1]{%"            write$ newline$
  " \ifx #1\expandafter \@firstoftwo"      write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  init.bib.ay
  init.bib.quote
  init.bib.namefont
  init.bib.hypertex
  init.bib.eprint
  init.bib.doi
  init.bib.lang
  init.bib.bibinfo
  init.bib.translation
  init.bib.endbibitem
  "\providecommand " bbl.shut * " [1]{\csname bibitem#1\endcsname}%" * write$ newline$
  "\let\auto@bib@innerbib\@empty"          write$ newline$
  "%</preamble>" write$
}

FUNCTION {begin.bib}
{
  id.bst diagn.cmntlog
  control.bib
  preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"
  number.label int.to.str$
  * "}%" *
  write$ newline$
  init.bib
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}%"
  write$ newline$
}

EXECUTE {end.bib}

%% End of customized bst file
%%
%% End of file `aapmrev4-1.bst'.

==> anc/aipauth4-1.bst <==
%%
%% This is file `aipauth4-1.bst',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% merlin.mbs  (with options: `head,ay,nat,lang,pres,pres-bf,vonx,nm-rev,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% physjour.mbs  (with options: `ay,nat,lang,pres,pres-bf,vonx,nm-rev,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% geojour.mbs  (with options: `ay,nat,lang,pres,pres-bf,vonx,nm-rev,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% photjour.mbs  (with options: `ay,nat,lang,pres,pres-bf,vonx,nm-rev,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% merlin.mbs  (with options: `tail,ay,nat,lang,pres,pres-bf,vonx,nm-rev,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% ----------------------------------------
%% *** REVTeX-compatible aipauth4-1.bst 2010-07-25 ***
%% 
%% Copyright 1994-2007 Patrick W Daly
 % ===============================================================
 % IMPORTANT NOTICE:
 % This bibliographic style (bst) file has been generated from one or
 % more master bibliographic style (mbs) files, listed above.
 %
 % This generated file can be redistributed and/or modified under the terms
 % of the LaTeX Project Public License Distributed from CTAN
 % archives in directory macros/latex/base/lppl.txt; either
 % version 1 of the License, or any later version.
 % ===============================================================
 % Name and version information of the main mbs file:
 %   For use with BibTeX version 0.99a or later
 %-------------------------------------------------------------------
 % This bibliography style file is intended for texts in ENGLISH
 % This is an author-year citation style bibliography. As such, it is
 % non-standard LaTeX, and requires a special package file to function properly.
 % Such a package is    natbib.sty   by Patrick W. Daly
 % The form of the \bibitem entries is
 %   \bibitem[Jones et al.(1990)]{key}...
 %   \bibitem[Jones et al.(1990)Jones, Baker, and Smith]{key}...
 % The essential feature is that the label (the part in brackets) consists
 % of the author names, as they should appear in the citation, with the year
 % in parentheses following. There must be no space before the opening
 % parenthesis!
 % With natbib v5.3, a full list of authors may also follow the year.
 % In natbib.sty, it is possible to define the type of enclosures that is
 % really wanted (brackets or parentheses), but in either case, there must
 % be parentheses in the label.
 % The \cite command functions as follows:
 %   \citet{key} ==>>                Jones et al. (1990)
 %   \citet*{key} ==>>               Jones, Baker, and Smith (1990)
 %   \citep{key} ==>>                (Jones et al., 1990)
 %   \citep*{key} ==>>               (Jones, Baker, and Smith, 1990)
 %   \citep[chap. 2]{key} ==>>       (Jones et al., 1990, chap. 2)
 %   \citep[e.g.][]{key} ==>>        (e.g. Jones et al., 1990)
 %   \citep[e.g.][p. 32]{key} ==>>   (e.g. Jones et al., p. 32)
 %   \citeauthor{key} ==>>           Jones et al.
 %   \citeauthor*{key} ==>>          Jones, Baker, and Smith
 %   \citeyear{key} ==>>             1990
 %---------------------------------------------------------------------

FUNCTION {id.bst} {"merlin.mbs aipauth4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked"}
ENTRY
{
    address
    archive
    archivePrefix
    author
    bookaddress
    booktitle
    chapter
    collaboration
    doi
    edition
    editor
    eid
    eprint
    howpublished
    institution
    isbn
    issn
    journal
    key
    language
    month
    note
    number
    organization
    pages
    primaryClass
    publisher
    school
    SLACcitation
    series
    title
    translation
    type
    url
    volume
    year
}{
}{
    label
    extra.label sort.label
    short.list
}

INTEGERS
{
  output.state before.all
  after.word after.punctuation
  after.sentence after.block
}

INTEGERS
{
  punctuation.state punctuation.no punctuation.space punctuation.yes
}

STRINGS { bibfield output.bibfield }

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {non.stop}
{ duplicate$
   "}" * add.period$
   #-1 #1 substring$ "." =
}

INTEGERS { arith.mulitplier arith.multiplicand }

FUNCTION {multiply}
{
  'arith.multiplicand :=
  'arith.mulitplier :=
  #0
    { arith.mulitplier #0 > }
    { arith.multiplicand +
      arith.mulitplier #1 - 'arith.mulitplier :=
    }
  while$
}

FUNCTION {chr.to.hex}
{
  chr.to.int$
  duplicate$ "0" chr.to.int$ -
  duplicate$ duplicate$ #0 < swap$ #9 > or not
    { swap$ pop$ }
    { pop$
      duplicate$ "A" chr.to.int$ -
      duplicate$ duplicate$ #0 < swap$ #5 > or not
        { swap$ pop$ #10 + }
        { pop$
          duplicate$ "a" chr.to.int$ -
          duplicate$ duplicate$ #0 < swap$ #5 > or not
            { swap$ pop$ #10 + }
            { pop$
              pop$ #-1
            }
          if$
        }
      if$
    }
  if$
}

INTEGERS { arith.accumulator }

FUNCTION {str.to.hex}
{ #0 'arith.accumulator :=
    { duplicate$ empty$ not }
    { duplicate$ #1 #1 substring$ chr.to.hex
      duplicate$ #0 <
        { pop$ pop$ ""
        }
        { arith.accumulator #16 multiply + 'arith.accumulator :=
          #2 global.max$ substring$
        }
      if$
    }
  while$
  pop$ arith.accumulator
}

FUNCTION {diagn.cmntlog}
{
  duplicate$ top$ "%" swap$ * write$ newline$
}

INTEGERS { control.key control.author control.editor control.title control.pages control.eprint control.year }

INTEGERS { control.author.jnrlst control.author.dotless control.author.nospace control.author.initials control.author.nocomma control.author.first control.author.reversed }

FUNCTION { control.init }
{
  #0
  'control.key             :=
  #0
  #1 +
  #8 +
  'control.author :=
  #0
  'control.author.jnrlst   :=
  #0
  'control.author.dotless  :=
  #0
  'control.author.nospace  :=
  #1
  'control.author.initials :=
  #0
  'control.author.nocomma  :=
  #0
  'control.author.first    :=
  #1
  'control.author.reversed :=
  #0
  'control.editor :=
  #-1
  'control.title  :=
  #0
  'control.pages  :=
  #0
  'control.eprint :=
  #1
  'control.year   :=
}

FUNCTION {warning.dependency}
{
  " (dependency: " * swap$ * ") set " * swap$ int.to.str$ * warning$
}

FUNCTION {control.check}
{
  control.editor
    {
      "editor formatted same as author"
      control.author.reversed {
        duplicate$ #0 swap$ "reversed" warning.dependency
        #0 'control.author.reversed :=
      } 'skip$ if$
      control.author.first {
        duplicate$ #0 swap$ "first" warning.dependency
        #0 'control.author.first :=
      } 'skip$ if$
      control.author.nocomma {
        duplicate$ #0 swap$ "nocomma" warning.dependency
        #0 'control.author.nocomma :=
      } 'skip$ if$
      pop$
    } 'skip$ if$
  control.author.reversed 'skip$
    {
      "not reversed"
      control.author.nospace {
        duplicate$ #0 swap$ "nospace" warning.dependency
        #0 'control.author.nospace :=
      } 'skip$ if$
      control.author.jnrlst 'skip$ {
        duplicate$ #1 swap$ "jnrlst" warning.dependency
        #1 'control.author.jnrlst :=
      } if$
      control.author.initials {
        duplicate$ ", initials" *
        control.author.dotless {
          duplicate$ #0 swap$ "dotless" warning.dependency
          #0 'control.author.dotless :=
        } 'skip$ if$
        pop$
      } 'skip$ if$
      pop$
    }
  if$
  control.author.initials 'skip$ {
    "not initials"
    control.author.nocomma {
      duplicate$ #0 swap$ "nocomma" warning.dependency
      #0 'control.author.nocomma :=
    } 'skip$ if$
    control.author.nospace {
      duplicate$ #0 swap$ "nospace" warning.dependency
      #0 'control.author.nospace :=
    } 'skip$ if$
    control.author.dotless 'skip$ {
      duplicate$ #1 swap$ "dotless" warning.dependency
      #1 'control.author.dotless :=
    } if$
    pop$
  } if$
}

FUNCTION {control.parse}
{
  duplicate$ duplicate$ missing$
    {
      pop$ pop$ pop$
    }
    { empty$
        {
          pop$ #-1
        }{
          str.to.hex
        }
      if$
      swap$ :=
    }
  if$
}

FUNCTION {control.dump}
{
  duplicate$ missing$ { pop$ "N/A" } 'skip$ if$
  "{" swap$ * "}, " *
  *
}

INTEGERS { decode.threshold }

FUNCTION {control.decode}
{
  - duplicate$
  #0 <
    {
      skip$ pop$ swap$ #0
    }
    {
      swap$ pop$ swap$ #1
    }
  if$
  swap$ :=
}

FUNCTION {control.author.decode}
{
  control.author
  duplicate$ duplicate$ #0 < swap$ #128 < not or
    {
      int.to.str$ "(" swap$ * ")" *
      "Control cannot interpret author " swap$ *
      warning$
    }{
      'control.author.jnrlst   swap$ duplicate$ #64 control.decode
      'control.author.dotless  swap$ duplicate$ #32 control.decode
      'control.author.nospace  swap$ duplicate$ #16 control.decode
      'control.author.initials swap$ duplicate$  #8 control.decode
      'control.author.nocomma  swap$ duplicate$  #4 control.decode
      'control.author.first    swap$ duplicate$  #2 control.decode
      'control.author.reversed swap$ duplicate$  #1 control.decode
      duplicate$ #0 =
        'skip$
        {
          "Control: residue of author"
          "(" swap$ * ")" * *
          warning$
        }
      if$
      pop$
    }
  if$
}

FUNCTION {control.setup}
{
  type$ cite$ "{" swap$ * "}, " * *
  "control.key"    key    control.dump *
  "control.author" author control.dump *
  "control.editor" editor control.dump *
  "control.title"  title  control.dump *
  "control.pages"  pages  control.dump *
  "control.year"   year   control.dump *
  "control.eprint" eprint control.dump *
  top$
  'control.key    key    control.parse
  'control.author author control.parse
  'control.editor editor control.parse
  'control.title  title  control.parse
  'control.pages  pages  control.parse
  'control.year   year   control.parse
  'control.eprint eprint control.parse
  control.author.decode
}

FUNCTION {control.pass}
{ type$ "control" = 'control.setup 'skip$ if$
}

FUNCTION {control.presort}
{
}

FUNCTION {control.forward}
{
}

FUNCTION {control.reverse}
{
}

FUNCTION {control.sort}
{
}

FUNCTION {control.longest.label}
{
}

FUNCTION {control.key.bib}
{
  "Control: key "
  control.key
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  pop$ *
  diagn.cmntlog
}

FUNCTION {control.author.bib}
{
  "Control: author "
  control.author "(" swap$ int.to.str$ * ")" * *
  control.author.reversed { " reversed" * }{} if$
  control.author.first    { " first"    * }{} if$
  control.author.nocomma  { " nocomma"  * }{} if$
  control.author.initials { " initials" * }{} if$
  control.author.nospace  { " nospace"  * }{} if$
  control.author.dotless  { " dotless"  * }{} if$
  control.author.jnrlst   { " jnrlst"   * }{} if$
  diagn.cmntlog
}

FUNCTION {control.editor.bib}
{
  "Control: editor formatted "
  control.editor
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "identically to author"
    } {
      "differently from author"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.title.bib}
{
  "Control: production of article title "
  control.title
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled"
  } {
    #0 > {
      "required"
    } {
      "allowed"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.pages.bib}
{
  "Control: page "
  control.pages
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "none"
  } {
    #0 > {
      "range"
    } {
      "single"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.year.bib}
{
  "Control: year "
  control.year
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "truncated"
    } {
      "verbatim"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.eprint.bib}
{
  "Control: production of eprint "
  control.eprint
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  #0 < { "disabled" } { "enabled" } if$ * *
  diagn.cmntlog
}

FUNCTION {control.bib}
{
  control.key.bib
  control.author.bib
  control.editor.bib
  control.title.bib
  control.pages.bib
  control.year.bib
  control.eprint.bib
}

FUNCTION {init.state.consts}
{
  #0 'before.all        :=
  #1 'after.word        :=
  #2 'after.punctuation :=
  #3 'after.sentence    :=
  #4 'after.block       :=
  #0 'punctuation.no    :=
  #1 'punctuation.space :=
  #2 'punctuation.yes   :=
  "" 'bibfield          :=
  "" 'output.bibfield   :=
}

STRINGS { s t}
FUNCTION {block.punctuation}
{ ""
  "," *
}

FUNCTION {word.space}
{
  "\ "
}

FUNCTION {show.stackstring.one}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  duplicate$ "1(" swap$ * ")" * top$
}

FUNCTION {show.stackstring.two}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  swap$
  duplicate$ "1(" swap$ * ")" * top$
  swap$
  duplicate$ "2(" swap$ * ")" * top$
}

FUNCTION {bibfield.command}{ "\bibfield "}

FUNCTION {output.nonnull}
{
  swap$
  output.state after.word =
    {
      block.punctuation *
      word.space *
    }
    {
      output.state after.punctuation =
        {
          word.space *
        }
        {
          output.state after.block = output.state after.sentence = or
            {
              add.period$
              "\EOS\ " *
            }{
            }
          if$
        }
      if$
    }
  if$
  output.bibfield duplicate$ empty$ 'pop$
    {
      bibfield.command
      " {" * swap$ * "} {" * swap$ * "}" *
    }
  if$
  write$
  bibfield 'output.bibfield := "" 'bibfield :=
  output.state after.block =
    {
      newline$
      "\newblock " write$
    }
    'skip$
  if$
  punctuation.state duplicate$
  punctuation.yes 'punctuation.state :=
  punctuation.no =
    { pop$ before.all }
    { punctuation.yes = { after.word }{ after.punctuation } if$ }
  if$
  'output.state :=
}

FUNCTION {output}
{ duplicate$ empty$
    {
      pop$
  "" 'bibfield :=
    }
    'output.nonnull
  if$
}

FUNCTION {output.nopunct}
{
  punctuation.no 'punctuation.state :=
  output.nonnull
}

FUNCTION {output.check}
{ swap$
  duplicate$ empty$
    { pop$ "empty " swap$ * " in " * cite$ * warning$ }
    { swap$ pop$ output.nonnull }
  if$
}

FUNCTION {bbl.open} { "\BibitemOpen " }

FUNCTION {bbl.shut} { "\BibitemShut " }

FUNCTION {bibitem.shut.stop} { bbl.shut "{Stop}%" * }

FUNCTION {bibitem.shut.nostop} { bbl.shut "{NoStop}%" * }

FUNCTION {bibitem.shut}
{
  non.stop
    {
  bibitem.shut.nostop *
    }{
  bibitem.shut.stop *
    }
  if$
}

FUNCTION {html.itag} {
  "p"
}

FUNCTION {html.ltag} {
  ""
}

FUNCTION {output.SLACcitation}
{ SLACcitation empty$
    'skip$
    {
      newline$
      SLACcitation write$
    }
  if$
}

FUNCTION {fin.entry}
{
  bibitem.shut
  write$
    output.SLACcitation
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.block.comma}
{
}

FUNCTION {new.sentence}
{ output.state after.block = output.state before.all = or
    'skip$
    { after.sentence 'output.state := }
  if$
}

FUNCTION {new.sentence.comma}
{
}

FUNCTION {sentence.or.colon}
{
  new.sentence
}

FUNCTION {add.blank}
{
  word.space *
  before.all 'output.state :=
}

FUNCTION {no.blank.or.punct}
{
   "\hspace {0pt}" *
   before.all 'output.state :=
}

FUNCTION {date.block}
{
  new.block.comma
  skip$
}

STRINGS {z}
FUNCTION {remove.dots}
{
  control.author.dotless {
    'z :=
    ""
    { z empty$ not }
    { z #1 #1 substring$
      z #2 global.max$ substring$ 'z :=
      duplicate$ "." = 'pop$
        { * }
      if$
    }
    while$
  } 'skip$ if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{
  duplicate$ empty$
    { pop$ "" }
    {
      "\emph {" swap$ * "}" *
    }
  if$
}

FUNCTION {bolden}
{ duplicate$ empty$
    { pop$ "" }
    { "\textbf {" swap$ * "}" * }
  if$
}

FUNCTION {bib.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {bib.fname.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibfnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {cite.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\citenamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {tie.or.space.prefix}
{ duplicate$ text.length$ #3 <
    { "~" }
    { word.space }
  if$
  swap$
}

FUNCTION {capitalize}
{
  "u" change.case$ "t" change.case$
}

FUNCTION {space.word}
{ word.space swap$ * word.space * }

 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH

FUNCTION {bbl.and}
{
  "and"
}

FUNCTION {bbl.etal}
{
  "et~al."
}

FUNCTION {bbl.editors}
{
  "eds."
}

FUNCTION {bbl.editor}
{
  "ed."
}

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{
  "ed."
}

FUNCTION {bbl.volume}
{
  "vol."
}

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{
  "no."
}

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{
  "pp."
}

FUNCTION {bbl.page}
{
  "p."
}

FUNCTION {bbl.eidpp}
{ "pages" }

FUNCTION {bbl.chapter}
{
  "chap."
}

FUNCTION {bbl.techrep}
{
  "Tech. Rep."
}

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{
  "1st"
}

FUNCTION {bbl.second}
{
  "2nd"
}

FUNCTION {bbl.third}
{
  "3rd"
}

FUNCTION {bbl.fourth}
{
  "4th"
}

FUNCTION {bbl.fifth}
{
  "5th"
}

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"Jun."}

MACRO {jul} {"Jul."}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sep."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

FUNCTION {bbl.url.prefix}
{
  "\urlprefix "
}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{physjour.mbs}[2002/01/14 2.2 (PWD)]
MACRO {aa}{"Astron. \& Astrophys."}
MACRO {aasup}{"Astron. \& Astrophys. Suppl. Ser."}
MACRO {aj} {"Astron. J."}
MACRO {aph} {"Acta Phys."}
MACRO {advp} {"Adv. Phys."}
MACRO {ajp} {"Amer. J. Phys."}
MACRO {ajm} {"Amer. J. Math."}
MACRO {amsci} {"Amer. Sci."}
MACRO {anofd} {"Ann. Fluid Dyn."}
MACRO {am} {"Ann. Math."}
MACRO {ap} {"Ann. Phys. (NY)"}
MACRO {adp} {"Ann. Phys. (Leipzig)"}
MACRO {ao} {"Appl. Opt."}
MACRO {apl} {"Appl. Phys. Lett."}
MACRO {app} {"Astroparticle Phys."}
MACRO {apj} {"Astrophys. J."}
MACRO {apjsup} {"Astrophys. J. Suppl."}
MACRO {apss} {"Astrophys. Space Sci."}
MACRO {araa} {"Ann. Rev. Astron. Astrophys."}
MACRO {baas} {"Bull. Amer. Astron. Soc."}
MACRO {baps} {"Bull. Amer. Phys. Soc."}
MACRO {cmp} {"Comm. Math. Phys."}
MACRO {cpam} {"Commun. Pure Appl. Math."}
MACRO {cppcf} {"Comm. Plasma Phys. \& Controlled Fusion"}
MACRO {cpc} {"Comp. Phys. Comm."}
MACRO {cqg} {"Class. Quant. Grav."}
MACRO {cra} {"C. R. Acad. Sci. A"}
MACRO {fed} {"Fusion Eng. \& Design"}
MACRO {ft} {"Fusion Tech."}
MACRO {grg} {"Gen. Relativ. Gravit."}
MACRO {ieeens} {"IEEE Trans. Nucl. Sci."}
MACRO {ieeeps} {"IEEE Trans. Plasma Sci."}
MACRO {ijimw} {"Interntl. J. Infrared \& Millimeter Waves"}
MACRO {ip} {"Infrared Phys."}
MACRO {irp} {"Infrared Phys."}
MACRO {jap} {"J. Appl. Phys."}
MACRO {jasa} {"J. Acoust. Soc. America"}
MACRO {jcp} {"J. Comp. Phys."}
MACRO {jetp} {"Sov. Phys.--JETP"}
MACRO {jfe} {"J. Fusion Energy"}
MACRO {jfm} {"J. Fluid Mech."}
MACRO {jmp} {"J. Math. Phys."}
MACRO {jne} {"J. Nucl. Energy"}
MACRO {jnec} {"J. Nucl. Energy, C: Plasma Phys., Accelerators, Thermonucl. Res."}
MACRO {jnm} {"J. Nucl. Mat."}
MACRO {jpc} {"J. Phys. Chem."}
MACRO {jpp} {"J. Plasma Phys."}
MACRO {jpsj} {"J. Phys. Soc. Japan"}
MACRO {jsi} {"J. Sci. Instrum."}
MACRO {jvst} {"J. Vac. Sci. \& Tech."}
MACRO {nat} {"Nature"}
MACRO {nature} {"Nature"}
MACRO {nedf} {"Nucl. Eng. \& Design/Fusion"}
MACRO {nf} {"Nucl. Fusion"}
MACRO {nim} {"Nucl. Inst. \& Meth."}
MACRO {nimpr} {"Nucl. Inst. \& Meth. in Phys. Res."}
MACRO {np} {"Nucl. Phys."}
MACRO {npb} {"Nucl. Phys. B"}
MACRO {nt/f} {"Nucl. Tech./Fusion"}
MACRO {npbpc} {"Nucl. Phys. B (Proc. Suppl.)"}
MACRO {inc} {"Nuovo Cimento"}
MACRO {nc} {"Nuovo Cimento"}
MACRO {pf} {"Phys. Fluids"}
MACRO {pfa} {"Phys. Fluids A: Fluid Dyn."}
MACRO {pfb} {"Phys. Fluids B: Plasma Phys."}
MACRO {pl} {"Phys. Lett."}
MACRO {pla} {"Phys. Lett. A"}
MACRO {plb} {"Phys. Lett. B"}
MACRO {prep} {"Phys. Rep."}
MACRO {pnas} {"Proc. Nat. Acad. Sci. USA"}
MACRO {pp} {"Phys. Plasmas"}
MACRO {ppcf} {"Plasma Phys. \& Controlled Fusion"}
MACRO {phitrsl} {"Philos. Trans. Roy. Soc. London"}
MACRO {prl} {"Phys. Rev. Lett."}
MACRO {pr} {"Phys. Rev."}
MACRO {physrev} {"Phys. Rev."}
MACRO {pra} {"Phys. Rev. A"}
MACRO {prb} {"Phys. Rev. B"}
MACRO {prc} {"Phys. Rev. C"}
MACRO {prd} {"Phys. Rev. D"}
MACRO {pre} {"Phys. Rev. E"}
MACRO {ps} {"Phys. Scripta"}
MACRO {procrsl} {"Proc. Roy. Soc. London"}
MACRO {rmp} {"Rev. Mod. Phys."}
MACRO {rsi} {"Rev. Sci. Inst."}
MACRO {science} {"Science"}
MACRO {sciam} {"Sci. Am."}
MACRO {sam} {"Stud. Appl. Math."}
MACRO {sjpp} {"Sov. J. Plasma Phys."}
MACRO {spd} {"Sov. Phys.--Doklady"}
MACRO {sptp} {"Sov. Phys.--Tech. Phys."}
MACRO {spu} {"Sov. Phys.--Uspeki"}
MACRO {st} {"Sky and Telesc."}
 % End module: physjour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{geojour.mbs}[2002/07/10 2.0h (PWD)]
MACRO {aisr} {"Adv. Space Res."}
MACRO {ag} {"Ann. Geophys."}
MACRO {anigeo} {"Ann. Geofis."}
MACRO {angl} {"Ann. Glaciol."}
MACRO {andmet} {"Ann. d. Meteor."}
MACRO {andgeo} {"Ann. d. Geophys."}
MACRO {andphy} {"Ann. Phys.-Paris"}
MACRO {afmgb} {"Arch. Meteor. Geophys. Bioklimatol."}
MACRO {atph} {"Atm\'osphera"}
MACRO {aao} {"Atmos. Ocean"}
MACRO {ass}{"Astrophys. Space Sci."}
MACRO {atenv} {"Atmos. Environ."}
MACRO {aujag} {"Aust. J. Agr. Res."}
MACRO {aumet} {"Aust. Meteorol. Mag."}
MACRO {blmet} {"Bound.-Lay. Meteorol."}
MACRO {bams} {"Bull. Amer. Meteorol. Soc."}
MACRO {cch} {"Clim. Change"}
MACRO {cdyn} {"Clim. Dynam."}
MACRO {cbul} {"Climatol. Bull."}
MACRO {cap} {"Contrib. Atmos. Phys."}
MACRO {dsr} {"Deep-Sea Res."}
MACRO {dhz} {"Dtsch. Hydrogr. Z."}
MACRO {dao} {"Dynam. Atmos. Oceans"}
MACRO {eco} {"Ecology"}
MACRO {empl}{"Earth, Moon and Planets"}
MACRO {envres} {"Environ. Res."}
MACRO {envst} {"Environ. Sci. Technol."}
MACRO {ecms} {"Estuarine Coastal Mar. Sci."}
MACRO {expa}{"Exper. Astron."}
MACRO {geoint} {"Geofis. Int."}
MACRO {geopub} {"Geofys. Publ."}
MACRO {geogeo} {"Geol. Geofiz."}
MACRO {gafd} {"Geophys. Astrophys. Fluid Dyn."}
MACRO {gfd} {"Geophys. Fluid Dyn."}
MACRO {geomag} {"Geophys. Mag."}
MACRO {georl} {"Geophys. Res. Lett."}
MACRO {grl} {"Geophys. Res. Lett."}
MACRO {ga} {"Geophysica"}
MACRO {gs} {"Geophysics"}
MACRO {ieeetap} {"IEEE Trans. Antenn. Propag."}
MACRO {ijawp} {"Int. J. Air Water Pollut."}
MACRO {ijc} {"Int. J. Climatol."}
MACRO {ijrs} {"Int. J. Remote Sens."}
MACRO {jam} {"J. Appl. Meteorol."}
MACRO {jaot} {"J. Atmos. Ocean. Technol."}
MACRO {jatp} {"J. Atmos. Terr. Phys."}
MACRO {jastp} {"J. Atmos. Solar-Terr. Phys."}
MACRO {jce} {"J. Climate"}
MACRO {jcam} {"J. Climate Appl. Meteor."}
MACRO {jcm} {"J. Climate Meteor."}
MACRO {jcy} {"J. Climatol."}
MACRO {jgr} {"J. Geophys. Res."}
MACRO {jga} {"J. Glaciol."}
MACRO {jh} {"J. Hydrol."}
MACRO {jmr} {"J. Mar. Res."}
MACRO {jmrj} {"J. Meteor. Res. Japan"}
MACRO {jm} {"J. Meteor."}
MACRO {jpo} {"J. Phys. Oceanogr."}
MACRO {jra} {"J. Rech. Atmos."}
MACRO {jaes} {"J. Aeronaut. Sci."}
MACRO {japca} {"J. Air Pollut. Control Assoc."}
MACRO {jas} {"J. Atmos. Sci."}
MACRO {jmts} {"J. Mar. Technol. Soc."}
MACRO {jmsj} {"J. Meteorol. Soc. Japan"}
MACRO {josj} {"J. Oceanogr. Soc. Japan"}
MACRO {jwm} {"J. Wea. Mod."}
MACRO {lao} {"Limnol. Oceanogr."}
MACRO {mwl} {"Mar. Wea. Log"}
MACRO {mau} {"Mausam"}
MACRO {meteor} {"``Meteor'' Forschungsergeb."}
MACRO {map} {"Meteorol. Atmos. Phys."}
MACRO {metmag} {"Meteor. Mag."}
MACRO {metmon} {"Meteor. Monogr."}
MACRO {metrun} {"Meteor. Rundsch."}
MACRO {metzeit} {"Meteor. Z."}
MACRO {metgid} {"Meteor. Gidrol."}
MACRO {mwr} {"Mon. Weather Rev."}
MACRO {nwd} {"Natl. Weather Dig."}
MACRO {nzjmfr} {"New Zeal. J. Mar. Freshwater Res."}
MACRO {npg} {"Nonlin. Proc. Geophys."}
MACRO {om} {"Oceanogr. Meteorol."}
MACRO {ocac} {"Oceanol. Acta"}
MACRO {oceanus} {"Oceanus"}
MACRO {paleoc} {"Paleoceanography"}
MACRO {pce} {"Phys. Chem. Earth"}
MACRO {pmg} {"Pap. Meteor. Geophys."}
MACRO {ppom} {"Pap. Phys. Oceanogr. Meteor."}
MACRO {physzeit} {"Phys. Z."}
MACRO {pps} {"Planet. Space Sci."}
MACRO {pss} {"Planet. Space Sci."}
MACRO {pag} {"Pure Appl. Geophys."}
MACRO {qjrms} {"Quart. J. Roy. Meteorol. Soc."}
MACRO {quatres} {"Quat. Res."}
MACRO {rsci} {"Radio Sci."}
MACRO {rse} {"Remote Sens. Environ."}
MACRO {rgeo} {"Rev. Geophys."}
MACRO {rgsp} {"Rev. Geophys. Space Phys."}
MACRO {rdgeo} {"Rev. Geofis."}
MACRO {revmeta} {"Rev. Meteorol."}
MACRO {sgp}{"Surveys in Geophys."}
MACRO {sp} {"Solar Phys."}
MACRO {ssr} {"Space Sci. Rev."}
MACRO {tellus} {"Tellus"}
MACRO {tac} {"Theor. Appl. Climatol."}
MACRO {tagu} {"Trans. Am. Geophys. Union (EOS)"}
MACRO {wrr} {"Water Resour. Res."}
MACRO {weather} {"Weather"}
MACRO {wafc} {"Weather Forecast."}
MACRO {ww} {"Weatherwise"}
MACRO {wmob} {"WMO Bull."}
MACRO {zeitmet} {"Z. Meteorol."}
 % End module: geojour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{photjour.mbs}[1999/02/24 2.0b (PWD)]

MACRO {appopt} {"Appl. Opt."}
MACRO {bell} {"Bell Syst. Tech. J."}
MACRO {ell} {"Electron. Lett."}
MACRO {jasp} {"J. Appl. Spectr."}
MACRO {jqe} {"IEEE J. Quantum Electron."}
MACRO {jlwt} {"J. Lightwave Technol."}
MACRO {jmo} {"J. Mod. Opt."}
MACRO {josa} {"J. Opt. Soc. America"}
MACRO {josaa} {"J. Opt. Soc. Amer.~A"}
MACRO {josab} {"J. Opt. Soc. Amer.~B"}
MACRO {jdp} {"J. Phys. (Paris)"}
MACRO {oc} {"Opt. Commun."}
MACRO {ol} {"Opt. Lett."}
MACRO {phtl} {"IEEE Photon. Technol. Lett."}
MACRO {pspie} {"Proc. Soc. Photo-Opt. Instrum. Eng."}
MACRO {sse} {"Solid-State Electron."}
MACRO {sjot} {"Sov. J. Opt. Technol."}
MACRO {sjqe} {"Sov. J. Quantum Electron."}
MACRO {sleb} {"Sov. Phys.--Leb. Inst. Rep."}
MACRO {stph} {"Sov. Phys.--Techn. Phys."}
MACRO {stphl} {"Sov. Techn. Phys. Lett."}
MACRO {vr} {"Vision Res."}
MACRO {zph} {"Z. f. Physik"}
MACRO {zphb} {"Z. f. Physik~B"}
MACRO {zphd} {"Z. f. Physik~D"}

MACRO {CLEO} {"CLEO"}
MACRO {ASSL} {"Adv. Sol.-State Lasers"}
MACRO {OSA}  {"OSA"}
 % End module: photjour.mbs
%% Copyright 1994-2007 Patrick W Daly
MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Software Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput. Aid. Des."}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Program."}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Graphic."}

MACRO {toms} {"ACM Trans. Math. Software"}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Progr. Lang. Syst."}

MACRO {tcs} {"Theor. Comput. Sci."}

FUNCTION {bibinfo.command} { "\bibinfo " }

FUNCTION {bibinfo.check}
{ swap$
  duplicate$ missing$
    {
      pop$
      pop$ ""
    }{
      duplicate$ empty$
        {
          swap$ pop$
        }{
          swap$
          bibinfo.command "{" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {bibinfo.warn}
{ swap$
  duplicate$ missing$
    {
      swap$ "missing " swap$ * " in " * cite$ * warning$ pop$
      ""
    }{
      duplicate$ empty$
        {
          swap$ "empty " swap$ * " in " * cite$ * warning$
        }{
          swap$
          bibinfo.command " {" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {archiv.base}
{
  "http://arxiv.org/abs"
}

FUNCTION {archiv.prefix.base}
{
  "arXiv"
}

FUNCTION {eprint.command}
{
  "\Eprint "
}

FUNCTION {format.eprint}
{
  eprint duplicate$ empty$
  control.eprint #0 <
  or
    { pop$ "" }
    {
      duplicate$
      ""
        archive duplicate$ empty$ { pop$ archiv.base } 'skip$ if$ *
        "/" *
        swap$ *
        "{" swap$ * "} " *
      swap$
      ""
        archivePrefix duplicate$ empty$ { pop$ "" } { ":" * } if$ *
        swap$ *
        primaryClass  duplicate$ empty$ { pop$ "" } { " [" swap$ * "]" * } if$ *
        "{" swap$ * "} " *
      *
      eprint.command swap$ *
    }
  if$
}

FUNCTION {format.translation}
{ translation duplicate$ empty$
    'skip$
    { ""
      "\translation{" * swap$ * "}" *
      punctuation.space 'punctuation.state :=
    }
  if$
}

FUNCTION {format.url}
{
  url duplicate$ empty$
    { pop$ "" }
    {
      "\url "
      "{" * swap$ * "}" *
    }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {check.speaker}
{ key empty$ 'skip$
  { key nameptr int.to.str$ =
    {
      bolden
    }
      'skip$
    if$
  }
  if$
}


STRINGS  { bibinfo}

FUNCTION {format.names.fname}
{
  control.author.initials {
    control.author.dotless {
      control.author.nospace {
        "f{}"
      } {
        "f{~}"
      } if$
    } {
      control.author.nospace {
        "f{.}."
      } {
        "f."
      } if$
    } if$
  } {
    "ff"
  } if$
}

FUNCTION {bracify}
{
  "{" swap$ * "}" *
}

FUNCTION {name.comma}
{
  control.author.nocomma 'skip$ { "," swap$ * } if$
}

FUNCTION {format.names.format.onefont}
{
  "{vv~}{ll}"
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
    {
      control.author.initials {
        "f"
        control.author.dotless 'skip$ {
          "." *
        } if$
        "~" *
      } {
        "ff"
      } if$
      bracify
      swap$
    } {
      format.names.fname
      " " swap$ *
      name.comma
      bracify
    }
  if$
  "jj"
  " " swap$ *
  name.comma
  bracify
  control.author.jnrlst 'skip$ 'swap$ if$
  * *
}

FUNCTION {format.names.onefont}
{
  s nameptr format.names.format.onefont format.name$
  remove.dots
  bib.name.font
}

FUNCTION {format.names.morfont}
{ s nameptr
  "{vv~}{ll}" format.name$ bib.name.font
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
  {
    s nameptr
    control.author.initials {
      "f"                        % default: name + surname + comma junior
    } {
      "ff"
    } if$
    control.author.dotless 'skip$ {
      "." *                    % nm-init   % Initials. + surname (J. F. Smith)                                           control.author.initials
    } if$
    bracify
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    swap$
    *
    s nameptr
    "{jj}" format.name$ duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } {
    "," *
    s nameptr
    format.names.fname
    "jj"
    " "
    name.comma
    control.author.jnrlst {
      swap$ * skip$
    } {
      skip$ * swap$
    } if$
    bracify swap$ bracify swap$
    *
    format.name$
    remove.dots
    duplicate$ empty$ 'skip$
      { bib.fname.font " " swap$ * }
      if$
  } if$
  *
}

FUNCTION {names.punctuate}
{
  "," *
  " " *
}

FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ { pop$ "" } {
    duplicate$ num.names$
    duplicate$ 'numnames :=
    'namesleft :=
    's :=
    #1 'nameptr :=
    ""
      { namesleft #0 > }
      {
      format.names.morfont
        bibinfo bibinfo.check
        type$ "presentation" =
          'check.speaker
          'skip$
        if$
        't :=
        nameptr #1 > not
          {
            t *
          } {
            namesleft #1 >
              {
                names.punctuate
                t *
              } {
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.punctuate
                  'skip$
                if$
                t "others" =
                  {
                    " " *
                    bbl.etal
                    emphasize
                    *
                  } {
                    bbl.and
                    space.word *
                    t *
                  }
                if$
              }
            if$
          }
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
  } if$
}

FUNCTION {format.names.ed.onefont}
{
    s nameptr
    control.author.initials {
      control.author.dotless {
        control.author.nospace {
          "{f{}~}{vv~}{ll}{ jj}"   % nm-rvx|nm-rvcx
        } {
          "{f{~}~}{vv~}{ll}{ jj}"  % nm-rv
        } if$
      } {
        control.author.nospace {
          "{f{.}.~}{vv~}{ll}{ jj}" % nm-rvv|nm-rvvc
        }{
          "{f.~}{vv~}{ll}{, jj}"   % nm-init|nm-rev|nm-rev1
        } if$
      } if$
    } {
      "{ff~}{vv~}{ll}{, jj}"
    } if$
    format.name$
    remove.dots
    bib.name.font
}

FUNCTION {format.names.ed.morfont}
{
  control.author.reversed { %
    control.author.initials { %
      control.author.dotless { %
        s nameptr
        control.author.nospace { % nm-rvx nm-rvcx
          "{f{}}"
        } { % nm-rv
          "{f{~}}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        remove.dots
        duplicate$ empty$ 'skip$
          { bib.fname.font " " swap$ * }
        if$
      } { % !control.author.dotless
        s nameptr
        control.author.nospace { % nm-rvv
          "{ff}"
        } { % nm-rev nm-rev1
          "{f.}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        duplicate$ empty$ 'skip$
          { bib.fname.font ", " swap$ * }
        if$
      } if$
    } { % Full names !control.author.initials  nm-revf nm-revv1
      s nameptr
      "{ff}"
      format.name$ duplicate$ empty$ 'skip$
        { tie.or.space.prefix bib.fname.font swap$ * }
      if$
      s nameptr
      "{vv~}{ll}" format.name$ bib.name.font *
      s nameptr
      "{jj}" format.name$
      duplicate$ empty$ 'skip$
        { bib.fname.font ", " swap$ * }
      if$
    } if$
  } { % !control.author.reversed nm-init
    s nameptr
    "{f.}"
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    s nameptr
    "{vv~}{ll}" format.name$ bib.name.font *
    s nameptr
    "{jj}" format.name$
    duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } if$
  *
}

FUNCTION {format.names.ed}
{
  control.editor #0 > {
    format.names
  } {
    'bibinfo :=
    duplicate$ empty$ 'skip$ {
    's :=
    "" 't :=
    #1 'nameptr :=
    s num.names$ 'numnames :=
    numnames 'namesleft :=
      { namesleft #0 > }
      {
       format.names.ed.morfont
        bibinfo bibinfo.check
        't :=
        nameptr #1 >
          {
            namesleft #1 >
              {
                names.punctuate
                t *
              }{
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.punctuate
                  'skip$
                if$
                t "others" =
                  {
                    " " * bbl.etal emphasize *
                  }{
                   bbl.and
                    space.word * t *
                  }
                if$
              }
            if$
          }
          't
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
    } if$
  } if$
}

FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author "author" format.names
  duplicate$ empty$ 'skip$
    { collaboration "collaboration" bibinfo.check
      duplicate$ empty$ 'skip$
        { " (" swap$ * ")" * }
      if$
      *
    }
  if$
  "author" 'bibfield :=
}

FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$
}

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    {
      "," *
      word.space *
      get.bbl.editor
      *
    }
  if$
}

FUNCTION {format.isbn.output}
{
}

FUNCTION {format.issn.output}
{ 
}

FUNCTION {doi.base}
{
  "http://dx.doi.org/"
}

FUNCTION {doi.base.command}
{
  "\doibase "
}

FUNCTION {noop.command}
{
  "\href@noop "
}

FUNCTION {href.command}
{
  "\href "
}

FUNCTION {link.tag.open}
{
  doi duplicate$ empty$
    {
      pop$
      url duplicate$ empty$
        {
          pop$ "" noop.command
        }{
          href.command
        }
      if$
    }
    {
      doi.base.command swap$ * 
      href.command
    }
  if$
  "{" * swap$ * "} {" *
}

FUNCTION {link.tag.shut}
{
  "}"
}

FUNCTION {link.open}
{
  link.tag.open output.nopunct
}

FUNCTION {link.shut}
{
  link.tag.shut *
}

FUNCTION {add.doi}
{
  link.tag.open swap$ * link.tag.shut *
}

FUNCTION {select.language}
{ duplicate$ empty$
    'pop$
    { language empty$
        'skip$
        { "{\selectlanguage {" language * "}" * swap$ * "}" * }
      if$
    }
    if$
}

FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        {
          output.state after.word = output.state after.punctuation = or
            { "l" }
            { "u" }
          if$ change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
    }
  if$
}

FUNCTION {bbl.enquote}
{
  "\enquote "
}

FUNCTION {string.enquote}
{
  punctuation.no 'punctuation.state :=
  non.stop {
    block.punctuation
  } { "" } if$
   swap$ pop$
  *
  bbl.enquote "{" * swap$ * "}" *
  word.space *
}

FUNCTION {format.title}
{ title
  duplicate$ empty$ 'skip$ { "t" change.case$ } if$
  duplicate$ "title" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      string.enquote
      select.language
    }
  if$
}

FUNCTION {end.quote.title}
{ title empty$
    'skip$
    { before.all 'output.state := }
  if$
}

FUNCTION {format.name.apply}
{
  s nameptr
  "{vv~}{ll}"
  format.name$
  cite.name.font
}

FUNCTION {format.full.names}
{
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { format.name.apply
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                {
                  't :=
                }
                'pop$
              if$
              t "others" =
                {
                  " " * bbl.etal
                  emphasize *
                }{
                  numnames #2 > { "," * }{ skip$ } if$
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {make.full.names}
{
  key editor author
  type$ "proceedings" =
  type$ "book"        =
  type$ "inbook"      =
  or { pop$ }{ { pop$ "" }{ swap$ pop$ "" swap$ } if$ } if$
  duplicate$ empty$
    { pop$
      duplicate$ empty$
        { pop$
          duplicate$ empty$
            { pop$
              cite$ #1 #3 substring$
            }{
              skip$
            }
          if$
        }
        { swap$ pop$ format.full.names }
      if$
    }
    { swap$ pop$ swap$ pop$ format.full.names }
  if$
}

FUNCTION {year.bibitem}
{
  year duplicate$ empty$
  { pop$ ""
  }{
    skip$
  } if$
  extra.label *
}

FUNCTION {output.bibitem}
{
  newline$
  ""
  label
  * ")" *
   make.full.names duplicate$ short.list =
   { pop$ }{ * } if$
   bracify
  "[" swap$ * "]" *
  cite$ bracify "%" *
  *
  "\bibitem "
  swap$ *
  write$ newline$
  "  "
  duplicate$ bbl.open * write$ newline$
  before.all 'output.state :=
  punctuation.yes 'punctuation.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }{
                { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }{
          t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{
  bbl.in
  word.space *
}

FUNCTION {date.encapsulate}
{
  duplicate$ empty$
    'skip$
    {
      before.all 'output.state :=
      " (" swap$ * ")" *
    }
  if$
}

FUNCTION {format.date}
{
  year "year" bibinfo.check duplicate$ empty$
    {
    }
    'skip$
  if$
  extra.label *
  date.encapsulate
}

FUNCTION {format.date.output.check}
{
 format.date
 "year" output.check
}

FUNCTION {format.date.output}
{
  format.date.output.check
}

FUNCTION {format.btitle}
{
  booktitle duplicate$ empty$ { pop$
      title
  } 'skip$ if$
  "title" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      emphasize
      select.language
    }
  if$
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {editor.check.book}
{ editor empty$ 'skip$
    {
      "can't use both author and editor fields in " cite$ *
      ": try using @inbook instead" *
      warning$
    }
  if$
}

FUNCTION {format.bvolume}
{ volume duplicate$ empty$
    { pop$ "" }
    {
      "volume and number" number either.or.check
      bbl.volume
      capitalize
      swap$
      tie.or.space.prefix "volume" bibinfo.check * *
      series "series" bibinfo.check duplicate$ empty$ 'pop$
        {
          ", "
          * swap$ *
        }
      if$
    }
  if$
}

FUNCTION {format.number}
{
  bbl.number
  output.state after.word = output.state after.punctuation = or
  #1 or
  #0 and
    'skip$
    { capitalize }
  if$
  number tie.or.space.prefix "number" bibinfo.check * *
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        {
          series empty$
            {
              number "number" bibinfo.check
            }{
              format.number
              series "series" bibinfo.check
              word.space * swap$ *
            }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s
                            eng.ord
                        't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    {
      convert.edition
      output.state after.word = output.state after.punctuation = or
        { "l" }
        { "t" }
      if$ change.case$
      "edition" bibinfo.check
      word.space * bbl.edition *
    }
  if$
}

INTEGERS { multiresult }
FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages duplicate$ empty$
    'skip$
    { duplicate$ multi.page.check
        {
          bbl.pages swap$
          n.dashify
        }{
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
    }
  if$
}

FUNCTION {first.page}
{ 't :=
  ""
    {  t empty$ not t #1 #1 substring$ "-" = not and }
    { t #1 #1 substring$ *
      t #2 global.max$ substring$ 't :=
    }
  while$
}

FUNCTION {format.book.pages}
{
  pages duplicate$ empty$ 'skip$
    {
      "pages" bibinfo.check word.space bbl.pages * *
    }
  if$
}

FUNCTION {volnum.punct}
{
          ","
  word.space *
}

FUNCTION {format.journal.pages}
{ pages duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$
        { pop$ pop$ format.pages }
        { volnum.punct *
          swap$
          control.pages duplicate$ #0 < {
            pop$ pop$
          }{
            #0 >
            {
              n.dashify
            }{
              first.page
            } if$
          } if$
          "pages" bibinfo.check
          *
        }
      if$
    }
  if$
}

FUNCTION {format.journal.eid}
{ eid "eid" bibinfo.check
  duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$ 'skip$
        { volnum.punct * }
      if$
      swap$ *
    }
  if$
}

FUNCTION {eid.or.pages}
{
  eid empty$
    { format.journal.pages }
    { format.journal.eid }
  if$
}

FUNCTION {format.ser.vol.num}
{
  series "series" bibinfo.check output
  volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  bolden
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    {
    format.pages
    }
    { type empty$
        {
          bbl.chapter
          capitalize
        }{
          type
          capitalize
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
      pages empty$
        'skip$
        { ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.booktitle}
{
  booktitle duplicate$ "booktitle" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      pop$ emphasize
      select.language
    }
  if$
}

FUNCTION {format.editor.in}
{
  editor "editor" format.names.ed duplicate$ empty$ 'skip$
    {
      bbl.edby
      word.space * swap$ *
    }
  if$
}

FUNCTION {output.article.booktitle}
{
  format.booktitle
      "booktitle" 'bibfield :=
  output
  bookaddress "address" bibinfo.check duplicate$ empty$ 'pop$
    {
      "address" 'bibfield :=
      output.nonnull after.punctuation 'output.state :=
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      format.editor.in "editor" bibinfo.check output
    }
  if$
}

FUNCTION {format.in.ed.booktitle.inbook}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      author empty$ 'skip$
        { format.editor.in "editor" bibinfo.check output }
    if$
    }
  if$
}

FUNCTION {format.thesis.type}
{ type duplicate$ empty$
    'pop$
    { swap$ pop$
      "t" change.case$ "type" bibinfo.check
    }
  if$
}

FUNCTION {format.tr.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ bbl.techrep }
    'skip$
  if$
  "type" bibinfo.check
  swap$ duplicate$ empty$
    { pop$ "t" change.case$ }
    { tie.or.space.prefix * * }
  if$
}

FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.book.crossref}
{ volume duplicate$ empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      pop$ word.in
    }
    { bbl.volume
      swap$ tie.or.space.prefix "volume" bibinfo.check * * bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.org.or.pub}
{ 't :=
  ""
  address "address" bibinfo.check
  duplicate$ empty$
    { pop$ t }
    { t duplicate$ empty$
        { pop$ }
        {
          "," word.space *
          * swap$ *
        }
      if$
    }
  if$
  *
  year duplicate$ empty$
    {
      "empty year in " cite$ *
      warning$
      pop$ ""
    }
    'skip$
  if$
  duplicate$ empty$
    { pop$ }
    {
      "year" bibinfo.check
      swap$
      duplicate$ empty$
        { pop$ }
        {
          "," *
          word.space *
          swap$ *
        }
      if$
    }
  if$
  duplicate$ empty$ 'skip$ {
    ""
    "(" * swap$ * ")" *
    after.punctuation 'output.state :=
    punctuation.space 'punctuation.state :=
  } if$
}

FUNCTION {format.publisher.address}
{ publisher "publisher" bibinfo.warn format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization "organization" bibinfo.check format.org.or.pub
}

FUNCTION {format.organization.publisher.address}
{
  publisher empty$
    { format.organization.address }
    { organization "organization" bibinfo.check output
      format.publisher.address
    }
  if$
}

FUNCTION {format.school.address.output}
{
  school  "school"  bibinfo.warn
  address "address" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      swap$
      duplicate$ empty$ 'skip$
        {
          ", " *
        }
      if$
      swap$
    }
  if$
  *
  output
}

FUNCTION {article.title.produce}
{
  control.title duplicate$ #0 <
  { pop$
  }{
    format.title
    "title" 'bibfield :=
    swap$ #0 >
    {
      "title" output.check
    }{
      output
    } if$
    new.block.comma
  } if$
}

FUNCTION {control}
{
}

FUNCTION {article}
{ output.bibitem
  format.authors
  booktitle empty$ {
      "author" output.check
    }{ output } if$
  author format.key output
  new.block.comma
  article.title.produce
  output.article.booktitle
  crossref missing$
    {
      link.open
      journal
      "journal" bibinfo.warn
      "journal" 'bibfield :=
      output
      add.blank
      format.ser.vol.num
      output
      eid.or.pages
      format.date.output.check
      pages empty$ {
      doi output
      } 'skip$ if$
      link.shut
    }{
      format.article.crossref output.nonnull
      format.pages output
    }
  if$
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  format.translation output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    {
      format.editors "author and editor" output.check
      editor format.key output
    }{
      format.authors output.nonnull
%     crossref missing$ { editor.check.book } 'skip$ if$
    }
  if$
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
  format.edition output
  author empty$
    {
    }
    {
      format.editor.in output
      editor format.key output
    }
  if$
  format.number.series output
  crossref missing$
    {
      format.bvolume output
      new.block.comma
      format.publisher.address output
    }{
      new.block.comma
      format.book.crossref output.nonnull
      format.date.output.check
    }
  if$
  format.isbn.output
  format.chapter.pages
  output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  address "address" bibinfo.check output
  format.date.output
  format.isbn.output
  format.book.pages output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {footnote}
{ output.bibitem
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    {
       format.editors "editor" output.check
       editor format.key output
    }{
       format.authors output.nonnull
       author format.key output
    }
  if$
  new.block.comma

  format.title output
  new.block.comma

  crossref missing$
    {
      format.in.ed.booktitle.inbook
      format.publisher.address output
      format.chapter.pages
      "chapter and pages"
      output.check
      new.block.comma
      format.edition output
      new.block.comma
    }{
      format.chapter.pages
      "chapter and pages"
      output.check
      new.block.comma
      format.book.crossref output.nonnull
      format.date.output.check
    }
  if$
  crossref missing$
    { format.isbn.output }
    'skip$
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.publisher.address output
      format.edition output
      format.chapter.pages output
      format.isbn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.organization.publisher.address output
      format.chapter.pages output
      format.isbn.output
      format.issn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {conference} { inproceedings }
FUNCTION {manual}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
      organization "organization" bibinfo.check output
      address "address" bibinfo.check output
  format.edition output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  format.btitle
  output
  new.block.comma
  link.open
  bbl.mthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  format.date.output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  format.btitle
  output
  new.block.comma
  link.open
  bbl.phdthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  format.date.output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {presentation}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  format.organization.address "organization and address" output.check
  month "month" output.check
  year "year" output.check
  new.block.comma
  new.sentence.comma
  format.note output
  new.sentence
  type missing$ 'skip$
    {"(" type capitalize * ")" * output}
  if$
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  format.editors output
  editor format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
      bookaddress "address" bibinfo.check output
  format.number.series output
  format.bvolume output
  format.organization.publisher.address output
  format.isbn.output
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  new.block.comma
  format.tr.number
  output.nonnull
  institution "institution" bibinfo.warn
  format.org.or.pub output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note "note" output.check
  format.eprint output
  fin.entry
}

FUNCTION {default.type} { misc }

READ

EXECUTE {control.init}

ITERATE {control.pass}

EXECUTE {control.check}

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

FUNCTION {cite.name.font.apply}
{
  word.space * bbl.etal
  emphasize
  *
}

FUNCTION {format.lab.names}
{ 's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { 
      format.name.apply
      't :=
      nameptr #1 >
        {
          nameptr
          #2
          =
          numnames
          #3
          > and
            { 
              "others" 't :=
              #1 'namesleft := 
            }
            'skip$
          if$
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  cite.name.font.apply
                }{
                  numnames #2 > { "," * } 'skip$ if$
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{
  calc.short.authors
  short.list
  year duplicate$ empty$
    {
      pop$ ""
    }{
      control.year #0 > { purify$ #-1 #4 substring$ } 'skip$ if$
    }
  if$
  "(" swap$ *
  * 'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{ll{ }}"
      control.author.initials {
        "{  f{ }}"  *
      }{
        "{  ff{ }}" *
      } if$
      "{  jj{ }}" *
      format.name$ 't :=
      nameptr #1 >
        {
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" * }
            {
              t sortify *
            }
          if$
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {year.sort.key}
{
  year
}

FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

INTEGERS { seq.num }

FUNCTION {init.seq}
{ #0 'seq.num :=}

EXECUTE {init.seq}

FUNCTION {int.to.fix}
{ "000000000" swap$ int.to.str$ *
  #-1 #10 substring$
}

FUNCTION {label.presort}
{
  calc.label
  label sortify
  "    "
  *
  type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
        'editor.sort
        'author.sort
      if$
    }
  if$
  #1 entry.max$ substring$
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {presort.pass}
{ type$ "control" = 'control.presort 'label.presort if$
}

ITERATE {presort.pass}

SORT

STRINGS { last.label next.extra }

INTEGERS { last.extra.num number.label }

FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  #0 'number.label :=
}

FUNCTION {label.forward}
{
  last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}

FUNCTION {label.reverse}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { "{\natexlab{" swap$ * "}}" * }
  if$
  'extra.label :=
  label extra.label * 'label :=
}

EXECUTE {initialize.extra.label.stuff}

FUNCTION {forward.pass}
{ type$ "control" = 'control.forward 'label.forward if$
}

ITERATE {forward.pass}

FUNCTION {reverse.pass}
{ type$ "control" = 'control.reverse 'label.reverse if$
}

REVERSE {reverse.pass}

FUNCTION {sortkey.sort}
{ sort.label
  "    "
  *
  year.sort.key
  field.or.null sortify
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {bib.sort.pass}
{ type$ "control" = 'control.sort 'sortkey.sort if$
}

ITERATE {bib.sort.pass}

SORT

FUNCTION {init.bib.eprint}
{
    "\texttt {"
  pop$
  "\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%" write$ newline$
  "\providecommand \@url [1]{\endgroup\@href {#1}{" "}}%" bbl.url.prefix swap$ * * write$ newline$
  "\providecommand " " [0]{URL }%" bbl.url.prefix swap$ * * write$ newline$
  eprint.command "\providecommand " swap$ * "[0]{\href }%" * write$ newline$
}

FUNCTION {init.bib.doi}
{
  "\providecommand \doibase [0]{" doi.base "}%" * * write$ newline$
}

FUNCTION {init.bib.hypertex}
{
  "\providecommand " noop.command "[0]{\@secondoftwo}%" * * write$ newline$
  "\providecommand " href.command "[0]{\begingroup \@sanitize@url \@href}%" * * write$ newline$
  "\providecommand \@href[1]{\@@startlink{#1}\@@href}%" write$ newline$
  "\providecommand \@@href[1]{\endgroup#1\@@endlink}%" write$ newline$
  "\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%" write$ newline$
  "\providecommand \@@startlink[1]{}%" write$ newline$
  "\providecommand \@@endlink[0]{}%"   write$ newline$
}

FUNCTION {init.bib.namefont}
{
  "\providecommand \bibnamefont  [1]{#1}%"  write$ newline$
  "\providecommand \bibfnamefont [1]{#1}%" write$ newline$
  "\providecommand \citenamefont [1]{#1}%"  write$ newline$
}

FUNCTION {init.bib.quote}
{
  "\providecommand " bbl.enquote * " [1]{" *
  "``" "''"
  "#1" swap$ "}%" * * * * write$ newline$
}

FUNCTION {init.bib.ay}
{
  "\providecommand \natexlab [1]{#1}%"
  write$ newline$
}

FUNCTION {init.bib.bibinfo}
{
  bibinfo.command  "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
  bibfield.command "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
}

FUNCTION {init.bib.lang}
{
  "\providecommand \selectlanguage [0]{\@gobble}%" write$ newline$
}

FUNCTION {init.bib.endbibitem}
{
  "\providecommand " bbl.open * "[0]{}%" *           write$ newline$
  "\providecommand \bibitemStop [0]{}%"               write$ newline$
  "\providecommand \bibitemNoStop [0]{.\EOS\space}%"  write$ newline$
  "\providecommand \EOS [0]{\spacefactor3000\relax}%"   write$ newline$
}

FUNCTION {init.bib.translation}
{
  "\providecommand \translation [1]{[#1]}%" write$ newline$
}

FUNCTION {warn.bib}
{
}

FUNCTION {init.bib}
{
  warn.bib
  "\makeatletter" write$ newline$
  "\providecommand \@ifxundefined [1]{%"   write$ newline$
  " \@ifx{#1\undefined}"                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifnum [1]{%"          write$ newline$
  " \ifnum #1\expandafter \@firstoftwo"    write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifx [1]{%"            write$ newline$
  " \ifx #1\expandafter \@firstoftwo"      write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  init.bib.ay
  init.bib.quote
  init.bib.namefont
  init.bib.hypertex
  init.bib.eprint
  init.bib.doi
  init.bib.lang
  init.bib.bibinfo
  init.bib.translation
  init.bib.endbibitem
  "\providecommand " bbl.shut * " [1]{\csname bibitem#1\endcsname}%" * write$ newline$
  "\let\auto@bib@innerbib\@empty"          write$ newline$
  "%</preamble>" write$
}

FUNCTION {begin.bib}
{
  id.bst diagn.cmntlog
  control.bib
  preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"
  number.label int.to.str$
  * "}%" *
  write$ newline$
  init.bib
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}%"
  write$ newline$
}

EXECUTE {end.bib}

%% End of customized bst file
%%
%% End of file `aipauth4-1.bst'.

==> anc/aipnum4-1.bst <==
%%
%% This is file `aipnum4-1.bst',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% merlin.mbs  (with options: `head,ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% physjour.mbs  (with options: `ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% geojour.mbs  (with options: `ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% photjour.mbs  (with options: `ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% merlin.mbs  (with options: `tail,ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,mcite,mct-1,mct-x3,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,blkyear,yr-par,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% ----------------------------------------
%% *** REVTeX-compatible aipnum4-1.bst 2010-07-25 ***
%% 
%% Copyright 1994-2007 Patrick W Daly
 % ===============================================================
 % IMPORTANT NOTICE:
 % This bibliographic style (bst) file has been generated from one or
 % more master bibliographic style (mbs) files, listed above.
 %
 % This generated file can be redistributed and/or modified under the terms
 % of the LaTeX Project Public License Distributed from CTAN
 % archives in directory macros/latex/base/lppl.txt; either
 % version 1 of the License, or any later version.
 % ===============================================================
 % Name and version information of the main mbs file:
 %   For use with BibTeX version 0.99a or later
 %-------------------------------------------------------------------
 % This bibliography style file is intended for texts in ENGLISH
 % This is an author-year citation style bibliography. As such, it is
 % non-standard LaTeX, and requires a special package file to function properly.
 % Such a package is    natbib.sty   by Patrick W. Daly
 % The form of the \bibitem entries is
 %   \bibitem[Jones et al.(1990)]{key}...
 %   \bibitem[Jones et al.(1990)Jones, Baker, and Smith]{key}...
 % The essential feature is that the label (the part in brackets) consists
 % of the author names, as they should appear in the citation, with the year
 % in parentheses following. There must be no space before the opening
 % parenthesis!
 % With natbib v5.3, a full list of authors may also follow the year.
 % In natbib.sty, it is possible to define the type of enclosures that is
 % really wanted (brackets or parentheses), but in either case, there must
 % be parentheses in the label.
 % The \cite command functions as follows:
 %   \citet{key} ==>>                Jones et al. (1990)
 %   \citet*{key} ==>>               Jones, Baker, and Smith (1990)
 %   \citep{key} ==>>                (Jones et al., 1990)
 %   \citep*{key} ==>>               (Jones, Baker, and Smith, 1990)
 %   \citep[chap. 2]{key} ==>>       (Jones et al., 1990, chap. 2)
 %   \citep[e.g.][]{key} ==>>        (e.g. Jones et al., 1990)
 %   \citep[e.g.][p. 32]{key} ==>>   (e.g. Jones et al., p. 32)
 %   \citeauthor{key} ==>>           Jones et al.
 %   \citeauthor*{key} ==>>          Jones, Baker, and Smith
 %   \citeyear{key} ==>>             1990
 %---------------------------------------------------------------------

FUNCTION {id.bst} {"merlin.mbs aipnum4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked"}
ENTRY
{
    address
    archive
    archivePrefix
    author
    bookaddress
    booktitle
    chapter
    collaboration
    doi
    edition
    editor
    eid
    eprint
    howpublished
    institution
    isbn
    issn
    journal
    key
    language
    month
    note
    number
    organization
    pages
    primaryClass
    publisher
    school
    SLACcitation
    series
    title
    translation
    type
    url
    volume
    year
}{
}{
    label
    extra.label sort.label
    short.list
}

INTEGERS
{
  output.state before.all
  after.word after.punctuation
  after.sentence after.block
}

INTEGERS
{
  punctuation.state punctuation.no punctuation.space punctuation.yes
}

STRINGS { bibfield output.bibfield }

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {non.stop}
{ duplicate$
   "}" * add.period$
   #-1 #1 substring$ "." =
}

INTEGERS { arith.mulitplier arith.multiplicand }

FUNCTION {multiply}
{
  'arith.multiplicand :=
  'arith.mulitplier :=
  #0
    { arith.mulitplier #0 > }
    { arith.multiplicand +
      arith.mulitplier #1 - 'arith.mulitplier :=
    }
  while$
}

FUNCTION {chr.to.hex}
{
  chr.to.int$
  duplicate$ "0" chr.to.int$ -
  duplicate$ duplicate$ #0 < swap$ #9 > or not
    { swap$ pop$ }
    { pop$
      duplicate$ "A" chr.to.int$ -
      duplicate$ duplicate$ #0 < swap$ #5 > or not
        { swap$ pop$ #10 + }
        { pop$
          duplicate$ "a" chr.to.int$ -
          duplicate$ duplicate$ #0 < swap$ #5 > or not
            { swap$ pop$ #10 + }
            { pop$
              pop$ #-1
            }
          if$
        }
      if$
    }
  if$
}

INTEGERS { arith.accumulator }

FUNCTION {str.to.hex}
{ #0 'arith.accumulator :=
    { duplicate$ empty$ not }
    { duplicate$ #1 #1 substring$ chr.to.hex
      duplicate$ #0 <
        { pop$ pop$ ""
        }
        { arith.accumulator #16 multiply + 'arith.accumulator :=
          #2 global.max$ substring$
        }
      if$
    }
  while$
  pop$ arith.accumulator
}

FUNCTION {diagn.cmntlog}
{
  duplicate$ top$ "%" swap$ * write$ newline$
}

INTEGERS { control.key control.author control.editor control.title control.pages control.eprint control.year }

INTEGERS { control.author.jnrlst control.author.dotless control.author.nospace control.author.initials control.author.nocomma control.author.first control.author.reversed }

FUNCTION { control.init }
{
  #0
  'control.key             :=
  #0
  #8 +
  'control.author :=
  #0
  'control.author.jnrlst   :=
  #0
  'control.author.dotless  :=
  #0
  'control.author.nospace  :=
  #1
  'control.author.initials :=
  #0
  'control.author.nocomma  :=
  #0
  'control.author.first    :=
  #0
  'control.author.reversed :=
  #1
  'control.editor :=
  #-1
  'control.title  :=
  #0
  'control.pages  :=
  #0
  'control.eprint :=
  #1
  'control.year   :=
}

FUNCTION {warning.dependency}
{
  " (dependency: " * swap$ * ") set " * swap$ int.to.str$ * warning$
}

FUNCTION {control.check}
{
  control.editor
    {
      "editor formatted same as author"
      control.author.reversed {
        duplicate$ #0 swap$ "reversed" warning.dependency
        #0 'control.author.reversed :=
      } 'skip$ if$
      control.author.first {
        duplicate$ #0 swap$ "first" warning.dependency
        #0 'control.author.first :=
      } 'skip$ if$
      control.author.nocomma {
        duplicate$ #0 swap$ "nocomma" warning.dependency
        #0 'control.author.nocomma :=
      } 'skip$ if$
      pop$
    } 'skip$ if$
  control.author.reversed 'skip$
    {
      "not reversed"
      control.author.nospace {
        duplicate$ #0 swap$ "nospace" warning.dependency
        #0 'control.author.nospace :=
      } 'skip$ if$
      control.author.jnrlst 'skip$ {
        duplicate$ #1 swap$ "jnrlst" warning.dependency
        #1 'control.author.jnrlst :=
      } if$
      control.author.initials {
        duplicate$ ", initials" *
        control.author.dotless {
          duplicate$ #0 swap$ "dotless" warning.dependency
          #0 'control.author.dotless :=
        } 'skip$ if$
        pop$
      } 'skip$ if$
      pop$
    }
  if$
  control.author.initials 'skip$ {
    "not initials"
    control.author.nocomma {
      duplicate$ #0 swap$ "nocomma" warning.dependency
      #0 'control.author.nocomma :=
    } 'skip$ if$
    control.author.nospace {
      duplicate$ #0 swap$ "nospace" warning.dependency
      #0 'control.author.nospace :=
    } 'skip$ if$
    control.author.dotless 'skip$ {
      duplicate$ #1 swap$ "dotless" warning.dependency
      #1 'control.author.dotless :=
    } if$
    pop$
  } if$
}

FUNCTION {control.parse}
{
  duplicate$ duplicate$ missing$
    {
      pop$ pop$ pop$
    }
    { empty$
        {
          pop$ #-1
        }{
          str.to.hex
        }
      if$
      swap$ :=
    }
  if$
}

FUNCTION {control.dump}
{
  duplicate$ missing$ { pop$ "N/A" } 'skip$ if$
  "{" swap$ * "}, " *
  *
}

INTEGERS { decode.threshold }

FUNCTION {control.decode}
{
  - duplicate$
  #0 <
    {
      skip$ pop$ swap$ #0
    }
    {
      swap$ pop$ swap$ #1
    }
  if$
  swap$ :=
}

FUNCTION {control.author.decode}
{
  control.author
  duplicate$ duplicate$ #0 < swap$ #128 < not or
    {
      int.to.str$ "(" swap$ * ")" *
      "Control cannot interpret author " swap$ *
      warning$
    }{
      'control.author.jnrlst   swap$ duplicate$ #64 control.decode
      'control.author.dotless  swap$ duplicate$ #32 control.decode
      'control.author.nospace  swap$ duplicate$ #16 control.decode
      'control.author.initials swap$ duplicate$  #8 control.decode
      'control.author.nocomma  swap$ duplicate$  #4 control.decode
      'control.author.first    swap$ duplicate$  #2 control.decode
      'control.author.reversed swap$ duplicate$  #1 control.decode
      duplicate$ #0 =
        'skip$
        {
          "Control: residue of author"
          "(" swap$ * ")" * *
          warning$
        }
      if$
      pop$
    }
  if$
}

FUNCTION {control.setup}
{
  type$ cite$ "{" swap$ * "}, " * *
  "control.key"    key    control.dump *
  "control.author" author control.dump *
  "control.editor" editor control.dump *
  "control.title"  title  control.dump *
  "control.pages"  pages  control.dump *
  "control.year"   year   control.dump *
  "control.eprint" eprint control.dump *
  top$
  'control.key    key    control.parse
  'control.author author control.parse
  'control.editor editor control.parse
  'control.title  title  control.parse
  'control.pages  pages  control.parse
  'control.year   year   control.parse
  'control.eprint eprint control.parse
  control.author.decode
}

FUNCTION {control.pass}
{ type$ "control" = 'control.setup 'skip$ if$
}

FUNCTION {control.presort}
{
}

FUNCTION {control.forward}
{
}

FUNCTION {control.reverse}
{
}

FUNCTION {control.sort}
{
}

FUNCTION {control.longest.label}
{
}

FUNCTION {control.key.bib}
{
  "Control: key "
  control.key
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  pop$ *
  diagn.cmntlog
}

FUNCTION {control.author.bib}
{
  "Control: author "
  control.author "(" swap$ int.to.str$ * ")" * *
  control.author.reversed { " reversed" * }{} if$
  control.author.first    { " first"    * }{} if$
  control.author.nocomma  { " nocomma"  * }{} if$
  control.author.initials { " initials" * }{} if$
  control.author.nospace  { " nospace"  * }{} if$
  control.author.dotless  { " dotless"  * }{} if$
  control.author.jnrlst   { " jnrlst"   * }{} if$
  diagn.cmntlog
}

FUNCTION {control.editor.bib}
{
  "Control: editor formatted "
  control.editor
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "identically to author"
    } {
      "differently from author"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.title.bib}
{
  "Control: production of article title "
  control.title
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled"
  } {
    #0 > {
      "required"
    } {
      "allowed"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.pages.bib}
{
  "Control: page "
  control.pages
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "none"
  } {
    #0 > {
      "range"
    } {
      "single"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.year.bib}
{
  "Control: year "
  control.year
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "truncated"
    } {
      "verbatim"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.eprint.bib}
{
  "Control: production of eprint "
  control.eprint
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  #0 < { "disabled" } { "enabled" } if$ * *
  diagn.cmntlog
}

FUNCTION {control.bib}
{
  control.key.bib
  control.author.bib
  control.editor.bib
  control.title.bib
  control.pages.bib
  control.year.bib
  control.eprint.bib
}

FUNCTION {init.state.consts}
{
  #0 'before.all        :=
  #1 'after.word        :=
  #2 'after.punctuation :=
  #3 'after.sentence    :=
  #4 'after.block       :=
  #0 'punctuation.no    :=
  #1 'punctuation.space :=
  #2 'punctuation.yes   :=
  "" 'bibfield          :=
  "" 'output.bibfield   :=
}

STRINGS { s t}
FUNCTION {block.punctuation}
{ ""
  "," *
}

FUNCTION {word.space}
{
  "\ "
}

FUNCTION {show.stackstring.one}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  duplicate$ "1(" swap$ * ")" * top$
}

FUNCTION {show.stackstring.two}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  swap$
  duplicate$ "1(" swap$ * ")" * top$
  swap$
  duplicate$ "2(" swap$ * ")" * top$
}

FUNCTION {bibfield.command}{ "\bibfield "}

FUNCTION {output.nonnull}
{
  swap$
  output.state after.word =
    {
      block.punctuation *
      word.space *
    }
    {
      output.state after.punctuation =
        {
          word.space *
        }
        {
          output.state after.block = output.state after.sentence = or
            {
              add.period$
              "\EOS\ " *
            }{
            }
          if$
        }
      if$
    }
  if$
  output.bibfield duplicate$ empty$ 'pop$
    {
      bibfield.command
      " {" * swap$ * "} {" * swap$ * "}" *
    }
  if$
  write$
  bibfield 'output.bibfield := "" 'bibfield :=
  output.state after.block =
    {
      newline$
      "\newblock " write$
    }
    'skip$
  if$
  punctuation.state duplicate$
  punctuation.yes 'punctuation.state :=
  punctuation.no =
    { pop$ before.all }
    { punctuation.yes = { after.word }{ after.punctuation } if$ }
  if$
  'output.state :=
}

FUNCTION {output}
{ duplicate$ empty$
    {
      pop$
  "" 'bibfield :=
    }
    'output.nonnull
  if$
}

FUNCTION {output.nopunct}
{
  punctuation.no 'punctuation.state :=
  output.nonnull
}

FUNCTION {output.check}
{ swap$
  duplicate$ empty$
    { pop$ "empty " swap$ * " in " * cite$ * warning$ }
    { swap$ pop$ output.nonnull }
  if$
}

FUNCTION {bbl.open} { "\BibitemOpen " }

FUNCTION {bbl.shut} { "\BibitemShut " }

FUNCTION {bibitem.shut.stop} { bbl.shut "{Stop}%" * }

FUNCTION {bibitem.shut.nostop} { bbl.shut "{NoStop}%" * }

FUNCTION {bibitem.shut}
{
  non.stop
    {
  bibitem.shut.nostop *
    }{
  bibitem.shut.stop *
    }
  if$
}

FUNCTION {html.itag} {
  "p"
}

FUNCTION {html.ltag} {
  ""
}

FUNCTION {output.SLACcitation}
{ SLACcitation empty$
    'skip$
    {
      newline$
      SLACcitation write$
    }
  if$
}

FUNCTION {fin.entry}
{
  bibitem.shut
  write$
    output.SLACcitation
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.block.comma}
{
}

FUNCTION {new.sentence}
{ output.state after.block = output.state before.all = or
    'skip$
    { after.sentence 'output.state := }
  if$
}

FUNCTION {new.sentence.comma}
{
}

FUNCTION {sentence.or.colon}
{
  new.sentence
}

FUNCTION {add.blank}
{
  word.space *
  before.all 'output.state :=
}

FUNCTION {no.blank.or.punct}
{
   "\hspace {0pt}" *
   before.all 'output.state :=
}

FUNCTION {date.block}
{
  new.block.comma
  skip$
}

STRINGS {z}
FUNCTION {remove.dots}
{
  control.author.dotless {
    'z :=
    ""
    { z empty$ not }
    { z #1 #1 substring$
      z #2 global.max$ substring$ 'z :=
      duplicate$ "." = 'pop$
        { * }
      if$
    }
    while$
  } 'skip$ if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{
  duplicate$ empty$
    { pop$ "" }
    {
      "\emph {" swap$ * "}" *
    }
  if$
}

FUNCTION {bolden}
{ duplicate$ empty$
    { pop$ "" }
    { "\textbf {" swap$ * "}" * }
  if$
}

FUNCTION {bib.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {bib.fname.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibfnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {cite.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\citenamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {tie.or.space.prefix}
{ duplicate$ text.length$ #3 <
    { "~" }
    { word.space }
  if$
  swap$
}

FUNCTION {capitalize}
{
  "u" change.case$ "t" change.case$
}

FUNCTION {space.word}
{ word.space swap$ * word.space * }

 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH

FUNCTION {bbl.and}
{
  "and"
}

FUNCTION {bbl.etal}
{
  "et~al."
}

FUNCTION {bbl.editors}
{
  "eds."
}

FUNCTION {bbl.editor}
{
  "ed."
}

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{
  "ed."
}

FUNCTION {bbl.volume}
{
  "vol."
}

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{
  "no."
}

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{
  "pp."
}

FUNCTION {bbl.page}
{
  "p."
}

FUNCTION {bbl.eidpp}
{ "pages" }

FUNCTION {bbl.chapter}
{
  "chap."
}

FUNCTION {bbl.techrep}
{
  "Tech. Rep."
}

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{
  "1st"
}

FUNCTION {bbl.second}
{
  "2nd"
}

FUNCTION {bbl.third}
{
  "3rd"
}

FUNCTION {bbl.fourth}
{
  "4th"
}

FUNCTION {bbl.fifth}
{
  "5th"
}

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"Jun."}

MACRO {jul} {"Jul."}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sep."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

FUNCTION {bbl.url.prefix}
{
  "\urlprefix "
}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{physjour.mbs}[2002/01/14 2.2 (PWD)]
MACRO {aa}{"Astron. \& Astrophys."}
MACRO {aasup}{"Astron. \& Astrophys. Suppl. Ser."}
MACRO {aj} {"Astron. J."}
MACRO {aph} {"Acta Phys."}
MACRO {advp} {"Adv. Phys."}
MACRO {ajp} {"Amer. J. Phys."}
MACRO {ajm} {"Amer. J. Math."}
MACRO {amsci} {"Amer. Sci."}
MACRO {anofd} {"Ann. Fluid Dyn."}
MACRO {am} {"Ann. Math."}
MACRO {ap} {"Ann. Phys. (NY)"}
MACRO {adp} {"Ann. Phys. (Leipzig)"}
MACRO {ao} {"Appl. Opt."}
MACRO {apl} {"Appl. Phys. Lett."}
MACRO {app} {"Astroparticle Phys."}
MACRO {apj} {"Astrophys. J."}
MACRO {apjsup} {"Astrophys. J. Suppl."}
MACRO {apss} {"Astrophys. Space Sci."}
MACRO {araa} {"Ann. Rev. Astron. Astrophys."}
MACRO {baas} {"Bull. Amer. Astron. Soc."}
MACRO {baps} {"Bull. Amer. Phys. Soc."}
MACRO {cmp} {"Comm. Math. Phys."}
MACRO {cpam} {"Commun. Pure Appl. Math."}
MACRO {cppcf} {"Comm. Plasma Phys. \& Controlled Fusion"}
MACRO {cpc} {"Comp. Phys. Comm."}
MACRO {cqg} {"Class. Quant. Grav."}
MACRO {cra} {"C. R. Acad. Sci. A"}
MACRO {fed} {"Fusion Eng. \& Design"}
MACRO {ft} {"Fusion Tech."}
MACRO {grg} {"Gen. Relativ. Gravit."}
MACRO {ieeens} {"IEEE Trans. Nucl. Sci."}
MACRO {ieeeps} {"IEEE Trans. Plasma Sci."}
MACRO {ijimw} {"Interntl. J. Infrared \& Millimeter Waves"}
MACRO {ip} {"Infrared Phys."}
MACRO {irp} {"Infrared Phys."}
MACRO {jap} {"J. Appl. Phys."}
MACRO {jasa} {"J. Acoust. Soc. America"}
MACRO {jcp} {"J. Comp. Phys."}
MACRO {jetp} {"Sov. Phys.--JETP"}
MACRO {jfe} {"J. Fusion Energy"}
MACRO {jfm} {"J. Fluid Mech."}
MACRO {jmp} {"J. Math. Phys."}
MACRO {jne} {"J. Nucl. Energy"}
MACRO {jnec} {"J. Nucl. Energy, C: Plasma Phys., Accelerators, Thermonucl. Res."}
MACRO {jnm} {"J. Nucl. Mat."}
MACRO {jpc} {"J. Phys. Chem."}
MACRO {jpp} {"J. Plasma Phys."}
MACRO {jpsj} {"J. Phys. Soc. Japan"}
MACRO {jsi} {"J. Sci. Instrum."}
MACRO {jvst} {"J. Vac. Sci. \& Tech."}
MACRO {nat} {"Nature"}
MACRO {nature} {"Nature"}
MACRO {nedf} {"Nucl. Eng. \& Design/Fusion"}
MACRO {nf} {"Nucl. Fusion"}
MACRO {nim} {"Nucl. Inst. \& Meth."}
MACRO {nimpr} {"Nucl. Inst. \& Meth. in Phys. Res."}
MACRO {np} {"Nucl. Phys."}
MACRO {npb} {"Nucl. Phys. B"}
MACRO {nt/f} {"Nucl. Tech./Fusion"}
MACRO {npbpc} {"Nucl. Phys. B (Proc. Suppl.)"}
MACRO {inc} {"Nuovo Cimento"}
MACRO {nc} {"Nuovo Cimento"}
MACRO {pf} {"Phys. Fluids"}
MACRO {pfa} {"Phys. Fluids A: Fluid Dyn."}
MACRO {pfb} {"Phys. Fluids B: Plasma Phys."}
MACRO {pl} {"Phys. Lett."}
MACRO {pla} {"Phys. Lett. A"}
MACRO {plb} {"Phys. Lett. B"}
MACRO {prep} {"Phys. Rep."}
MACRO {pnas} {"Proc. Nat. Acad. Sci. USA"}
MACRO {pp} {"Phys. Plasmas"}
MACRO {ppcf} {"Plasma Phys. \& Controlled Fusion"}
MACRO {phitrsl} {"Philos. Trans. Roy. Soc. London"}
MACRO {prl} {"Phys. Rev. Lett."}
MACRO {pr} {"Phys. Rev."}
MACRO {physrev} {"Phys. Rev."}
MACRO {pra} {"Phys. Rev. A"}
MACRO {prb} {"Phys. Rev. B"}
MACRO {prc} {"Phys. Rev. C"}
MACRO {prd} {"Phys. Rev. D"}
MACRO {pre} {"Phys. Rev. E"}
MACRO {ps} {"Phys. Scripta"}
MACRO {procrsl} {"Proc. Roy. Soc. London"}
MACRO {rmp} {"Rev. Mod. Phys."}
MACRO {rsi} {"Rev. Sci. Inst."}
MACRO {science} {"Science"}
MACRO {sciam} {"Sci. Am."}
MACRO {sam} {"Stud. Appl. Math."}
MACRO {sjpp} {"Sov. J. Plasma Phys."}
MACRO {spd} {"Sov. Phys.--Doklady"}
MACRO {sptp} {"Sov. Phys.--Tech. Phys."}
MACRO {spu} {"Sov. Phys.--Uspeki"}
MACRO {st} {"Sky and Telesc."}
 % End module: physjour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{geojour.mbs}[2002/07/10 2.0h (PWD)]
MACRO {aisr} {"Adv. Space Res."}
MACRO {ag} {"Ann. Geophys."}
MACRO {anigeo} {"Ann. Geofis."}
MACRO {angl} {"Ann. Glaciol."}
MACRO {andmet} {"Ann. d. Meteor."}
MACRO {andgeo} {"Ann. d. Geophys."}
MACRO {andphy} {"Ann. Phys.-Paris"}
MACRO {afmgb} {"Arch. Meteor. Geophys. Bioklimatol."}
MACRO {atph} {"Atm\'osphera"}
MACRO {aao} {"Atmos. Ocean"}
MACRO {ass}{"Astrophys. Space Sci."}
MACRO {atenv} {"Atmos. Environ."}
MACRO {aujag} {"Aust. J. Agr. Res."}
MACRO {aumet} {"Aust. Meteorol. Mag."}
MACRO {blmet} {"Bound.-Lay. Meteorol."}
MACRO {bams} {"Bull. Amer. Meteorol. Soc."}
MACRO {cch} {"Clim. Change"}
MACRO {cdyn} {"Clim. Dynam."}
MACRO {cbul} {"Climatol. Bull."}
MACRO {cap} {"Contrib. Atmos. Phys."}
MACRO {dsr} {"Deep-Sea Res."}
MACRO {dhz} {"Dtsch. Hydrogr. Z."}
MACRO {dao} {"Dynam. Atmos. Oceans"}
MACRO {eco} {"Ecology"}
MACRO {empl}{"Earth, Moon and Planets"}
MACRO {envres} {"Environ. Res."}
MACRO {envst} {"Environ. Sci. Technol."}
MACRO {ecms} {"Estuarine Coastal Mar. Sci."}
MACRO {expa}{"Exper. Astron."}
MACRO {geoint} {"Geofis. Int."}
MACRO {geopub} {"Geofys. Publ."}
MACRO {geogeo} {"Geol. Geofiz."}
MACRO {gafd} {"Geophys. Astrophys. Fluid Dyn."}
MACRO {gfd} {"Geophys. Fluid Dyn."}
MACRO {geomag} {"Geophys. Mag."}
MACRO {georl} {"Geophys. Res. Lett."}
MACRO {grl} {"Geophys. Res. Lett."}
MACRO {ga} {"Geophysica"}
MACRO {gs} {"Geophysics"}
MACRO {ieeetap} {"IEEE Trans. Antenn. Propag."}
MACRO {ijawp} {"Int. J. Air Water Pollut."}
MACRO {ijc} {"Int. J. Climatol."}
MACRO {ijrs} {"Int. J. Remote Sens."}
MACRO {jam} {"J. Appl. Meteorol."}
MACRO {jaot} {"J. Atmos. Ocean. Technol."}
MACRO {jatp} {"J. Atmos. Terr. Phys."}
MACRO {jastp} {"J. Atmos. Solar-Terr. Phys."}
MACRO {jce} {"J. Climate"}
MACRO {jcam} {"J. Climate Appl. Meteor."}
MACRO {jcm} {"J. Climate Meteor."}
MACRO {jcy} {"J. Climatol."}
MACRO {jgr} {"J. Geophys. Res."}
MACRO {jga} {"J. Glaciol."}
MACRO {jh} {"J. Hydrol."}
MACRO {jmr} {"J. Mar. Res."}
MACRO {jmrj} {"J. Meteor. Res. Japan"}
MACRO {jm} {"J. Meteor."}
MACRO {jpo} {"J. Phys. Oceanogr."}
MACRO {jra} {"J. Rech. Atmos."}
MACRO {jaes} {"J. Aeronaut. Sci."}
MACRO {japca} {"J. Air Pollut. Control Assoc."}
MACRO {jas} {"J. Atmos. Sci."}
MACRO {jmts} {"J. Mar. Technol. Soc."}
MACRO {jmsj} {"J. Meteorol. Soc. Japan"}
MACRO {josj} {"J. Oceanogr. Soc. Japan"}
MACRO {jwm} {"J. Wea. Mod."}
MACRO {lao} {"Limnol. Oceanogr."}
MACRO {mwl} {"Mar. Wea. Log"}
MACRO {mau} {"Mausam"}
MACRO {meteor} {"``Meteor'' Forschungsergeb."}
MACRO {map} {"Meteorol. Atmos. Phys."}
MACRO {metmag} {"Meteor. Mag."}
MACRO {metmon} {"Meteor. Monogr."}
MACRO {metrun} {"Meteor. Rundsch."}
MACRO {metzeit} {"Meteor. Z."}
MACRO {metgid} {"Meteor. Gidrol."}
MACRO {mwr} {"Mon. Weather Rev."}
MACRO {nwd} {"Natl. Weather Dig."}
MACRO {nzjmfr} {"New Zeal. J. Mar. Freshwater Res."}
MACRO {npg} {"Nonlin. Proc. Geophys."}
MACRO {om} {"Oceanogr. Meteorol."}
MACRO {ocac} {"Oceanol. Acta"}
MACRO {oceanus} {"Oceanus"}
MACRO {paleoc} {"Paleoceanography"}
MACRO {pce} {"Phys. Chem. Earth"}
MACRO {pmg} {"Pap. Meteor. Geophys."}
MACRO {ppom} {"Pap. Phys. Oceanogr. Meteor."}
MACRO {physzeit} {"Phys. Z."}
MACRO {pps} {"Planet. Space Sci."}
MACRO {pss} {"Planet. Space Sci."}
MACRO {pag} {"Pure Appl. Geophys."}
MACRO {qjrms} {"Quart. J. Roy. Meteorol. Soc."}
MACRO {quatres} {"Quat. Res."}
MACRO {rsci} {"Radio Sci."}
MACRO {rse} {"Remote Sens. Environ."}
MACRO {rgeo} {"Rev. Geophys."}
MACRO {rgsp} {"Rev. Geophys. Space Phys."}
MACRO {rdgeo} {"Rev. Geofis."}
MACRO {revmeta} {"Rev. Meteorol."}
MACRO {sgp}{"Surveys in Geophys."}
MACRO {sp} {"Solar Phys."}
MACRO {ssr} {"Space Sci. Rev."}
MACRO {tellus} {"Tellus"}
MACRO {tac} {"Theor. Appl. Climatol."}
MACRO {tagu} {"Trans. Am. Geophys. Union (EOS)"}
MACRO {wrr} {"Water Resour. Res."}
MACRO {weather} {"Weather"}
MACRO {wafc} {"Weather Forecast."}
MACRO {ww} {"Weatherwise"}
MACRO {wmob} {"WMO Bull."}
MACRO {zeitmet} {"Z. Meteorol."}
 % End module: geojour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{photjour.mbs}[1999/02/24 2.0b (PWD)]

MACRO {appopt} {"Appl. Opt."}
MACRO {bell} {"Bell Syst. Tech. J."}
MACRO {ell} {"Electron. Lett."}
MACRO {jasp} {"J. Appl. Spectr."}
MACRO {jqe} {"IEEE J. Quantum Electron."}
MACRO {jlwt} {"J. Lightwave Technol."}
MACRO {jmo} {"J. Mod. Opt."}
MACRO {josa} {"J. Opt. Soc. America"}
MACRO {josaa} {"J. Opt. Soc. Amer.~A"}
MACRO {josab} {"J. Opt. Soc. Amer.~B"}
MACRO {jdp} {"J. Phys. (Paris)"}
MACRO {oc} {"Opt. Commun."}
MACRO {ol} {"Opt. Lett."}
MACRO {phtl} {"IEEE Photon. Technol. Lett."}
MACRO {pspie} {"Proc. Soc. Photo-Opt. Instrum. Eng."}
MACRO {sse} {"Solid-State Electron."}
MACRO {sjot} {"Sov. J. Opt. Technol."}
MACRO {sjqe} {"Sov. J. Quantum Electron."}
MACRO {sleb} {"Sov. Phys.--Leb. Inst. Rep."}
MACRO {stph} {"Sov. Phys.--Techn. Phys."}
MACRO {stphl} {"Sov. Techn. Phys. Lett."}
MACRO {vr} {"Vision Res."}
MACRO {zph} {"Z. f. Physik"}
MACRO {zphb} {"Z. f. Physik~B"}
MACRO {zphd} {"Z. f. Physik~D"}

MACRO {CLEO} {"CLEO"}
MACRO {ASSL} {"Adv. Sol.-State Lasers"}
MACRO {OSA}  {"OSA"}
 % End module: photjour.mbs
%% Copyright 1994-2007 Patrick W Daly
MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Software Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput. Aid. Des."}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Program."}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Graphic."}

MACRO {toms} {"ACM Trans. Math. Software"}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Progr. Lang. Syst."}

MACRO {tcs} {"Theor. Comput. Sci."}

FUNCTION {bibinfo.command} { "\bibinfo " }

FUNCTION {bibinfo.check}
{ swap$
  duplicate$ missing$
    {
      pop$
      pop$ ""
    }{
      duplicate$ empty$
        {
          swap$ pop$
        }{
          swap$
          bibinfo.command "{" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {bibinfo.warn}
{ swap$
  duplicate$ missing$
    {
      swap$ "missing " swap$ * " in " * cite$ * warning$ pop$
      ""
    }{
      duplicate$ empty$
        {
          swap$ "empty " swap$ * " in " * cite$ * warning$
        }{
          swap$
          bibinfo.command " {" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {archiv.base}
{
  "http://arxiv.org/abs"
}

FUNCTION {archiv.prefix.base}
{
  "arXiv"
}

FUNCTION {eprint.command}
{
  "\Eprint "
}

FUNCTION {format.eprint}
{
  eprint duplicate$ empty$
  control.eprint #0 <
  or
    { pop$ "" }
    {
      duplicate$
      ""
        archive duplicate$ empty$ { pop$ archiv.base } 'skip$ if$ *
        "/" *
        swap$ *
        "{" swap$ * "} " *
      swap$
      ""
        archivePrefix duplicate$ empty$ { pop$ "" } { ":" * } if$ *
        swap$ *
        primaryClass  duplicate$ empty$ { pop$ "" } { " [" swap$ * "]" * } if$ *
        "{" swap$ * "} " *
      *
      eprint.command swap$ *
    }
  if$
}

FUNCTION {format.translation}
{ translation duplicate$ empty$
    'skip$
    { ""
      "\translation{" * swap$ * "}" *
      punctuation.space 'punctuation.state :=
    }
  if$
}

FUNCTION {format.url}
{
  url duplicate$ empty$
    { pop$ "" }
    {
      "\url "
      "{" * swap$ * "}" *
    }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {check.speaker}
{ key empty$ 'skip$
  { key nameptr int.to.str$ =
    {
      bolden
    }
      'skip$
    if$
  }
  if$
}


STRINGS  { bibinfo}

FUNCTION {format.names.fname}
{
  control.author.initials {
    control.author.dotless {
      control.author.nospace {
        "f{}"
      } {
        "f{~}"
      } if$
    } {
      control.author.nospace {
        "f{.}."
      } {
        "f."
      } if$
    } if$
  } {
    "ff"
  } if$
}

FUNCTION {bracify}
{
  "{" swap$ * "}" *
}

FUNCTION {name.comma}
{
  control.author.nocomma 'skip$ { "," swap$ * } if$
}

FUNCTION {format.names.format.onefont}
{
  "{vv~}{ll}"
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
    {
      control.author.initials {
        "f"
        control.author.dotless 'skip$ {
          "." *
        } if$
        "~" *
      } {
        "ff"
      } if$
      bracify
      swap$
    } {
      format.names.fname
      " " swap$ *
      name.comma
      bracify
    }
  if$
  "jj"
  " " swap$ *
  name.comma
  bracify
  control.author.jnrlst 'skip$ 'swap$ if$
  * *
}

FUNCTION {format.names.onefont}
{
  s nameptr format.names.format.onefont format.name$
  remove.dots
  bib.name.font
}

FUNCTION {format.names.morfont}
{ s nameptr
  "{vv~}{ll}" format.name$ bib.name.font
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
  {
    s nameptr
    control.author.initials {
      "f"                        % default: name + surname + comma junior
    } {
      "ff"
    } if$
    control.author.dotless 'skip$ {
      "." *                    % nm-init   % Initials. + surname (J. F. Smith)                                           control.author.initials
    } if$
    bracify
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    swap$
    *
    s nameptr
    "{jj}" format.name$ duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } {
    "," *
    s nameptr
    format.names.fname
    "jj"
    " "
    name.comma
    control.author.jnrlst {
      swap$ * skip$
    } {
      skip$ * swap$
    } if$
    bracify swap$ bracify swap$
    *
    format.name$
    remove.dots
    duplicate$ empty$ 'skip$
      { bib.fname.font " " swap$ * }
      if$
  } if$
  *
}

FUNCTION {names.punctuate}
{
  "," *
  " " *
}

FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ { pop$ "" } {
    duplicate$ num.names$
    duplicate$ 'numnames :=
    'namesleft :=
    's :=
    #1 'nameptr :=
    ""
      { namesleft #0 > }
      {
      format.names.morfont
        bibinfo bibinfo.check
        type$ "presentation" =
          'check.speaker
          'skip$
        if$
        't :=
        nameptr #1 > not
          {
            t *
          } {
            namesleft #1 >
              {
                names.punctuate
                t *
              } {
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.punctuate
                  'skip$
                if$
                t "others" =
                  {
                    " " *
                    bbl.etal
                    emphasize
                    *
                  } {
                    bbl.and
                    space.word *
                    t *
                  }
                if$
              }
            if$
          }
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
  } if$
}

FUNCTION {format.names.ed.onefont}
{
    s nameptr
    control.author.initials {
      control.author.dotless {
        control.author.nospace {
          "{f{}~}{vv~}{ll}{ jj}"   % nm-rvx|nm-rvcx
        } {
          "{f{~}~}{vv~}{ll}{ jj}"  % nm-rv
        } if$
      } {
        control.author.nospace {
          "{f{.}.~}{vv~}{ll}{ jj}" % nm-rvv|nm-rvvc
        }{
          "{f.~}{vv~}{ll}{, jj}"   % nm-init|nm-rev|nm-rev1
        } if$
      } if$
    } {
      "{ff~}{vv~}{ll}{, jj}"
    } if$
    format.name$
    remove.dots
    bib.name.font
}

FUNCTION {format.names.ed.morfont}
{
  control.author.reversed { %
    control.author.initials { %
      control.author.dotless { %
        s nameptr
        control.author.nospace { % nm-rvx nm-rvcx
          "{f{}}"
        } { % nm-rv
          "{f{~}}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        remove.dots
        duplicate$ empty$ 'skip$
          { bib.fname.font " " swap$ * }
        if$
      } { % !control.author.dotless
        s nameptr
        control.author.nospace { % nm-rvv
          "{ff}"
        } { % nm-rev nm-rev1
          "{f.}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        duplicate$ empty$ 'skip$
          { bib.fname.font ", " swap$ * }
        if$
      } if$
    } { % Full names !control.author.initials  nm-revf nm-revv1
      s nameptr
      "{ff}"
      format.name$ duplicate$ empty$ 'skip$
        { tie.or.space.prefix bib.fname.font swap$ * }
      if$
      s nameptr
      "{vv~}{ll}" format.name$ bib.name.font *
      s nameptr
      "{jj}" format.name$
      duplicate$ empty$ 'skip$
        { bib.fname.font ", " swap$ * }
      if$
    } if$
  } { % !control.author.reversed nm-init
    s nameptr
    "{f.}"
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    s nameptr
    "{vv~}{ll}" format.name$ bib.name.font *
    s nameptr
    "{jj}" format.name$
    duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } if$
  *
}

FUNCTION {format.names.ed}
{
  control.editor #0 > {
    format.names
  } {
    'bibinfo :=
    duplicate$ empty$ 'skip$ {
    's :=
    "" 't :=
    #1 'nameptr :=
    s num.names$ 'numnames :=
    numnames 'namesleft :=
      { namesleft #0 > }
      {
       format.names.ed.morfont
        bibinfo bibinfo.check
        't :=
        nameptr #1 >
          {
            namesleft #1 >
              {
                names.punctuate
                t *
              }{
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.punctuate
                  'skip$
                if$
                t "others" =
                  {
                    " " * bbl.etal emphasize *
                  }{
                   bbl.and
                    space.word * t *
                  }
                if$
              }
            if$
          }
          't
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
    } if$
  } if$
}

FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author "author" format.names
  duplicate$ empty$ 'skip$
    { collaboration "collaboration" bibinfo.check
      duplicate$ empty$ 'skip$
        { " (" swap$ * ")" * }
      if$
      *
    }
  if$
  "author" 'bibfield :=
}

FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$
}

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    {
      "," *
      word.space *
      get.bbl.editor
      *
    }
  if$
}

FUNCTION {format.isbn.output}
{
}

FUNCTION {format.issn.output}
{ 
}

FUNCTION {doi.base}
{
  "http://dx.doi.org/"
}

FUNCTION {doi.base.command}
{
  "\doibase "
}

FUNCTION {noop.command}
{
  "\href@noop "
}

FUNCTION {href.command}
{
  "\href "
}

FUNCTION {link.tag.open}
{
  doi duplicate$ empty$
    {
      pop$
      url duplicate$ empty$
        {
          pop$ "" noop.command
        }{
          href.command
        }
      if$
    }
    {
      doi.base.command swap$ * 
      href.command
    }
  if$
  "{" * swap$ * "} {" *
}

FUNCTION {link.tag.shut}
{
  "}"
}

FUNCTION {link.open}
{
  link.tag.open output.nopunct
}

FUNCTION {link.shut}
{
  link.tag.shut *
}

FUNCTION {add.doi}
{
  link.tag.open swap$ * link.tag.shut *
}

FUNCTION {select.language}
{ duplicate$ empty$
    'pop$
    { language empty$
        'skip$
        { "{\selectlanguage {" language * "}" * swap$ * "}" * }
      if$
    }
    if$
}

FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        {
          output.state after.word = output.state after.punctuation = or
            { "l" }
            { "u" }
          if$ change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
    }
  if$
}

FUNCTION {bbl.enquote}
{
  "\enquote "
}

FUNCTION {string.enquote}
{
  punctuation.no 'punctuation.state :=
  non.stop {
    block.punctuation
  } { "" } if$
   swap$ pop$
  *
  bbl.enquote "{" * swap$ * "}" *
  word.space *
}

FUNCTION {format.title}
{ title
  duplicate$ empty$ 'skip$ { "t" change.case$ } if$
  duplicate$ "title" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      string.enquote
      select.language
    }
  if$
}

FUNCTION {end.quote.title}
{ title empty$
    'skip$
    { before.all 'output.state := }
  if$
}

FUNCTION {format.name.apply}
{
  s nameptr
  "{vv~}{ll}"
  format.name$
  cite.name.font
}

FUNCTION {format.full.names}
{
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { format.name.apply
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                {
                  't :=
                }
                'pop$
              if$
              t "others" =
                {
                  " " * bbl.etal
                  emphasize *
                }{
                  numnames #2 > { "," * }{ skip$ } if$
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {make.full.names}
{
  key editor author
  type$ "proceedings" =
  type$ "book"        =
  type$ "inbook"      =
  or { pop$ }{ { pop$ "" }{ swap$ pop$ "" swap$ } if$ } if$
  duplicate$ empty$
    { pop$
      duplicate$ empty$
        { pop$
          duplicate$ empty$
            { pop$
              cite$ #1 #3 substring$
            }{
              skip$
            }
          if$
        }
        { swap$ pop$ format.full.names }
      if$
    }
    { swap$ pop$ swap$ pop$ format.full.names }
  if$
}

FUNCTION {year.bibitem}
{
  year duplicate$ empty$
  { pop$ ""
  }{
    skip$
  } if$
  extra.label *
}

FUNCTION {output.bibitem}
{
  newline$
  ""
  label
  * ")" *
   make.full.names duplicate$ short.list =
   { pop$ }{ * } if$
   bracify
  "[" swap$ * "]" *
  cite$ bracify "%" *
  *
  "\bibitem "
  swap$ *
  write$ newline$
  "  "
  duplicate$ bbl.open * write$ newline$
  before.all 'output.state :=
  punctuation.yes 'punctuation.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }{
                { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }{
          t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{
  bbl.in
  word.space *
}

FUNCTION {date.encapsulate}
{
  duplicate$ empty$
    'skip$
    {
      before.all 'output.state :=
      " (" swap$ * ")" *
    }
  if$
}

FUNCTION {format.date}
{
  year "year" bibinfo.check duplicate$ empty$
    {
    }
    'skip$
  if$
  extra.label *
  date.encapsulate
}

FUNCTION {format.date.output.check}
{
 format.date
 "year" output.check
}

FUNCTION {format.date.output}
{
  format.date.output.check
}

FUNCTION {format.btitle}
{
  booktitle duplicate$ empty$ { pop$
      title
  } 'skip$ if$
  "title" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      emphasize
      select.language
    }
  if$
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {editor.check.book}
{ editor empty$ 'skip$
    {
      "can't use both author and editor fields in " cite$ *
      ": try using @inbook instead" *
      warning$
    }
  if$
}

FUNCTION {format.bvolume}
{ volume duplicate$ empty$
    { pop$ "" }
    {
      "volume and number" number either.or.check
      bbl.volume
      capitalize
      swap$
      tie.or.space.prefix "volume" bibinfo.check * *
      series "series" bibinfo.check duplicate$ empty$ 'pop$
        {
          ", "
          * swap$ *
        }
      if$
    }
  if$
}

FUNCTION {format.number}
{
  bbl.number
  output.state after.word = output.state after.punctuation = or
  #1 or
  #0 and
    'skip$
    { capitalize }
  if$
  number tie.or.space.prefix "number" bibinfo.check * *
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        {
          series empty$
            {
              number "number" bibinfo.check
            }{
              format.number
              series "series" bibinfo.check
              word.space * swap$ *
            }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s
                            eng.ord
                        't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    {
      convert.edition
      output.state after.word = output.state after.punctuation = or
        { "l" }
        { "t" }
      if$ change.case$
      "edition" bibinfo.check
      word.space * bbl.edition *
    }
  if$
}

INTEGERS { multiresult }
FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages duplicate$ empty$
    'skip$
    { duplicate$ multi.page.check
        {
          bbl.pages swap$
          n.dashify
        }{
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
    }
  if$
}

FUNCTION {first.page}
{ 't :=
  ""
    {  t empty$ not t #1 #1 substring$ "-" = not and }
    { t #1 #1 substring$ *
      t #2 global.max$ substring$ 't :=
    }
  while$
}

FUNCTION {format.book.pages}
{
  pages duplicate$ empty$ 'skip$
    {
      "pages" bibinfo.check word.space bbl.pages * *
    }
  if$
}

FUNCTION {volnum.punct}
{
          ","
  word.space *
}

FUNCTION {format.journal.pages}
{ pages duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$
        { pop$ pop$ format.pages }
        { volnum.punct *
          swap$
          control.pages duplicate$ #0 < {
            pop$ pop$
          }{
            #0 >
            {
              n.dashify
            }{
              first.page
            } if$
          } if$
          "pages" bibinfo.check
          *
        }
      if$
    }
  if$
}

FUNCTION {format.journal.eid}
{ eid "eid" bibinfo.check
  duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$ 'skip$
        { volnum.punct * }
      if$
      swap$ *
    }
  if$
}

FUNCTION {eid.or.pages}
{
  eid empty$
    { format.journal.pages }
    { format.journal.eid }
  if$
}

FUNCTION {format.ser.vol.num}
{
  series "series" bibinfo.check output
  volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  bolden
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    {
    format.pages
    }
    { type empty$
        {
          bbl.chapter
          capitalize
        }{
          type
          capitalize
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
      pages empty$
        'skip$
        { ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.booktitle}
{
  booktitle duplicate$ "booktitle" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      pop$ emphasize
      select.language
    }
  if$
}

FUNCTION {format.editor.in}
{
  editor "editor" format.names.ed duplicate$ empty$ 'skip$
    {
      bbl.edby
      word.space * swap$ *
    }
  if$
}

FUNCTION {output.article.booktitle}
{
  format.booktitle
      "booktitle" 'bibfield :=
  output
  bookaddress "address" bibinfo.check duplicate$ empty$ 'pop$
    {
      "address" 'bibfield :=
      output.nonnull after.punctuation 'output.state :=
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      format.editor.in "editor" bibinfo.check output
    }
  if$
}

FUNCTION {format.in.ed.booktitle.inbook}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      author empty$ 'skip$
        { format.editor.in "editor" bibinfo.check output }
    if$
    }
  if$
}

FUNCTION {format.thesis.type}
{ type duplicate$ empty$
    'pop$
    { swap$ pop$
      "t" change.case$ "type" bibinfo.check
    }
  if$
}

FUNCTION {format.tr.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ bbl.techrep }
    'skip$
  if$
  "type" bibinfo.check
  swap$ duplicate$ empty$
    { pop$ "t" change.case$ }
    { tie.or.space.prefix * * }
  if$
}

FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.book.crossref}
{ volume duplicate$ empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      pop$ word.in
    }
    { bbl.volume
      swap$ tie.or.space.prefix "volume" bibinfo.check * * bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.org.or.pub}
{ 't :=
  ""
  address "address" bibinfo.check
  duplicate$ empty$
    { pop$ t }
    { t duplicate$ empty$
        { pop$ }
        {
          "," word.space *
          * swap$ *
        }
      if$
    }
  if$
  *
  year duplicate$ empty$
    {
      "empty year in " cite$ *
      warning$
      pop$ ""
    }
    'skip$
  if$
  duplicate$ empty$
    { pop$ }
    {
      "year" bibinfo.check
      swap$
      duplicate$ empty$
        { pop$ }
        {
          "," *
          word.space *
          swap$ *
        }
      if$
    }
  if$
  duplicate$ empty$ 'skip$ {
    ""
    "(" * swap$ * ")" *
    after.punctuation 'output.state :=
    punctuation.space 'punctuation.state :=
  } if$
}

FUNCTION {format.publisher.address}
{ publisher "publisher" bibinfo.warn format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization "organization" bibinfo.check format.org.or.pub
}

FUNCTION {format.organization.publisher.address}
{
  publisher empty$
    { format.organization.address }
    { organization "organization" bibinfo.check output
      format.publisher.address
    }
  if$
}

FUNCTION {format.school.address.output}
{
  school  "school"  bibinfo.warn
  address "address" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      swap$
      duplicate$ empty$ 'skip$
        {
          ", " *
        }
      if$
      swap$
    }
  if$
  *
  output
}

FUNCTION {article.title.produce}
{
  control.title duplicate$ #0 <
  { pop$
  }{
    format.title
    "title" 'bibfield :=
    swap$ #0 >
    {
      "title" output.check
    }{
      output
    } if$
    new.block.comma
  } if$
}

FUNCTION {control}
{
}

FUNCTION {article}
{ output.bibitem
  format.authors
  booktitle empty$ {
      "author" output.check
    }{ output } if$
  author format.key output
  new.block.comma
  article.title.produce
  output.article.booktitle
  crossref missing$
    {
      link.open
      journal
      "journal" bibinfo.warn
      "journal" 'bibfield :=
      output
      add.blank
      format.ser.vol.num
      output
      eid.or.pages
      format.date.output.check
      pages empty$ {
      doi output
      } 'skip$ if$
      link.shut
    }{
      format.article.crossref output.nonnull
      format.pages output
    }
  if$
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  format.translation output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    {
      format.editors "author and editor" output.check
      editor format.key output
    }{
      format.authors output.nonnull
%     crossref missing$ { editor.check.book } 'skip$ if$
    }
  if$
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
  format.edition output
  author empty$
    {
    }
    {
      format.editor.in output
      editor format.key output
    }
  if$
  format.number.series output
  crossref missing$
    {
      format.bvolume output
      new.block.comma
      format.publisher.address output
    }{
      new.block.comma
      format.book.crossref output.nonnull
      format.date.output.check
    }
  if$
  format.isbn.output
  format.chapter.pages
  output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  address "address" bibinfo.check output
  format.date.output
  format.isbn.output
  format.book.pages output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {footnote}
{ output.bibitem
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    {
       format.editors "editor" output.check
       editor format.key output
    }{
       format.authors output.nonnull
       author format.key output
    }
  if$
  new.block.comma

  format.title output
  new.block.comma

  crossref missing$
    {
      format.in.ed.booktitle.inbook
      format.publisher.address output
      format.chapter.pages
      "chapter and pages"
      output.check
      new.block.comma
      format.edition output
      new.block.comma
    }{
      format.chapter.pages
      "chapter and pages"
      output.check
      new.block.comma
      format.book.crossref output.nonnull
      format.date.output.check
    }
  if$
  crossref missing$
    { format.isbn.output }
    'skip$
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.publisher.address output
      format.edition output
      format.chapter.pages output
      format.isbn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.organization.publisher.address output
      format.chapter.pages output
      format.isbn.output
      format.issn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {conference} { inproceedings }
FUNCTION {manual}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
      organization "organization" bibinfo.check output
      address "address" bibinfo.check output
  format.edition output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  format.btitle
  output
  new.block.comma
  link.open
  bbl.mthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  format.date.output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  format.btitle
  output
  new.block.comma
  link.open
  bbl.phdthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  format.date.output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {presentation}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  format.organization.address "organization and address" output.check
  month "month" output.check
  year "year" output.check
  new.block.comma
  new.sentence.comma
  format.note output
  new.sentence
  type missing$ 'skip$
    {"(" type capitalize * ")" * output}
  if$
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  format.editors output
  editor format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
      bookaddress "address" bibinfo.check output
  format.number.series output
  format.bvolume output
  format.organization.publisher.address output
  format.isbn.output
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  new.block.comma
  format.tr.number
  output.nonnull
  institution "institution" bibinfo.warn
  format.org.or.pub output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note "note" output.check
  format.eprint output
  fin.entry
}

FUNCTION {default.type} { misc }

READ

EXECUTE {control.init}

ITERATE {control.pass}

EXECUTE {control.check}

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

FUNCTION {cite.name.font.apply}
{
  word.space * bbl.etal
  emphasize
  *
}

FUNCTION {format.lab.names}
{ 's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { 
      format.name.apply
      't :=
      nameptr #1 >
        {
          nameptr
          #2
          =
          numnames
          #3
          > and
            { 
              "others" 't :=
              #1 'namesleft := 
            }
            'skip$
          if$
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  cite.name.font.apply
                }{
                  numnames #2 > { "," * } 'skip$ if$
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{
  calc.short.authors
  short.list
  year duplicate$ empty$
    {
      pop$ ""
    }{
      control.year #0 > { purify$ #-1 #4 substring$ } 'skip$ if$
    }
  if$
  "(" swap$ *
  * 'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{ll{ }}"
      control.author.initials {
        "{  f{ }}"  *
      }{
        "{  ff{ }}" *
      } if$
      "{  jj{ }}" *
      format.name$ 't :=
      nameptr #1 >
        {
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" * }
            {
              t sortify *
            }
          if$
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {year.sort.key}
{
  year
}

FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

INTEGERS { seq.num }

FUNCTION {init.seq}
{ #0 'seq.num :=}

EXECUTE {init.seq}

FUNCTION {int.to.fix}
{ "000000000" swap$ int.to.str$ *
  #-1 #10 substring$
}

FUNCTION {label.presort}
{
  calc.label
  label sortify
  "    "
  *
  seq.num #1 + 'seq.num :=
  seq.num  int.to.fix
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {presort.pass}
{ type$ "control" = 'control.presort 'label.presort if$
}

ITERATE {presort.pass}

SORT

STRINGS { last.label next.extra }

INTEGERS { last.extra.num number.label }

FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  #0 'number.label :=
}

FUNCTION {label.forward}
{
  last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}

FUNCTION {label.reverse}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { "{\natexlab{" swap$ * "}}" * }
  if$
  'extra.label :=
  label extra.label * 'label :=
}

EXECUTE {initialize.extra.label.stuff}

FUNCTION {forward.pass}
{ type$ "control" = 'control.forward 'label.forward if$
}

ITERATE {forward.pass}

FUNCTION {reverse.pass}
{ type$ "control" = 'control.reverse 'label.reverse if$
}

REVERSE {reverse.pass}

FUNCTION {sortkey.sort}
{ sort.label
  "    "
  *
  year.sort.key
  field.or.null sortify
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {bib.sort.pass}
{ type$ "control" = 'control.sort 'sortkey.sort if$
}

ITERATE {bib.sort.pass}

SORT

FUNCTION {init.bib.eprint}
{
    "\texttt {"
  pop$
  "\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%" write$ newline$
  "\providecommand \@url [1]{\endgroup\@href {#1}{" "}}%" bbl.url.prefix swap$ * * write$ newline$
  "\providecommand " " [0]{URL }%" bbl.url.prefix swap$ * * write$ newline$
  eprint.command "\providecommand " swap$ * "[0]{\href }%" * write$ newline$
}

FUNCTION {init.bib.doi}
{
  "\providecommand \doibase [0]{" doi.base "}%" * * write$ newline$
}

FUNCTION {init.bib.hypertex}
{
  "\providecommand " noop.command "[0]{\@secondoftwo}%" * * write$ newline$
  "\providecommand " href.command "[0]{\begingroup \@sanitize@url \@href}%" * * write$ newline$
  "\providecommand \@href[1]{\@@startlink{#1}\@@href}%" write$ newline$
  "\providecommand \@@href[1]{\endgroup#1\@@endlink}%" write$ newline$
  "\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%" write$ newline$
  "\providecommand \@@startlink[1]{}%" write$ newline$
  "\providecommand \@@endlink[0]{}%"   write$ newline$
}

FUNCTION {init.bib.namefont}
{
  "\providecommand \bibnamefont  [1]{#1}%"  write$ newline$
  "\providecommand \bibfnamefont [1]{#1}%" write$ newline$
  "\providecommand \citenamefont [1]{#1}%"  write$ newline$
}

FUNCTION {init.bib.quote}
{
  "\providecommand " bbl.enquote * " [1]{" *
  "``" "''"
  "#1" swap$ "}%" * * * * write$ newline$
}

FUNCTION {init.bib.ay}
{
  "\providecommand \natexlab [1]{#1}%"
  write$ newline$
}

FUNCTION {init.bib.bibinfo}
{
  bibinfo.command  "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
  bibfield.command "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
}

FUNCTION {init.bib.lang}
{
  "\providecommand \selectlanguage [0]{\@gobble}%" write$ newline$
}

FUNCTION {init.bib.endbibitem}
{
  "\providecommand " bbl.open * "[0]{}%" *           write$ newline$
  "\providecommand \bibitemStop [0]{}%"               write$ newline$
  "\providecommand \bibitemNoStop [0]{.\EOS\space}%"  write$ newline$
  "\providecommand \EOS [0]{\spacefactor3000\relax}%"   write$ newline$
}

FUNCTION {init.bib.translation}
{
  "\providecommand \translation [1]{[#1]}%" write$ newline$
}

FUNCTION {warn.bib}
{
}

FUNCTION {init.bib}
{
  warn.bib
  "\makeatletter" write$ newline$
  "\providecommand \@ifxundefined [1]{%"   write$ newline$
  " \@ifx{#1\undefined}"                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifnum [1]{%"          write$ newline$
  " \ifnum #1\expandafter \@firstoftwo"    write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifx [1]{%"            write$ newline$
  " \ifx #1\expandafter \@firstoftwo"      write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  init.bib.ay
  init.bib.quote
  init.bib.namefont
  init.bib.hypertex
  init.bib.eprint
  init.bib.doi
  init.bib.lang
  init.bib.bibinfo
  init.bib.translation
  init.bib.endbibitem
  "\providecommand " bbl.shut * " [1]{\csname bibitem#1\endcsname}%" * write$ newline$
  "\let\auto@bib@innerbib\@empty"          write$ newline$
  "%</preamble>" write$
}

FUNCTION {begin.bib}
{
  id.bst diagn.cmntlog
  control.bib
  preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"
  number.label int.to.str$
  * "}%" *
  write$ newline$
  init.bib
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}%"
  write$ newline$
}

EXECUTE {end.bib}

%% End of customized bst file
%%
%% End of file `aipnum4-1.bst'.

==> anc/apsrev4-1.bst <==
%%
%% This is file `apsrev4-1.bst',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% merlin.mbs  (with options: `head,ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,jnrlst,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,keyxyr,blkyear,yr-par,dtrev,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,trtit-b,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% physjour.mbs  (with options: `ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,jnrlst,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,keyxyr,blkyear,yr-par,dtrev,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,trtit-b,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% geojour.mbs  (with options: `ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,jnrlst,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,keyxyr,blkyear,yr-par,dtrev,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,trtit-b,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% photjour.mbs  (with options: `ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,jnrlst,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,keyxyr,blkyear,yr-par,dtrev,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,trtit-b,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% merlin.mbs  (with options: `tail,ay,nat,lang,pres,pres-bf,seq-no,vonx,nm-init,ed-au,jnrlst,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,keyxyr,blkyear,yr-par,dtrev,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,trtit-b,techreport-institution-par,vol-bf,vnum-x,volp-com,jpg-1,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-date,ay-empty-pub-parens-x,pre-pub,pre-edn,doi-link,doi,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% ----------------------------------------
%% *** REVTeX-compatible Phys Rev 2010-07-25 ***
%% 
%% Copyright 1994-2007 Patrick W Daly
 % ===============================================================
 % IMPORTANT NOTICE:
 % This bibliographic style (bst) file has been generated from one or
 % more master bibliographic style (mbs) files, listed above.
 %
 % This generated file can be redistributed and/or modified under the terms
 % of the LaTeX Project Public License Distributed from CTAN
 % archives in directory macros/latex/base/lppl.txt; either
 % version 1 of the License, or any later version.
 % ===============================================================
 % Name and version information of the main mbs file:
 %   For use with BibTeX version 0.99a or later
 %-------------------------------------------------------------------
 % This bibliography style file is intended for texts in ENGLISH
 % This is an author-year citation style bibliography. As such, it is
 % non-standard LaTeX, and requires a special package file to function properly.
 % Such a package is    natbib.sty   by Patrick W. Daly
 % The form of the \bibitem entries is
 %   \bibitem[Jones et al.(1990)]{key}...
 %   \bibitem[Jones et al.(1990)Jones, Baker, and Smith]{key}...
 % The essential feature is that the label (the part in brackets) consists
 % of the author names, as they should appear in the citation, with the year
 % in parentheses following. There must be no space before the opening
 % parenthesis!
 % With natbib v5.3, a full list of authors may also follow the year.
 % In natbib.sty, it is possible to define the type of enclosures that is
 % really wanted (brackets or parentheses), but in either case, there must
 % be parentheses in the label.
 % The \cite command functions as follows:
 %   \citet{key} ==>>                Jones et al. (1990)
 %   \citet*{key} ==>>               Jones, Baker, and Smith (1990)
 %   \citep{key} ==>>                (Jones et al., 1990)
 %   \citep*{key} ==>>               (Jones, Baker, and Smith, 1990)
 %   \citep[chap. 2]{key} ==>>       (Jones et al., 1990, chap. 2)
 %   \citep[e.g.][]{key} ==>>        (e.g. Jones et al., 1990)
 %   \citep[e.g.][p. 32]{key} ==>>   (e.g. Jones et al., p. 32)
 %   \citeauthor{key} ==>>           Jones et al.
 %   \citeauthor*{key} ==>>          Jones, Baker, and Smith
 %   \citeyear{key} ==>>             1990
 %---------------------------------------------------------------------

FUNCTION {id.bst} {"merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked"}
ENTRY
{
    address
    archive
    archivePrefix
    author
    bookaddress
    booktitle
    chapter
    collaboration
    doi
    edition
    editor
    eid
    eprint
    howpublished
    institution
    isbn
    issn
    journal
    key
    language
    month
    note
    number
    organization
    pages
    primaryClass
    publisher
    school
    SLACcitation
    series
    title
    translation
    type
    url
    volume
    year
}{
}{
    label
    extra.label sort.label
    short.list
}

INTEGERS
{
  output.state before.all
  after.word after.punctuation
  after.sentence after.block
}

INTEGERS
{
  punctuation.state punctuation.no punctuation.space punctuation.yes
}

STRINGS { bibfield output.bibfield }

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {non.stop}
{ duplicate$
   "}" * add.period$
   #-1 #1 substring$ "." =
}

INTEGERS { arith.mulitplier arith.multiplicand }

FUNCTION {multiply}
{
  'arith.multiplicand :=
  'arith.mulitplier :=
  #0
    { arith.mulitplier #0 > }
    { arith.multiplicand +
      arith.mulitplier #1 - 'arith.mulitplier :=
    }
  while$
}

FUNCTION {chr.to.hex}
{
  chr.to.int$
  duplicate$ "0" chr.to.int$ -
  duplicate$ duplicate$ #0 < swap$ #9 > or not
    { swap$ pop$ }
    { pop$
      duplicate$ "A" chr.to.int$ -
      duplicate$ duplicate$ #0 < swap$ #5 > or not
        { swap$ pop$ #10 + }
        { pop$
          duplicate$ "a" chr.to.int$ -
          duplicate$ duplicate$ #0 < swap$ #5 > or not
            { swap$ pop$ #10 + }
            { pop$
              pop$ #-1
            }
          if$
        }
      if$
    }
  if$
}

INTEGERS { arith.accumulator }

FUNCTION {str.to.hex}
{ #0 'arith.accumulator :=
    { duplicate$ empty$ not }
    { duplicate$ #1 #1 substring$ chr.to.hex
      duplicate$ #0 <
        { pop$ pop$ ""
        }
        { arith.accumulator #16 multiply + 'arith.accumulator :=
          #2 global.max$ substring$
        }
      if$
    }
  while$
  pop$ arith.accumulator
}

FUNCTION {diagn.cmntlog}
{
  duplicate$ top$ "%" swap$ * write$ newline$
}

INTEGERS { control.key control.author control.editor control.title control.pages control.eprint control.year }

INTEGERS { control.author.jnrlst control.author.dotless control.author.nospace control.author.initials control.author.nocomma control.author.first control.author.reversed }

FUNCTION { control.init }
{
  #0
  'control.key             :=
  #0
  #8 +
  #64 +
  'control.author :=
  #1
  'control.author.jnrlst   :=
  #0
  'control.author.dotless  :=
  #0
  'control.author.nospace  :=
  #1
  'control.author.initials :=
  #0
  'control.author.nocomma  :=
  #0
  'control.author.first    :=
  #0
  'control.author.reversed :=
  #1
  'control.editor :=
  #-1
  'control.title  :=
  #0
  'control.pages  :=
  #0
  'control.eprint :=
  #1
  'control.year   :=
}

FUNCTION {warning.dependency}
{
  " (dependency: " * swap$ * ") set " * swap$ int.to.str$ * warning$
}

FUNCTION {control.check}
{
  control.editor
    {
      "editor formatted same as author"
      control.author.reversed {
        duplicate$ #0 swap$ "reversed" warning.dependency
        #0 'control.author.reversed :=
      } 'skip$ if$
      control.author.first {
        duplicate$ #0 swap$ "first" warning.dependency
        #0 'control.author.first :=
      } 'skip$ if$
      control.author.nocomma {
        duplicate$ #0 swap$ "nocomma" warning.dependency
        #0 'control.author.nocomma :=
      } 'skip$ if$
      pop$
    } 'skip$ if$
  control.author.reversed 'skip$
    {
      "not reversed"
      control.author.nospace {
        duplicate$ #0 swap$ "nospace" warning.dependency
        #0 'control.author.nospace :=
      } 'skip$ if$
      control.author.jnrlst 'skip$ {
        duplicate$ #1 swap$ "jnrlst" warning.dependency
        #1 'control.author.jnrlst :=
      } if$
      control.author.initials {
        duplicate$ ", initials" *
        control.author.dotless {
          duplicate$ #0 swap$ "dotless" warning.dependency
          #0 'control.author.dotless :=
        } 'skip$ if$
        pop$
      } 'skip$ if$
      pop$
    }
  if$
  control.author.initials 'skip$ {
    "not initials"
    control.author.nocomma {
      duplicate$ #0 swap$ "nocomma" warning.dependency
      #0 'control.author.nocomma :=
    } 'skip$ if$
    control.author.nospace {
      duplicate$ #0 swap$ "nospace" warning.dependency
      #0 'control.author.nospace :=
    } 'skip$ if$
    control.author.dotless 'skip$ {
      duplicate$ #1 swap$ "dotless" warning.dependency
      #1 'control.author.dotless :=
    } if$
    pop$
  } if$
}

FUNCTION {control.parse}
{
  duplicate$ duplicate$ missing$
    {
      pop$ pop$ pop$
    }
    { empty$
        {
          pop$ #-1
        }{
          str.to.hex
        }
      if$
      swap$ :=
    }
  if$
}

FUNCTION {control.dump}
{
  duplicate$ missing$ { pop$ "N/A" } 'skip$ if$
  "{" swap$ * "}, " *
  *
}

INTEGERS { decode.threshold }

FUNCTION {control.decode}
{
  - duplicate$
  #0 <
    {
      skip$ pop$ swap$ #0
    }
    {
      swap$ pop$ swap$ #1
    }
  if$
  swap$ :=
}

FUNCTION {control.author.decode}
{
  control.author
  duplicate$ duplicate$ #0 < swap$ #128 < not or
    {
      int.to.str$ "(" swap$ * ")" *
      "Control cannot interpret author " swap$ *
      warning$
    }{
      'control.author.jnrlst   swap$ duplicate$ #64 control.decode
      'control.author.dotless  swap$ duplicate$ #32 control.decode
      'control.author.nospace  swap$ duplicate$ #16 control.decode
      'control.author.initials swap$ duplicate$  #8 control.decode
      'control.author.nocomma  swap$ duplicate$  #4 control.decode
      'control.author.first    swap$ duplicate$  #2 control.decode
      'control.author.reversed swap$ duplicate$  #1 control.decode
      duplicate$ #0 =
        'skip$
        {
          "Control: residue of author"
          "(" swap$ * ")" * *
          warning$
        }
      if$
      pop$
    }
  if$
}

FUNCTION {control.setup}
{
  type$ cite$ "{" swap$ * "}, " * *
  "control.key"    key    control.dump *
  "control.author" author control.dump *
  "control.editor" editor control.dump *
  "control.title"  title  control.dump *
  "control.pages"  pages  control.dump *
  "control.year"   year   control.dump *
  "control.eprint" eprint control.dump *
  top$
  'control.key    key    control.parse
  'control.author author control.parse
  'control.editor editor control.parse
  'control.title  title  control.parse
  'control.pages  pages  control.parse
  'control.year   year   control.parse
  'control.eprint eprint control.parse
  control.author.decode
}

FUNCTION {control.pass}
{ type$ "control" = 'control.setup 'skip$ if$
}

FUNCTION {control.presort}
{
}

FUNCTION {control.forward}
{
}

FUNCTION {control.reverse}
{
}

FUNCTION {control.sort}
{
}

FUNCTION {control.longest.label}
{
}

FUNCTION {control.key.bib}
{
  "Control: key "
  control.key
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  pop$ *
  diagn.cmntlog
}

FUNCTION {control.author.bib}
{
  "Control: author "
  control.author "(" swap$ int.to.str$ * ")" * *
  control.author.reversed { " reversed" * }{} if$
  control.author.first    { " first"    * }{} if$
  control.author.nocomma  { " nocomma"  * }{} if$
  control.author.initials { " initials" * }{} if$
  control.author.nospace  { " nospace"  * }{} if$
  control.author.dotless  { " dotless"  * }{} if$
  control.author.jnrlst   { " jnrlst"   * }{} if$
  diagn.cmntlog
}

FUNCTION {control.editor.bib}
{
  "Control: editor formatted "
  control.editor
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "identically to author"
    } {
      "differently from author"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.title.bib}
{
  "Control: production of article title "
  control.title
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled"
  } {
    #0 > {
      "required"
    } {
      "allowed"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.pages.bib}
{
  "Control: page "
  control.pages
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "none"
  } {
    #0 > {
      "range"
    } {
      "single"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.year.bib}
{
  "Control: year "
  control.year
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "truncated"
    } {
      "verbatim"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.eprint.bib}
{
  "Control: production of eprint "
  control.eprint
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  #0 < { "disabled" } { "enabled" } if$ * *
  diagn.cmntlog
}

FUNCTION {control.bib}
{
  control.key.bib
  control.author.bib
  control.editor.bib
  control.title.bib
  control.pages.bib
  control.year.bib
  control.eprint.bib
}

FUNCTION {init.state.consts}
{
  #0 'before.all        :=
  #1 'after.word        :=
  #2 'after.punctuation :=
  #3 'after.sentence    :=
  #4 'after.block       :=
  #0 'punctuation.no    :=
  #1 'punctuation.space :=
  #2 'punctuation.yes   :=
  "" 'bibfield          :=
  "" 'output.bibfield   :=
}

STRINGS { s t}
FUNCTION {block.punctuation}
{ ""
  "," *
}

FUNCTION {word.space}
{
  "\ "
}

FUNCTION {show.stackstring.one}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  duplicate$ "1(" swap$ * ")" * top$
}

FUNCTION {show.stackstring.two}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  swap$
  duplicate$ "1(" swap$ * ")" * top$
  swap$
  duplicate$ "2(" swap$ * ")" * top$
}

FUNCTION {bibfield.command}{ "\bibfield "}

FUNCTION {output.nonnull}
{
  swap$
  output.state after.word =
    {
      block.punctuation *
      word.space *
    }
    {
      output.state after.punctuation =
        {
          word.space *
        }
        {
          output.state after.block = output.state after.sentence = or
            {
              add.period$
              "\EOS\ " *
            }{
            }
          if$
        }
      if$
    }
  if$
  output.bibfield duplicate$ empty$ 'pop$
    {
      bibfield.command
      " {" * swap$ * "} {" * swap$ * "}" *
    }
  if$
  write$
  bibfield 'output.bibfield := "" 'bibfield :=
  output.state after.block =
    {
      newline$
      "\newblock " write$
    }
    'skip$
  if$
  punctuation.state duplicate$
  punctuation.yes 'punctuation.state :=
  punctuation.no =
    { pop$ before.all }
    { punctuation.yes = { after.word }{ after.punctuation } if$ }
  if$
  'output.state :=
}

FUNCTION {output}
{ duplicate$ empty$
    {
      pop$
  "" 'bibfield :=
    }
    'output.nonnull
  if$
}

FUNCTION {output.nopunct}
{
  punctuation.no 'punctuation.state :=
  output.nonnull
}

FUNCTION {output.check}
{ swap$
  duplicate$ empty$
    { pop$ "empty " swap$ * " in " * cite$ * warning$ }
    { swap$ pop$ output.nonnull }
  if$
}

FUNCTION {bbl.open} { "\BibitemOpen " }

FUNCTION {bbl.shut} { "\BibitemShut " }

FUNCTION {bibitem.shut.stop} { bbl.shut "{Stop}%" * }

FUNCTION {bibitem.shut.nostop} { bbl.shut "{NoStop}%" * }

FUNCTION {bibitem.shut}
{
  non.stop
    {
  bibitem.shut.nostop *
    }{
  bibitem.shut.stop *
    }
  if$
}

FUNCTION {html.itag} {
  "p"
}

FUNCTION {html.ltag} {
  ""
}

FUNCTION {output.SLACcitation}
{ SLACcitation empty$
    'skip$
    {
      newline$
      SLACcitation write$
    }
  if$
}

FUNCTION {fin.entry}
{
  bibitem.shut
  write$
    output.SLACcitation
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.block.comma}
{
}

FUNCTION {new.sentence}
{ output.state after.block = output.state before.all = or
    'skip$
    { after.sentence 'output.state := }
  if$
}

FUNCTION {new.sentence.comma}
{
}

FUNCTION {sentence.or.colon}
{
  new.sentence
}

FUNCTION {add.blank}
{
  word.space *
  before.all 'output.state :=
}

FUNCTION {no.blank.or.punct}
{
   "\hspace {0pt}" *
   before.all 'output.state :=
}

FUNCTION {date.block}
{
  new.block.comma
  skip$
}

STRINGS {z}
FUNCTION {remove.dots}
{
  control.author.dotless {
    'z :=
    ""
    { z empty$ not }
    { z #1 #1 substring$
      z #2 global.max$ substring$ 'z :=
      duplicate$ "." = 'pop$
        { * }
      if$
    }
    while$
  } 'skip$ if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{
  duplicate$ empty$
    { pop$ "" }
    {
      "\emph {" swap$ * "}" *
    }
  if$
}

FUNCTION {bolden}
{ duplicate$ empty$
    { pop$ "" }
    { "\textbf {" swap$ * "}" * }
  if$
}

FUNCTION {bib.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {bib.fname.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibfnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {cite.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\citenamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {tie.or.space.prefix}
{ duplicate$ text.length$ #3 <
    { "~" }
    { word.space }
  if$
  swap$
}

FUNCTION {capitalize}
{
  "u" change.case$ "t" change.case$
}

FUNCTION {space.word}
{ word.space swap$ * word.space * }

 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH

FUNCTION {bbl.and}
{
  "and"
}

FUNCTION {bbl.etal}
{
  "et~al."
}

FUNCTION {bbl.editors}
{
  "eds."
}

FUNCTION {bbl.editor}
{
  "ed."
}

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{
  "ed."
}

FUNCTION {bbl.volume}
{
  "vol."
}

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{
  "no."
}

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{
  "pp."
}

FUNCTION {bbl.page}
{
  "p."
}

FUNCTION {bbl.eidpp}
{ "pages" }

FUNCTION {bbl.chapter}
{
  "chap."
}

FUNCTION {bbl.techrep}
{
  "Tech. Rep."
}

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{
  "1st"
}

FUNCTION {bbl.second}
{
  "2nd"
}

FUNCTION {bbl.third}
{
  "3rd"
}

FUNCTION {bbl.fourth}
{
  "4th"
}

FUNCTION {bbl.fifth}
{
  "5th"
}

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"Jun."}

MACRO {jul} {"Jul."}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sep."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

FUNCTION {bbl.url.prefix}
{
  "\urlprefix "
}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{physjour.mbs}[2002/01/14 2.2 (PWD)]
MACRO {aa}{"Astron. \& Astrophys."}
MACRO {aasup}{"Astron. \& Astrophys. Suppl. Ser."}
MACRO {aj} {"Astron. J."}
MACRO {aph} {"Acta Phys."}
MACRO {advp} {"Adv. Phys."}
MACRO {ajp} {"Amer. J. Phys."}
MACRO {ajm} {"Amer. J. Math."}
MACRO {amsci} {"Amer. Sci."}
MACRO {anofd} {"Ann. Fluid Dyn."}
MACRO {am} {"Ann. Math."}
MACRO {ap} {"Ann. Phys. (NY)"}
MACRO {adp} {"Ann. Phys. (Leipzig)"}
MACRO {ao} {"Appl. Opt."}
MACRO {apl} {"Appl. Phys. Lett."}
MACRO {app} {"Astroparticle Phys."}
MACRO {apj} {"Astrophys. J."}
MACRO {apjsup} {"Astrophys. J. Suppl."}
MACRO {apss} {"Astrophys. Space Sci."}
MACRO {araa} {"Ann. Rev. Astron. Astrophys."}
MACRO {baas} {"Bull. Amer. Astron. Soc."}
MACRO {baps} {"Bull. Amer. Phys. Soc."}
MACRO {cmp} {"Comm. Math. Phys."}
MACRO {cpam} {"Commun. Pure Appl. Math."}
MACRO {cppcf} {"Comm. Plasma Phys. \& Controlled Fusion"}
MACRO {cpc} {"Comp. Phys. Comm."}
MACRO {cqg} {"Class. Quant. Grav."}
MACRO {cra} {"C. R. Acad. Sci. A"}
MACRO {fed} {"Fusion Eng. \& Design"}
MACRO {ft} {"Fusion Tech."}
MACRO {grg} {"Gen. Relativ. Gravit."}
MACRO {ieeens} {"IEEE Trans. Nucl. Sci."}
MACRO {ieeeps} {"IEEE Trans. Plasma Sci."}
MACRO {ijimw} {"Interntl. J. Infrared \& Millimeter Waves"}
MACRO {ip} {"Infrared Phys."}
MACRO {irp} {"Infrared Phys."}
MACRO {jap} {"J. Appl. Phys."}
MACRO {jasa} {"J. Acoust. Soc. America"}
MACRO {jcp} {"J. Comp. Phys."}
MACRO {jetp} {"Sov. Phys.--JETP"}
MACRO {jfe} {"J. Fusion Energy"}
MACRO {jfm} {"J. Fluid Mech."}
MACRO {jmp} {"J. Math. Phys."}
MACRO {jne} {"J. Nucl. Energy"}
MACRO {jnec} {"J. Nucl. Energy, C: Plasma Phys., Accelerators, Thermonucl. Res."}
MACRO {jnm} {"J. Nucl. Mat."}
MACRO {jpc} {"J. Phys. Chem."}
MACRO {jpp} {"J. Plasma Phys."}
MACRO {jpsj} {"J. Phys. Soc. Japan"}
MACRO {jsi} {"J. Sci. Instrum."}
MACRO {jvst} {"J. Vac. Sci. \& Tech."}
MACRO {nat} {"Nature"}
MACRO {nature} {"Nature"}
MACRO {nedf} {"Nucl. Eng. \& Design/Fusion"}
MACRO {nf} {"Nucl. Fusion"}
MACRO {nim} {"Nucl. Inst. \& Meth."}
MACRO {nimpr} {"Nucl. Inst. \& Meth. in Phys. Res."}
MACRO {np} {"Nucl. Phys."}
MACRO {npb} {"Nucl. Phys. B"}
MACRO {nt/f} {"Nucl. Tech./Fusion"}
MACRO {npbpc} {"Nucl. Phys. B (Proc. Suppl.)"}
MACRO {inc} {"Nuovo Cimento"}
MACRO {nc} {"Nuovo Cimento"}
MACRO {pf} {"Phys. Fluids"}
MACRO {pfa} {"Phys. Fluids A: Fluid Dyn."}
MACRO {pfb} {"Phys. Fluids B: Plasma Phys."}
MACRO {pl} {"Phys. Lett."}
MACRO {pla} {"Phys. Lett. A"}
MACRO {plb} {"Phys. Lett. B"}
MACRO {prep} {"Phys. Rep."}
MACRO {pnas} {"Proc. Nat. Acad. Sci. USA"}
MACRO {pp} {"Phys. Plasmas"}
MACRO {ppcf} {"Plasma Phys. \& Controlled Fusion"}
MACRO {phitrsl} {"Philos. Trans. Roy. Soc. London"}
MACRO {prl} {"Phys. Rev. Lett."}
MACRO {pr} {"Phys. Rev."}
MACRO {physrev} {"Phys. Rev."}
MACRO {pra} {"Phys. Rev. A"}
MACRO {prb} {"Phys. Rev. B"}
MACRO {prc} {"Phys. Rev. C"}
MACRO {prd} {"Phys. Rev. D"}
MACRO {pre} {"Phys. Rev. E"}
MACRO {ps} {"Phys. Scripta"}
MACRO {procrsl} {"Proc. Roy. Soc. London"}
MACRO {rmp} {"Rev. Mod. Phys."}
MACRO {rsi} {"Rev. Sci. Inst."}
MACRO {science} {"Science"}
MACRO {sciam} {"Sci. Am."}
MACRO {sam} {"Stud. Appl. Math."}
MACRO {sjpp} {"Sov. J. Plasma Phys."}
MACRO {spd} {"Sov. Phys.--Doklady"}
MACRO {sptp} {"Sov. Phys.--Tech. Phys."}
MACRO {spu} {"Sov. Phys.--Uspeki"}
MACRO {st} {"Sky and Telesc."}
 % End module: physjour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{geojour.mbs}[2002/07/10 2.0h (PWD)]
MACRO {aisr} {"Adv. Space Res."}
MACRO {ag} {"Ann. Geophys."}
MACRO {anigeo} {"Ann. Geofis."}
MACRO {angl} {"Ann. Glaciol."}
MACRO {andmet} {"Ann. d. Meteor."}
MACRO {andgeo} {"Ann. d. Geophys."}
MACRO {andphy} {"Ann. Phys.-Paris"}
MACRO {afmgb} {"Arch. Meteor. Geophys. Bioklimatol."}
MACRO {atph} {"Atm\'osphera"}
MACRO {aao} {"Atmos. Ocean"}
MACRO {ass}{"Astrophys. Space Sci."}
MACRO {atenv} {"Atmos. Environ."}
MACRO {aujag} {"Aust. J. Agr. Res."}
MACRO {aumet} {"Aust. Meteorol. Mag."}
MACRO {blmet} {"Bound.-Lay. Meteorol."}
MACRO {bams} {"Bull. Amer. Meteorol. Soc."}
MACRO {cch} {"Clim. Change"}
MACRO {cdyn} {"Clim. Dynam."}
MACRO {cbul} {"Climatol. Bull."}
MACRO {cap} {"Contrib. Atmos. Phys."}
MACRO {dsr} {"Deep-Sea Res."}
MACRO {dhz} {"Dtsch. Hydrogr. Z."}
MACRO {dao} {"Dynam. Atmos. Oceans"}
MACRO {eco} {"Ecology"}
MACRO {empl}{"Earth, Moon and Planets"}
MACRO {envres} {"Environ. Res."}
MACRO {envst} {"Environ. Sci. Technol."}
MACRO {ecms} {"Estuarine Coastal Mar. Sci."}
MACRO {expa}{"Exper. Astron."}
MACRO {geoint} {"Geofis. Int."}
MACRO {geopub} {"Geofys. Publ."}
MACRO {geogeo} {"Geol. Geofiz."}
MACRO {gafd} {"Geophys. Astrophys. Fluid Dyn."}
MACRO {gfd} {"Geophys. Fluid Dyn."}
MACRO {geomag} {"Geophys. Mag."}
MACRO {georl} {"Geophys. Res. Lett."}
MACRO {grl} {"Geophys. Res. Lett."}
MACRO {ga} {"Geophysica"}
MACRO {gs} {"Geophysics"}
MACRO {ieeetap} {"IEEE Trans. Antenn. Propag."}
MACRO {ijawp} {"Int. J. Air Water Pollut."}
MACRO {ijc} {"Int. J. Climatol."}
MACRO {ijrs} {"Int. J. Remote Sens."}
MACRO {jam} {"J. Appl. Meteorol."}
MACRO {jaot} {"J. Atmos. Ocean. Technol."}
MACRO {jatp} {"J. Atmos. Terr. Phys."}
MACRO {jastp} {"J. Atmos. Solar-Terr. Phys."}
MACRO {jce} {"J. Climate"}
MACRO {jcam} {"J. Climate Appl. Meteor."}
MACRO {jcm} {"J. Climate Meteor."}
MACRO {jcy} {"J. Climatol."}
MACRO {jgr} {"J. Geophys. Res."}
MACRO {jga} {"J. Glaciol."}
MACRO {jh} {"J. Hydrol."}
MACRO {jmr} {"J. Mar. Res."}
MACRO {jmrj} {"J. Meteor. Res. Japan"}
MACRO {jm} {"J. Meteor."}
MACRO {jpo} {"J. Phys. Oceanogr."}
MACRO {jra} {"J. Rech. Atmos."}
MACRO {jaes} {"J. Aeronaut. Sci."}
MACRO {japca} {"J. Air Pollut. Control Assoc."}
MACRO {jas} {"J. Atmos. Sci."}
MACRO {jmts} {"J. Mar. Technol. Soc."}
MACRO {jmsj} {"J. Meteorol. Soc. Japan"}
MACRO {josj} {"J. Oceanogr. Soc. Japan"}
MACRO {jwm} {"J. Wea. Mod."}
MACRO {lao} {"Limnol. Oceanogr."}
MACRO {mwl} {"Mar. Wea. Log"}
MACRO {mau} {"Mausam"}
MACRO {meteor} {"``Meteor'' Forschungsergeb."}
MACRO {map} {"Meteorol. Atmos. Phys."}
MACRO {metmag} {"Meteor. Mag."}
MACRO {metmon} {"Meteor. Monogr."}
MACRO {metrun} {"Meteor. Rundsch."}
MACRO {metzeit} {"Meteor. Z."}
MACRO {metgid} {"Meteor. Gidrol."}
MACRO {mwr} {"Mon. Weather Rev."}
MACRO {nwd} {"Natl. Weather Dig."}
MACRO {nzjmfr} {"New Zeal. J. Mar. Freshwater Res."}
MACRO {npg} {"Nonlin. Proc. Geophys."}
MACRO {om} {"Oceanogr. Meteorol."}
MACRO {ocac} {"Oceanol. Acta"}
MACRO {oceanus} {"Oceanus"}
MACRO {paleoc} {"Paleoceanography"}
MACRO {pce} {"Phys. Chem. Earth"}
MACRO {pmg} {"Pap. Meteor. Geophys."}
MACRO {ppom} {"Pap. Phys. Oceanogr. Meteor."}
MACRO {physzeit} {"Phys. Z."}
MACRO {pps} {"Planet. Space Sci."}
MACRO {pss} {"Planet. Space Sci."}
MACRO {pag} {"Pure Appl. Geophys."}
MACRO {qjrms} {"Quart. J. Roy. Meteorol. Soc."}
MACRO {quatres} {"Quat. Res."}
MACRO {rsci} {"Radio Sci."}
MACRO {rse} {"Remote Sens. Environ."}
MACRO {rgeo} {"Rev. Geophys."}
MACRO {rgsp} {"Rev. Geophys. Space Phys."}
MACRO {rdgeo} {"Rev. Geofis."}
MACRO {revmeta} {"Rev. Meteorol."}
MACRO {sgp}{"Surveys in Geophys."}
MACRO {sp} {"Solar Phys."}
MACRO {ssr} {"Space Sci. Rev."}
MACRO {tellus} {"Tellus"}
MACRO {tac} {"Theor. Appl. Climatol."}
MACRO {tagu} {"Trans. Am. Geophys. Union (EOS)"}
MACRO {wrr} {"Water Resour. Res."}
MACRO {weather} {"Weather"}
MACRO {wafc} {"Weather Forecast."}
MACRO {ww} {"Weatherwise"}
MACRO {wmob} {"WMO Bull."}
MACRO {zeitmet} {"Z. Meteorol."}
 % End module: geojour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{photjour.mbs}[1999/02/24 2.0b (PWD)]

MACRO {appopt} {"Appl. Opt."}
MACRO {bell} {"Bell Syst. Tech. J."}
MACRO {ell} {"Electron. Lett."}
MACRO {jasp} {"J. Appl. Spectr."}
MACRO {jqe} {"IEEE J. Quantum Electron."}
MACRO {jlwt} {"J. Lightwave Technol."}
MACRO {jmo} {"J. Mod. Opt."}
MACRO {josa} {"J. Opt. Soc. America"}
MACRO {josaa} {"J. Opt. Soc. Amer.~A"}
MACRO {josab} {"J. Opt. Soc. Amer.~B"}
MACRO {jdp} {"J. Phys. (Paris)"}
MACRO {oc} {"Opt. Commun."}
MACRO {ol} {"Opt. Lett."}
MACRO {phtl} {"IEEE Photon. Technol. Lett."}
MACRO {pspie} {"Proc. Soc. Photo-Opt. Instrum. Eng."}
MACRO {sse} {"Solid-State Electron."}
MACRO {sjot} {"Sov. J. Opt. Technol."}
MACRO {sjqe} {"Sov. J. Quantum Electron."}
MACRO {sleb} {"Sov. Phys.--Leb. Inst. Rep."}
MACRO {stph} {"Sov. Phys.--Techn. Phys."}
MACRO {stphl} {"Sov. Techn. Phys. Lett."}
MACRO {vr} {"Vision Res."}
MACRO {zph} {"Z. f. Physik"}
MACRO {zphb} {"Z. f. Physik~B"}
MACRO {zphd} {"Z. f. Physik~D"}

MACRO {CLEO} {"CLEO"}
MACRO {ASSL} {"Adv. Sol.-State Lasers"}
MACRO {OSA}  {"OSA"}
 % End module: photjour.mbs
%% Copyright 1994-2007 Patrick W Daly
MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Software Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput. Aid. Des."}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Program."}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Graphic."}

MACRO {toms} {"ACM Trans. Math. Software"}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Progr. Lang. Syst."}

MACRO {tcs} {"Theor. Comput. Sci."}

FUNCTION {bibinfo.command} { "\bibinfo " }

FUNCTION {bibinfo.check}
{ swap$
  duplicate$ missing$
    {
      pop$
      pop$ ""
    }{
      duplicate$ empty$
        {
          swap$ pop$
        }{
          swap$
          bibinfo.command "{" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {bibinfo.warn}
{ swap$
  duplicate$ missing$
    {
      swap$ "missing " swap$ * " in " * cite$ * warning$ pop$
      ""
    }{
      duplicate$ empty$
        {
          swap$ "empty " swap$ * " in " * cite$ * warning$
        }{
          swap$
          bibinfo.command " {" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {archiv.base}
{
  "http://arxiv.org/abs"
}

FUNCTION {archiv.prefix.base}
{
  "arXiv"
}

FUNCTION {eprint.command}
{
  "\Eprint "
}

FUNCTION {format.eprint}
{
  eprint duplicate$ empty$
  control.eprint #0 <
  or
    { pop$ "" }
    {
      duplicate$
      ""
        archive duplicate$ empty$ { pop$ archiv.base } 'skip$ if$ *
        "/" *
        swap$ *
        "{" swap$ * "} " *
      swap$
      ""
        archivePrefix duplicate$ empty$ { pop$ "" } { ":" * } if$ *
        swap$ *
        primaryClass  duplicate$ empty$ { pop$ "" } { " [" swap$ * "]" * } if$ *
        "{" swap$ * "} " *
      *
      eprint.command swap$ *
    }
  if$
}

FUNCTION {format.translation}
{ translation duplicate$ empty$
    'skip$
    { ""
      "\translation{" * swap$ * "}" *
      punctuation.space 'punctuation.state :=
    }
  if$
}

FUNCTION {format.url}
{
  url duplicate$ empty$
    { pop$ "" }
    {
      "\url "
      "{" * swap$ * "}" *
    }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {check.speaker}
{ key empty$ 'skip$
  { key nameptr int.to.str$ =
    {
      bolden
    }
      'skip$
    if$
  }
  if$
}


STRINGS  { bibinfo}

FUNCTION {format.names.fname}
{
  control.author.initials {
    control.author.dotless {
      control.author.nospace {
        "f{}"
      } {
        "f{~}"
      } if$
    } {
      control.author.nospace {
        "f{.}."
      } {
        "f."
      } if$
    } if$
  } {
    "ff"
  } if$
}

FUNCTION {bracify}
{
  "{" swap$ * "}" *
}

FUNCTION {name.comma}
{
  control.author.nocomma 'skip$ { "," swap$ * } if$
}

FUNCTION {format.names.format.onefont}
{
  "{vv~}{ll}"
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
    {
      control.author.initials {
        "f"
        control.author.dotless 'skip$ {
          "." *
        } if$
        "~" *
      } {
        "ff"
      } if$
      bracify
      swap$
    } {
      format.names.fname
      " " swap$ *
      name.comma
      bracify
    }
  if$
  "jj"
  " " swap$ *
  name.comma
  bracify
  control.author.jnrlst 'skip$ 'swap$ if$
  * *
}

FUNCTION {format.names.onefont}
{
  s nameptr format.names.format.onefont format.name$
  remove.dots
  bib.name.font
}

FUNCTION {format.names.morfont}
{ s nameptr
  "{vv~}{ll}" format.name$ bib.name.font
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
  {
    s nameptr
    control.author.initials {
      "f"                        % default: name + surname + comma junior
    } {
      "ff"
    } if$
    control.author.dotless 'skip$ {
      "." *                    % nm-init   % Initials. + surname (J. F. Smith)                                           control.author.initials
    } if$
    bracify
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    swap$
    *
    s nameptr
    "{jj}" format.name$ duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } {
    "," *
    s nameptr
    format.names.fname
    "jj"
    " "
    name.comma
    control.author.jnrlst {
      swap$ * skip$
    } {
      skip$ * swap$
    } if$
    bracify swap$ bracify swap$
    *
    format.name$
    remove.dots
    duplicate$ empty$ 'skip$
      { bib.fname.font " " swap$ * }
      if$
  } if$
  *
}

FUNCTION {names.punctuate}
{
  "," *
  " " *
}

FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ { pop$ "" } {
    duplicate$ num.names$
    duplicate$ 'numnames :=
    'namesleft :=
    's :=
    #1 'nameptr :=
    ""
      { namesleft #0 > }
      {
      format.names.morfont
        bibinfo bibinfo.check
        type$ "presentation" =
          'check.speaker
          'skip$
        if$
        't :=
        nameptr #1 > not
          {
            t *
          } {
            namesleft #1 >
              {
                names.punctuate
                t *
              } {
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.punctuate
                  'skip$
                if$
                t "others" =
                  {
                    " " *
                    bbl.etal
                    emphasize
                    *
                  } {
                    bbl.and
                    space.word *
                    t *
                  }
                if$
              }
            if$
          }
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
  } if$
}

FUNCTION {format.names.ed.onefont}
{
    s nameptr
    control.author.initials {
      control.author.dotless {
        control.author.nospace {
          "{f{}~}{vv~}{ll}{ jj}"   % nm-rvx|nm-rvcx
        } {
          "{f{~}~}{vv~}{ll}{ jj}"  % nm-rv
        } if$
      } {
        control.author.nospace {
          "{f{.}.~}{vv~}{ll}{ jj}" % nm-rvv|nm-rvvc
        }{
          "{f.~}{vv~}{ll}{, jj}"   % nm-init|nm-rev|nm-rev1
        } if$
      } if$
    } {
      "{ff~}{vv~}{ll}{, jj}"
    } if$
    format.name$
    remove.dots
    bib.name.font
}

FUNCTION {format.names.ed.morfont}
{
  control.author.reversed { %
    control.author.initials { %
      control.author.dotless { %
        s nameptr
        control.author.nospace { % nm-rvx nm-rvcx
          "{f{}}"
        } { % nm-rv
          "{f{~}}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        remove.dots
        duplicate$ empty$ 'skip$
          { bib.fname.font " " swap$ * }
        if$
      } { % !control.author.dotless
        s nameptr
        control.author.nospace { % nm-rvv
          "{ff}"
        } { % nm-rev nm-rev1
          "{f.}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        duplicate$ empty$ 'skip$
          { bib.fname.font ", " swap$ * }
        if$
      } if$
    } { % Full names !control.author.initials  nm-revf nm-revv1
      s nameptr
      "{ff}"
      format.name$ duplicate$ empty$ 'skip$
        { tie.or.space.prefix bib.fname.font swap$ * }
      if$
      s nameptr
      "{vv~}{ll}" format.name$ bib.name.font *
      s nameptr
      "{jj}" format.name$
      duplicate$ empty$ 'skip$
        { bib.fname.font ", " swap$ * }
      if$
    } if$
  } { % !control.author.reversed nm-init
    s nameptr
    "{f.}"
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    s nameptr
    "{vv~}{ll}" format.name$ bib.name.font *
    s nameptr
    "{jj}" format.name$
    duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } if$
  *
}

FUNCTION {format.names.ed}
{
  control.editor #0 > {
    format.names
  } {
    'bibinfo :=
    duplicate$ empty$ 'skip$ {
    's :=
    "" 't :=
    #1 'nameptr :=
    s num.names$ 'numnames :=
    numnames 'namesleft :=
      { namesleft #0 > }
      {
       format.names.ed.morfont
        bibinfo bibinfo.check
        't :=
        nameptr #1 >
          {
            namesleft #1 >
              {
                names.punctuate
                t *
              }{
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.punctuate
                  'skip$
                if$
                t "others" =
                  {
                    " " * bbl.etal emphasize *
                  }{
                   bbl.and
                    space.word * t *
                  }
                if$
              }
            if$
          }
          't
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
    } if$
  } if$
}

FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author "author" format.names
  duplicate$ empty$ 'skip$
    { collaboration "collaboration" bibinfo.check
      duplicate$ empty$ 'skip$
        { " (" swap$ * ")" * }
      if$
      *
    }
  if$
  "author" 'bibfield :=
}

FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$
}

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    {
      "," *
      word.space *
      get.bbl.editor
      *
    }
  if$
}

FUNCTION {format.isbn.output}
{
}

FUNCTION {format.issn.output}
{ 
}

FUNCTION {doi.base}
{
  "http://dx.doi.org/"
}

FUNCTION {doi.base.command}
{
  "\doibase "
}

FUNCTION {noop.command}
{
  "\href@noop "
}

FUNCTION {href.command}
{
  "\href "
}

FUNCTION {link.tag.open}
{
  doi duplicate$ empty$
    {
      pop$
      url duplicate$ empty$
        {
          pop$ "" noop.command
        }{
          href.command
        }
      if$
    }
    {
      doi.base.command swap$ * 
      href.command
    }
  if$
  "{" * swap$ * "} {" *
}

FUNCTION {link.tag.shut}
{
  "}"
}

FUNCTION {link.open}
{
  link.tag.open output.nopunct
}

FUNCTION {link.shut}
{
  link.tag.shut *
}

FUNCTION {add.doi}
{
  link.tag.open swap$ * link.tag.shut *
}

FUNCTION {select.language}
{ duplicate$ empty$
    'pop$
    { language empty$
        'skip$
        { "{\selectlanguage {" language * "}" * swap$ * "}" * }
      if$
    }
    if$
}

FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        {
          output.state after.word = output.state after.punctuation = or
            { "l" }
            { "u" }
          if$ change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
    }
  if$
}

FUNCTION {bbl.enquote}
{
  "\enquote "
}

FUNCTION {string.enquote}
{
  punctuation.no 'punctuation.state :=
  non.stop {
    block.punctuation
  } { "" } if$
   swap$ pop$
  *
  bbl.enquote "{" * swap$ * "}" *
  word.space *
}

FUNCTION {format.title}
{ title
  duplicate$ empty$ 'skip$ { "t" change.case$ } if$
  duplicate$ "title" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      string.enquote
      select.language
    }
  if$
}

FUNCTION {end.quote.title}
{ title empty$
    'skip$
    { before.all 'output.state := }
  if$
}

FUNCTION {format.name.apply}
{
  s nameptr
  "{vv~}{ll}"
  format.name$
  cite.name.font
}

FUNCTION {format.full.names}
{
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { format.name.apply
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                {
                  't :=
                }
                'pop$
              if$
              t "others" =
                {
                  " " * bbl.etal
                  emphasize *
                }{
                  numnames #2 > { "," * }{ skip$ } if$
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {make.full.names}
{
  key editor author
  type$ "proceedings" =
  type$ "book"        =
  type$ "inbook"      =
  or { pop$ }{ { pop$ "" }{ swap$ pop$ "" swap$ } if$ } if$
  duplicate$ empty$
    { pop$
      duplicate$ empty$
        { pop$
          duplicate$ empty$
            { pop$
              cite$ #1 #3 substring$
            }{
              skip$
            }
          if$
        }
        { swap$ pop$ format.full.names }
      if$
    }
    { swap$ pop$ swap$ pop$ format.full.names }
  if$
}

FUNCTION {year.bibitem}
{
  year duplicate$ empty$
  { pop$ ""
  }{
    skip$
  } if$
  extra.label *
}

FUNCTION {output.bibitem}
{
  newline$
  ""
  label
  * ")" *
   make.full.names duplicate$ short.list =
   { pop$ }{ * } if$
   bracify
  "[" swap$ * "]" *
  cite$ bracify "%" *
  *
  "\bibitem "
  swap$ *
  write$ newline$
  "  "
  duplicate$ bbl.open * write$ newline$
  before.all 'output.state :=
  punctuation.yes 'punctuation.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }{
                { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }{
          t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{
  bbl.in
  word.space *
}

FUNCTION {date.encapsulate}
{
  duplicate$ empty$
    'skip$
    {
      before.all 'output.state :=
      " (" swap$ * ")" *
    }
  if$
}

FUNCTION {format.date}
{
  year "year" bibinfo.check duplicate$ empty$
    {
    }
    'skip$
  if$
  extra.label *
  date.encapsulate
}

FUNCTION {format.date.output.check}
{
 format.date
 "year" output.check
}

FUNCTION {format.date.output}
{
  format.date.output.check
}

FUNCTION {format.btitle}
{
  booktitle duplicate$ empty$ { pop$
      title
  } 'skip$ if$
  "title" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      emphasize
      select.language
    }
  if$
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {editor.check.book}
{ editor empty$ 'skip$
    {
      "can't use both author and editor fields in " cite$ *
      ": try using @inbook instead" *
      warning$
    }
  if$
}

FUNCTION {format.bvolume}
{ volume duplicate$ empty$
    { pop$ "" }
    {
      "volume and number" number either.or.check
      bbl.volume
      capitalize
      swap$
      tie.or.space.prefix "volume" bibinfo.check * *
      series "series" bibinfo.check duplicate$ empty$ 'pop$
        {
          ", "
          * swap$ *
        }
      if$
    }
  if$
}

FUNCTION {format.number}
{
  bbl.number
  output.state after.word = output.state after.punctuation = or
  #1 or
  #0 and
    'skip$
    { capitalize }
  if$
  number tie.or.space.prefix "number" bibinfo.check * *
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        {
          series empty$
            {
              number "number" bibinfo.check
            }{
              format.number
              series "series" bibinfo.check
              word.space * swap$ *
            }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s
                            eng.ord
                        't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    {
      convert.edition
      output.state after.word = output.state after.punctuation = or
        { "l" }
        { "t" }
      if$ change.case$
      "edition" bibinfo.check
      word.space * bbl.edition *
    }
  if$
}

INTEGERS { multiresult }
FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages duplicate$ empty$
    'skip$
    { duplicate$ multi.page.check
        {
          bbl.pages swap$
          n.dashify
        }{
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
    }
  if$
}

FUNCTION {first.page}
{ 't :=
  ""
    {  t empty$ not t #1 #1 substring$ "-" = not and }
    { t #1 #1 substring$ *
      t #2 global.max$ substring$ 't :=
    }
  while$
}

FUNCTION {format.book.pages}
{
  pages duplicate$ empty$ 'skip$
    {
      "pages" bibinfo.check word.space bbl.pages * *
    }
  if$
}

FUNCTION {volnum.punct}
{
          ","
  word.space *
}

FUNCTION {format.journal.pages}
{ pages duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$
        { pop$ pop$ format.pages }
        { volnum.punct *
          swap$
          control.pages duplicate$ #0 < {
            pop$ pop$
          }{
            #0 >
            {
              n.dashify
            }{
              first.page
            } if$
          } if$
          "pages" bibinfo.check
          *
        }
      if$
    }
  if$
}

FUNCTION {format.journal.eid}
{ eid "eid" bibinfo.check
  duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$ 'skip$
        { volnum.punct * }
      if$
      swap$ *
    }
  if$
}

FUNCTION {eid.or.pages}
{
  eid empty$
    { format.journal.pages }
    { format.journal.eid }
  if$
}

FUNCTION {format.ser.vol.num}
{
  series "series" bibinfo.check output
  volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  bolden
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    {
    format.pages
    }
    { type empty$
        {
          bbl.chapter
          capitalize
        }{
          type
          capitalize
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
      pages empty$
        'skip$
        { ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.booktitle}
{
  booktitle duplicate$ "booktitle" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      pop$ emphasize
      select.language
    }
  if$
}

FUNCTION {format.editor.in}
{
  editor "editor" format.names.ed duplicate$ empty$ 'skip$
    {
      bbl.edby
      word.space * swap$ *
    }
  if$
}

FUNCTION {output.article.booktitle}
{
  format.booktitle
      "booktitle" 'bibfield :=
  output
  bookaddress "address" bibinfo.check duplicate$ empty$ 'pop$
    {
      "address" 'bibfield :=
      output.nonnull after.punctuation 'output.state :=
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      format.editor.in "editor" bibinfo.check output
    }
  if$
}

FUNCTION {format.in.ed.booktitle.inbook}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      author empty$ 'skip$
        { format.editor.in "editor" bibinfo.check output }
    if$
    }
  if$
}

FUNCTION {format.thesis.type}
{ type duplicate$ empty$
    'pop$
    { swap$ pop$
      "t" change.case$ "type" bibinfo.check
    }
  if$
}

FUNCTION {format.tr.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ bbl.techrep }
    'skip$
  if$
  "type" bibinfo.check
  swap$ duplicate$ empty$
    { pop$ "t" change.case$ }
    { tie.or.space.prefix * * }
  if$
}

FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.book.crossref}
{ volume duplicate$ empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      pop$ word.in
    }
    { bbl.volume
      swap$ tie.or.space.prefix "volume" bibinfo.check * * bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.org.or.pub}
{ 't :=
  ""
  address "address" bibinfo.check
  duplicate$ empty$
    { pop$ t }
    { t duplicate$ empty$
        { pop$ }
        {
          "," word.space *
          * swap$ *
        }
      if$
    }
  if$
  *
  year duplicate$ empty$
    {
      "empty year in " cite$ *
      warning$
      pop$ ""
    }
    'skip$
  if$
  duplicate$ empty$
    { pop$ }
    {
      "year" bibinfo.check
      swap$
      duplicate$ empty$
        { pop$ }
        {
          "," *
          word.space *
          swap$ *
        }
      if$
    }
  if$
  duplicate$ empty$ 'skip$ {
    ""
    "(" * swap$ * ")" *
    after.punctuation 'output.state :=
    punctuation.space 'punctuation.state :=
  } if$
}

FUNCTION {format.publisher.address}
{ publisher "publisher" bibinfo.warn format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization "organization" bibinfo.check format.org.or.pub
}

FUNCTION {format.organization.publisher.address}
{
  publisher empty$
    { format.organization.address }
    { organization "organization" bibinfo.check output
      format.publisher.address
    }
  if$
}

FUNCTION {format.school.address.output}
{
  school  "school"  bibinfo.warn
  address "address" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      swap$
      duplicate$ empty$ 'skip$
        {
          ", " *
        }
      if$
      swap$
    }
  if$
  *
  output
}

FUNCTION {article.title.produce}
{
  control.title duplicate$ #0 <
  { pop$
  }{
    format.title
    "title" 'bibfield :=
    swap$ #0 >
    {
      "title" output.check
    }{
      output
    } if$
    new.block.comma
  } if$
}

FUNCTION {control}
{
}

FUNCTION {article}
{ output.bibitem
  format.authors
  booktitle empty$ {
      "author" output.check
    }{ output } if$
  author format.key output
  new.block.comma
  article.title.produce
  output.article.booktitle
  crossref missing$
    {
      link.open
      journal
      "journal" bibinfo.warn
      "journal" 'bibfield :=
      output
      add.blank
      format.ser.vol.num
      output
      eid.or.pages
      format.date.output.check
      pages empty$ {
      doi output
      } 'skip$ if$
      link.shut
    }{
      format.article.crossref output.nonnull
      format.pages output
    }
  if$
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  format.translation output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    {
      format.editors "author and editor" output.check
      editor format.key output
    }{
      format.authors output.nonnull
%     crossref missing$ { editor.check.book } 'skip$ if$
    }
  if$
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
  format.edition output
  author empty$
    {
    }
    {
      format.editor.in output
      editor format.key output
    }
  if$
  format.number.series output
  crossref missing$
    {
      format.bvolume output
      new.block.comma
      format.publisher.address output
    }{
      new.block.comma
      format.book.crossref output.nonnull
      format.date.output.check
    }
  if$
  format.isbn.output
  format.chapter.pages
  output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  address "address" bibinfo.check output
  format.date.output
  format.isbn.output
  format.book.pages output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {footnote}
{ output.bibitem
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    {
       format.editors "editor" output.check
       editor format.key output
    }{
       format.authors output.nonnull
       author format.key output
    }
  if$
  new.block.comma

  format.title output
  new.block.comma

  crossref missing$
    {
      format.in.ed.booktitle.inbook
      format.publisher.address output
      format.chapter.pages
      "chapter and pages"
      output.check
      new.block.comma
      format.edition output
      new.block.comma
    }{
      format.chapter.pages
      "chapter and pages"
      output.check
      new.block.comma
      format.book.crossref output.nonnull
      format.date.output.check
    }
  if$
  crossref missing$
    { format.isbn.output }
    'skip$
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.publisher.address output
      format.edition output
      format.chapter.pages output
      format.isbn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.organization.publisher.address output
      format.chapter.pages output
      format.isbn.output
      format.issn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {conference} { inproceedings }
FUNCTION {manual}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
      organization "organization" bibinfo.check output
      address "address" bibinfo.check output
  format.edition output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  format.btitle
  output
  new.block.comma
  link.open
  bbl.mthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  format.date.output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  format.btitle
  output
  new.block.comma
  link.open
  bbl.phdthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  format.date.output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {presentation}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  format.organization.address "organization and address" output.check
  month "month" output.check
  year "year" output.check
  new.block.comma
  new.sentence.comma
  format.note output
  new.sentence
  type missing$ 'skip$
    {"(" type capitalize * ")" * output}
  if$
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  format.editors output
  editor format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
      bookaddress "address" bibinfo.check output
  format.number.series output
  format.bvolume output
  format.organization.publisher.address output
  format.isbn.output
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
  new.block.comma
  format.tr.number
  output.nonnull
  institution "institution" bibinfo.warn
  format.org.or.pub output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note "note" output.check
  format.eprint output
  fin.entry
}

FUNCTION {default.type} { misc }

READ

EXECUTE {control.init}

ITERATE {control.pass}

EXECUTE {control.check}

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

FUNCTION {cite.name.font.apply}
{
  word.space * bbl.etal
  emphasize
  *
}

FUNCTION {format.lab.names}
{ 's :=
  "" 't :=
  #1 'nameptr :=
  format.name.apply
  s num.names$ duplicate$
  #2 >
    { pop$
      cite.name.font.apply
    }{
      #2 <
        'skip$
        {
          s #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
            {
              cite.name.font.apply
            }{
              bbl.and space.word *
              s #2 "{vv~}{ll}" format.name$
              cite.name.font
              *
            }
          if$
        }
      if$
    }
  if$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{
  calc.short.authors
  short.list
  year duplicate$ empty$
  short.list key field.or.null = or
    {
      pop$ ""
    }{
      control.year #0 > { purify$ #-1 #4 substring$ } 'skip$ if$
    }
  if$
  "(" swap$ *
  * 'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{ll{ }}"
      control.author.initials {
        "{  f{ }}"  *
      }{
        "{  ff{ }}" *
      } if$
      "{  jj{ }}" *
      format.name$ 't :=
      nameptr #1 >
        {
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" * }
            {
              t sortify *
            }
          if$
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {year.sort.key}
{
  year
}

FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

INTEGERS { seq.num }

FUNCTION {init.seq}
{ #0 'seq.num :=}

EXECUTE {init.seq}

FUNCTION {int.to.fix}
{ "000000000" swap$ int.to.str$ *
  #-1 #10 substring$
}

FUNCTION {label.presort}
{
  calc.label
  label sortify
  "    "
  *
  seq.num #1 + 'seq.num :=
  seq.num  int.to.fix
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {presort.pass}
{ type$ "control" = 'control.presort 'label.presort if$
}

ITERATE {presort.pass}

SORT

STRINGS { last.label next.extra }

INTEGERS { last.extra.num number.label }

FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  #0 'number.label :=
}

FUNCTION {label.forward}
{
  last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}

FUNCTION {label.reverse}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { "{\natexlab{" swap$ * "}}" * }
  if$
  'extra.label :=
  label extra.label * 'label :=
}

EXECUTE {initialize.extra.label.stuff}

FUNCTION {forward.pass}
{ type$ "control" = 'control.forward 'label.forward if$
}

ITERATE {forward.pass}

FUNCTION {reverse.pass}
{ type$ "control" = 'control.reverse 'label.reverse if$
}

REVERSE {reverse.pass}

FUNCTION {sortkey.sort}
{ sort.label
  "    "
  *
  year.sort.key
  field.or.null sortify
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {bib.sort.pass}
{ type$ "control" = 'control.sort 'sortkey.sort if$
}

ITERATE {bib.sort.pass}

SORT

FUNCTION {init.bib.eprint}
{
    "\texttt {"
  pop$
  "\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%" write$ newline$
  "\providecommand \@url [1]{\endgroup\@href {#1}{" "}}%" bbl.url.prefix swap$ * * write$ newline$
  "\providecommand " " [0]{URL }%" bbl.url.prefix swap$ * * write$ newline$
  eprint.command "\providecommand " swap$ * "[0]{\href }%" * write$ newline$
}

FUNCTION {init.bib.doi}
{
  "\providecommand \doibase [0]{" doi.base "}%" * * write$ newline$
}

FUNCTION {init.bib.hypertex}
{
  "\providecommand " noop.command "[0]{\@secondoftwo}%" * * write$ newline$
  "\providecommand " href.command "[0]{\begingroup \@sanitize@url \@href}%" * * write$ newline$
  "\providecommand \@href[1]{\@@startlink{#1}\@@href}%" write$ newline$
  "\providecommand \@@href[1]{\endgroup#1\@@endlink}%" write$ newline$
  "\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%" write$ newline$
  "\providecommand \@@startlink[1]{}%" write$ newline$
  "\providecommand \@@endlink[0]{}%"   write$ newline$
}

FUNCTION {init.bib.namefont}
{
  "\providecommand \bibnamefont  [1]{#1}%"  write$ newline$
  "\providecommand \bibfnamefont [1]{#1}%" write$ newline$
  "\providecommand \citenamefont [1]{#1}%"  write$ newline$
}

FUNCTION {init.bib.quote}
{
  "\providecommand " bbl.enquote * " [1]{" *
  "``" "''"
  "#1" swap$ "}%" * * * * write$ newline$
}

FUNCTION {init.bib.ay}
{
  "\providecommand \natexlab [1]{#1}%"
  write$ newline$
}

FUNCTION {init.bib.bibinfo}
{
  bibinfo.command  "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
  bibfield.command "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
}

FUNCTION {init.bib.lang}
{
  "\providecommand \selectlanguage [0]{\@gobble}%" write$ newline$
}

FUNCTION {init.bib.endbibitem}
{
  "\providecommand " bbl.open * "[0]{}%" *           write$ newline$
  "\providecommand \bibitemStop [0]{}%"               write$ newline$
  "\providecommand \bibitemNoStop [0]{.\EOS\space}%"  write$ newline$
  "\providecommand \EOS [0]{\spacefactor3000\relax}%"   write$ newline$
}

FUNCTION {init.bib.translation}
{
  "\providecommand \translation [1]{[#1]}%" write$ newline$
}

FUNCTION {warn.bib}
{
}

FUNCTION {init.bib}
{
  warn.bib
  "\makeatletter" write$ newline$
  "\providecommand \@ifxundefined [1]{%"   write$ newline$
  " \@ifx{#1\undefined}"                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifnum [1]{%"          write$ newline$
  " \ifnum #1\expandafter \@firstoftwo"    write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifx [1]{%"            write$ newline$
  " \ifx #1\expandafter \@firstoftwo"      write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  init.bib.ay
  init.bib.quote
  init.bib.namefont
  init.bib.hypertex
  init.bib.eprint
  init.bib.doi
  init.bib.lang
  init.bib.bibinfo
  init.bib.translation
  init.bib.endbibitem
  "\providecommand " bbl.shut * " [1]{\csname bibitem#1\endcsname}%" * write$ newline$
  "\let\auto@bib@innerbib\@empty"          write$ newline$
  "%</preamble>" write$
}

FUNCTION {begin.bib}
{
  id.bst diagn.cmntlog
  control.bib
  preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"
  number.label int.to.str$
  * "}%" *
  write$ newline$
  init.bib
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}%"
  write$ newline$
}

EXECUTE {end.bib}

%% End of customized bst file
%%
%% End of file `apsrev4-1.bst'.

==> anc/apsrmp4-1.bst <==
%%
%% This is file `apsrmp4-1.bst',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% merlin.mbs  (with options: `head,ay,nat,lang,pres,pres-bf,vonx,nm-rev1,jnrlst,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,keyxyr,dt-beg,yr-par,dtrev,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,trtit-b,techreport-institution-par,vol-bf,vnum-sp,volp-com,jpg-1,pp-last,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-par,ay-empty-pub-parens-x,pre-edn,school-par,doi-link,doi,bkedcap,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,and-com,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% physjour.mbs  (with options: `ay,nat,lang,pres,pres-bf,vonx,nm-rev1,jnrlst,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,keyxyr,dt-beg,yr-par,dtrev,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,trtit-b,techreport-institution-par,vol-bf,vnum-sp,volp-com,jpg-1,pp-last,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-par,ay-empty-pub-parens-x,pre-edn,school-par,doi-link,doi,bkedcap,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,and-com,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% geojour.mbs  (with options: `ay,nat,lang,pres,pres-bf,vonx,nm-rev1,jnrlst,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,keyxyr,dt-beg,yr-par,dtrev,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,trtit-b,techreport-institution-par,vol-bf,vnum-sp,volp-com,jpg-1,pp-last,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-par,ay-empty-pub-parens-x,pre-edn,school-par,doi-link,doi,bkedcap,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,and-com,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% photjour.mbs  (with options: `ay,nat,lang,pres,pres-bf,vonx,nm-rev1,jnrlst,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,keyxyr,dt-beg,yr-par,dtrev,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,trtit-b,techreport-institution-par,vol-bf,vnum-sp,volp-com,jpg-1,pp-last,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-par,ay-empty-pub-parens-x,pre-edn,school-par,doi-link,doi,bkedcap,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,and-com,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% merlin.mbs  (with options: `tail,ay,nat,lang,pres,pres-bf,vonx,nm-rev1,jnrlst,nmft,nmft-def,fnm-def,nmfted,nmand-rm,lab,lab-def,and-rm,keyxyr,dt-beg,yr-par,dtrev,date-nil-x,tit-qq,inproceedings-chapter,jtit-x,inproceedings-chapter,article-booktitle,article-series,jttl-rm,journal-address,book-bt,thesis-title-o,trtit-b,techreport-institution-par,vol-bf,vnum-sp,volp-com,jpg-1,pp-last,book-editor-booktitle,inbook-editor-booktitle,bookaddress,num-xser,number-cap,chapter-cap,series-number,numser-booktitle,ser-vol,ser-rm,volume-cap,ser-ed,jnm-x,pg-bk,book-chapter-pages,pub-par,ay-empty-pub-parens-x,pre-edn,school-par,doi-link,doi,bkedcap,edby,blk-com,fin-endbibitem,pp,ed,abr,ednx,ord,jabr,and-com,etal-it,revdata,eprint,url,url-blk,translation,SLACcitation,numpages-x,url,url-prefix-x,bibinfo,bibfield,nfss,,{}')
%% ----------------------------------------
%% *** REVTeX-compatible RMP 2010-07-25 ***
%% 
%% Copyright 1994-2007 Patrick W Daly
 % ===============================================================
 % IMPORTANT NOTICE:
 % This bibliographic style (bst) file has been generated from one or
 % more master bibliographic style (mbs) files, listed above.
 %
 % This generated file can be redistributed and/or modified under the terms
 % of the LaTeX Project Public License Distributed from CTAN
 % archives in directory macros/latex/base/lppl.txt; either
 % version 1 of the License, or any later version.
 % ===============================================================
 % Name and version information of the main mbs file:
 %   For use with BibTeX version 0.99a or later
 %-------------------------------------------------------------------
 % This bibliography style file is intended for texts in ENGLISH
 % This is an author-year citation style bibliography. As such, it is
 % non-standard LaTeX, and requires a special package file to function properly.
 % Such a package is    natbib.sty   by Patrick W. Daly
 % The form of the \bibitem entries is
 %   \bibitem[Jones et al.(1990)]{key}...
 %   \bibitem[Jones et al.(1990)Jones, Baker, and Smith]{key}...
 % The essential feature is that the label (the part in brackets) consists
 % of the author names, as they should appear in the citation, with the year
 % in parentheses following. There must be no space before the opening
 % parenthesis!
 % With natbib v5.3, a full list of authors may also follow the year.
 % In natbib.sty, it is possible to define the type of enclosures that is
 % really wanted (brackets or parentheses), but in either case, there must
 % be parentheses in the label.
 % The \cite command functions as follows:
 %   \citet{key} ==>>                Jones et al. (1990)
 %   \citet*{key} ==>>               Jones, Baker, and Smith (1990)
 %   \citep{key} ==>>                (Jones et al., 1990)
 %   \citep*{key} ==>>               (Jones, Baker, and Smith, 1990)
 %   \citep[chap. 2]{key} ==>>       (Jones et al., 1990, chap. 2)
 %   \citep[e.g.][]{key} ==>>        (e.g. Jones et al., 1990)
 %   \citep[e.g.][p. 32]{key} ==>>   (e.g. Jones et al., p. 32)
 %   \citeauthor{key} ==>>           Jones et al.
 %   \citeauthor*{key} ==>>          Jones, Baker, and Smith
 %   \citeyear{key} ==>>             1990
 %---------------------------------------------------------------------

FUNCTION {id.bst} {"merlin.mbs apsrmp4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked"}
ENTRY
{
    address
    archive
    archivePrefix
    author
    bookaddress
    booktitle
    chapter
    collaboration
    doi
    edition
    editor
    eid
    eprint
    howpublished
    institution
    isbn
    issn
    journal
    key
    language
    month
    note
    number
    organization
    pages
    primaryClass
    publisher
    school
    SLACcitation
    series
    title
    translation
    type
    url
    volume
    year
}{
}{
    label
    extra.label sort.label
    short.list
}

INTEGERS
{
  output.state before.all
  after.word after.punctuation
  after.sentence after.block
}

INTEGERS
{
  punctuation.state punctuation.no punctuation.space punctuation.yes
}

STRINGS { bibfield output.bibfield }

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {non.stop}
{ duplicate$
   "}" * add.period$
   #-1 #1 substring$ "." =
}

INTEGERS { arith.mulitplier arith.multiplicand }

FUNCTION {multiply}
{
  'arith.multiplicand :=
  'arith.mulitplier :=
  #0
    { arith.mulitplier #0 > }
    { arith.multiplicand +
      arith.mulitplier #1 - 'arith.mulitplier :=
    }
  while$
}

FUNCTION {chr.to.hex}
{
  chr.to.int$
  duplicate$ "0" chr.to.int$ -
  duplicate$ duplicate$ #0 < swap$ #9 > or not
    { swap$ pop$ }
    { pop$
      duplicate$ "A" chr.to.int$ -
      duplicate$ duplicate$ #0 < swap$ #5 > or not
        { swap$ pop$ #10 + }
        { pop$
          duplicate$ "a" chr.to.int$ -
          duplicate$ duplicate$ #0 < swap$ #5 > or not
            { swap$ pop$ #10 + }
            { pop$
              pop$ #-1
            }
          if$
        }
      if$
    }
  if$
}

INTEGERS { arith.accumulator }

FUNCTION {str.to.hex}
{ #0 'arith.accumulator :=
    { duplicate$ empty$ not }
    { duplicate$ #1 #1 substring$ chr.to.hex
      duplicate$ #0 <
        { pop$ pop$ ""
        }
        { arith.accumulator #16 multiply + 'arith.accumulator :=
          #2 global.max$ substring$
        }
      if$
    }
  while$
  pop$ arith.accumulator
}

FUNCTION {diagn.cmntlog}
{
  duplicate$ top$ "%" swap$ * write$ newline$
}

INTEGERS { control.key control.author control.editor control.title control.pages control.eprint control.year }

INTEGERS { control.author.jnrlst control.author.dotless control.author.nospace control.author.initials control.author.nocomma control.author.first control.author.reversed }

FUNCTION { control.init }
{
  #0
  'control.key             :=
  #0
  #1 +
  #2 +
  #8 +
  #64 +
  'control.author :=
  #1
  'control.author.jnrlst   :=
  #0
  'control.author.dotless  :=
  #0
  'control.author.nospace  :=
  #1
  'control.author.initials :=
  #0
  'control.author.nocomma  :=
  #1
  'control.author.first    :=
  #1
  'control.author.reversed :=
  #0
  'control.editor :=
  #-1
  'control.title  :=
  #0
  'control.pages  :=
  #0
  'control.eprint :=
  #1
  'control.year   :=
}

FUNCTION {warning.dependency}
{
  " (dependency: " * swap$ * ") set " * swap$ int.to.str$ * warning$
}

FUNCTION {control.check}
{
  control.editor
    {
      "editor formatted same as author"
      control.author.reversed {
        duplicate$ #0 swap$ "reversed" warning.dependency
        #0 'control.author.reversed :=
      } 'skip$ if$
      control.author.first {
        duplicate$ #0 swap$ "first" warning.dependency
        #0 'control.author.first :=
      } 'skip$ if$
      control.author.nocomma {
        duplicate$ #0 swap$ "nocomma" warning.dependency
        #0 'control.author.nocomma :=
      } 'skip$ if$
      pop$
    } 'skip$ if$
  control.author.reversed 'skip$
    {
      "not reversed"
      control.author.nospace {
        duplicate$ #0 swap$ "nospace" warning.dependency
        #0 'control.author.nospace :=
      } 'skip$ if$
      control.author.jnrlst 'skip$ {
        duplicate$ #1 swap$ "jnrlst" warning.dependency
        #1 'control.author.jnrlst :=
      } if$
      control.author.initials {
        duplicate$ ", initials" *
        control.author.dotless {
          duplicate$ #0 swap$ "dotless" warning.dependency
          #0 'control.author.dotless :=
        } 'skip$ if$
        pop$
      } 'skip$ if$
      pop$
    }
  if$
  control.author.initials 'skip$ {
    "not initials"
    control.author.nocomma {
      duplicate$ #0 swap$ "nocomma" warning.dependency
      #0 'control.author.nocomma :=
    } 'skip$ if$
    control.author.nospace {
      duplicate$ #0 swap$ "nospace" warning.dependency
      #0 'control.author.nospace :=
    } 'skip$ if$
    control.author.dotless 'skip$ {
      duplicate$ #1 swap$ "dotless" warning.dependency
      #1 'control.author.dotless :=
    } if$
    pop$
  } if$
}

FUNCTION {control.parse}
{
  duplicate$ duplicate$ missing$
    {
      pop$ pop$ pop$
    }
    { empty$
        {
          pop$ #-1
        }{
          str.to.hex
        }
      if$
      swap$ :=
    }
  if$
}

FUNCTION {control.dump}
{
  duplicate$ missing$ { pop$ "N/A" } 'skip$ if$
  "{" swap$ * "}, " *
  *
}

INTEGERS { decode.threshold }

FUNCTION {control.decode}
{
  - duplicate$
  #0 <
    {
      skip$ pop$ swap$ #0
    }
    {
      swap$ pop$ swap$ #1
    }
  if$
  swap$ :=
}

FUNCTION {control.author.decode}
{
  control.author
  duplicate$ duplicate$ #0 < swap$ #128 < not or
    {
      int.to.str$ "(" swap$ * ")" *
      "Control cannot interpret author " swap$ *
      warning$
    }{
      'control.author.jnrlst   swap$ duplicate$ #64 control.decode
      'control.author.dotless  swap$ duplicate$ #32 control.decode
      'control.author.nospace  swap$ duplicate$ #16 control.decode
      'control.author.initials swap$ duplicate$  #8 control.decode
      'control.author.nocomma  swap$ duplicate$  #4 control.decode
      'control.author.first    swap$ duplicate$  #2 control.decode
      'control.author.reversed swap$ duplicate$  #1 control.decode
      duplicate$ #0 =
        'skip$
        {
          "Control: residue of author"
          "(" swap$ * ")" * *
          warning$
        }
      if$
      pop$
    }
  if$
}

FUNCTION {control.setup}
{
  type$ cite$ "{" swap$ * "}, " * *
  "control.key"    key    control.dump *
  "control.author" author control.dump *
  "control.editor" editor control.dump *
  "control.title"  title  control.dump *
  "control.pages"  pages  control.dump *
  "control.year"   year   control.dump *
  "control.eprint" eprint control.dump *
  top$
  'control.key    key    control.parse
  'control.author author control.parse
  'control.editor editor control.parse
  'control.title  title  control.parse
  'control.pages  pages  control.parse
  'control.year   year   control.parse
  'control.eprint eprint control.parse
  control.author.decode
}

FUNCTION {control.pass}
{ type$ "control" = 'control.setup 'skip$ if$
}

FUNCTION {control.presort}
{
}

FUNCTION {control.forward}
{
}

FUNCTION {control.reverse}
{
}

FUNCTION {control.sort}
{
}

FUNCTION {control.longest.label}
{
}

FUNCTION {control.key.bib}
{
  "Control: key "
  control.key
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  pop$ *
  diagn.cmntlog
}

FUNCTION {control.author.bib}
{
  "Control: author "
  control.author "(" swap$ int.to.str$ * ")" * *
  control.author.reversed { " reversed" * }{} if$
  control.author.first    { " first"    * }{} if$
  control.author.nocomma  { " nocomma"  * }{} if$
  control.author.initials { " initials" * }{} if$
  control.author.nospace  { " nospace"  * }{} if$
  control.author.dotless  { " dotless"  * }{} if$
  control.author.jnrlst   { " jnrlst"   * }{} if$
  diagn.cmntlog
}

FUNCTION {control.editor.bib}
{
  "Control: editor formatted "
  control.editor
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "identically to author"
    } {
      "differently from author"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.title.bib}
{
  "Control: production of article title "
  control.title
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled"
  } {
    #0 > {
      "required"
    } {
      "allowed"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.pages.bib}
{
  "Control: page "
  control.pages
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "none"
  } {
    #0 > {
      "range"
    } {
      "single"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.year.bib}
{
  "Control: year "
  control.year
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "truncated"
    } {
      "verbatim"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.eprint.bib}
{
  "Control: production of eprint "
  control.eprint
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  #0 < { "disabled" } { "enabled" } if$ * *
  diagn.cmntlog
}

FUNCTION {control.bib}
{
  control.key.bib
  control.author.bib
  control.editor.bib
  control.title.bib
  control.pages.bib
  control.year.bib
  control.eprint.bib
}

FUNCTION {init.state.consts}
{
  #0 'before.all        :=
  #1 'after.word        :=
  #2 'after.punctuation :=
  #3 'after.sentence    :=
  #4 'after.block       :=
  #0 'punctuation.no    :=
  #1 'punctuation.space :=
  #2 'punctuation.yes   :=
  "" 'bibfield          :=
  "" 'output.bibfield   :=
}

STRINGS { s t}
FUNCTION {block.punctuation}
{ ""
  "," *
}

FUNCTION {word.space}
{
  "\ "
}

FUNCTION {show.stackstring.one}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  duplicate$ "1(" swap$ * ")" * top$
}

FUNCTION {show.stackstring.two}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  swap$
  duplicate$ "1(" swap$ * ")" * top$
  swap$
  duplicate$ "2(" swap$ * ")" * top$
}

FUNCTION {bibfield.command}{ "\bibfield "}

FUNCTION {output.nonnull}
{
  swap$
  output.state after.word =
    {
      block.punctuation *
      word.space *
    }
    {
      output.state after.punctuation =
        {
          word.space *
        }
        {
          output.state after.block = output.state after.sentence = or
            {
              add.period$
              "\EOS\ " *
            }{
            }
          if$
        }
      if$
    }
  if$
  output.bibfield duplicate$ empty$ 'pop$
    {
      bibfield.command
      " {" * swap$ * "} {" * swap$ * "}" *
    }
  if$
  write$
  bibfield 'output.bibfield := "" 'bibfield :=
  output.state after.block =
    {
      newline$
      "\newblock " write$
    }
    'skip$
  if$
  punctuation.state duplicate$
  punctuation.yes 'punctuation.state :=
  punctuation.no =
    { pop$ before.all }
    { punctuation.yes = { after.word }{ after.punctuation } if$ }
  if$
  'output.state :=
}

FUNCTION {output}
{ duplicate$ empty$
    {
      pop$
  "" 'bibfield :=
    }
    'output.nonnull
  if$
}

FUNCTION {output.nopunct}
{
  punctuation.no 'punctuation.state :=
  output.nonnull
}

FUNCTION {output.check}
{ swap$
  duplicate$ empty$
    { pop$ "empty " swap$ * " in " * cite$ * warning$ }
    { swap$ pop$ output.nonnull }
  if$
}

FUNCTION {bbl.open} { "\BibitemOpen " }

FUNCTION {bbl.shut} { "\BibitemShut " }

FUNCTION {bibitem.shut.stop} { bbl.shut "{Stop}%" * }

FUNCTION {bibitem.shut.nostop} { bbl.shut "{NoStop}%" * }

FUNCTION {bibitem.shut}
{
  non.stop
    {
  bibitem.shut.nostop *
    }{
  bibitem.shut.stop *
    }
  if$
}

FUNCTION {html.itag} {
  "p"
}

FUNCTION {html.ltag} {
  ""
}

FUNCTION {output.SLACcitation}
{ SLACcitation empty$
    'skip$
    {
      newline$
      SLACcitation write$
    }
  if$
}

FUNCTION {fin.entry}
{
  bibitem.shut
  write$
    output.SLACcitation
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.block.comma}
{
}

FUNCTION {new.sentence}
{ output.state after.block = output.state before.all = or
    'skip$
    { after.sentence 'output.state := }
  if$
}

FUNCTION {new.sentence.comma}
{
}

FUNCTION {sentence.or.colon}
{
  new.sentence
}

FUNCTION {add.blank}
{
  word.space *
  before.all 'output.state :=
}

FUNCTION {no.blank.or.punct}
{
   "\hspace {0pt}" *
   before.all 'output.state :=
}

FUNCTION {date.block}
{
  new.block.comma
  skip$
}

STRINGS {z}
FUNCTION {remove.dots}
{
  control.author.dotless {
    'z :=
    ""
    { z empty$ not }
    { z #1 #1 substring$
      z #2 global.max$ substring$ 'z :=
      duplicate$ "." = 'pop$
        { * }
      if$
    }
    while$
  } 'skip$ if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{
  duplicate$ empty$
    { pop$ "" }
    {
      "\emph {" swap$ * "}" *
    }
  if$
}

FUNCTION {bolden}
{ duplicate$ empty$
    { pop$ "" }
    { "\textbf {" swap$ * "}" * }
  if$
}

FUNCTION {bib.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {bib.fname.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibfnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {cite.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\citenamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {tie.or.space.prefix}
{ duplicate$ text.length$ #3 <
    { "~" }
    { word.space }
  if$
  swap$
}

FUNCTION {capitalize}
{
  "u" change.case$ "t" change.case$
}

FUNCTION {space.word}
{ word.space swap$ * word.space * }

 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH

FUNCTION {bbl.and}
{
  "and"
}

FUNCTION {bbl.etal}
{
  "et~al."
}

FUNCTION {bbl.editors}
{
  "eds."
}

FUNCTION {bbl.editor}
{
  "ed."
}

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{
  "ed."
}

FUNCTION {bbl.volume}
{
  "vol."
}

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{
  "no."
}

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{
  "pp."
}

FUNCTION {bbl.page}
{
  "p."
}

FUNCTION {bbl.eidpp}
{ "pages" }

FUNCTION {bbl.chapter}
{
  "chap."
}

FUNCTION {bbl.techrep}
{
  "Tech. Rep."
}

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{
  "1st"
}

FUNCTION {bbl.second}
{
  "2nd"
}

FUNCTION {bbl.third}
{
  "3rd"
}

FUNCTION {bbl.fourth}
{
  "4th"
}

FUNCTION {bbl.fifth}
{
  "5th"
}

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"Jun."}

MACRO {jul} {"Jul."}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sep."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

FUNCTION {bbl.url.prefix}
{
  "\urlprefix "
}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{physjour.mbs}[2002/01/14 2.2 (PWD)]
MACRO {aa}{"Astron. \& Astrophys."}
MACRO {aasup}{"Astron. \& Astrophys. Suppl. Ser."}
MACRO {aj} {"Astron. J."}
MACRO {aph} {"Acta Phys."}
MACRO {advp} {"Adv. Phys."}
MACRO {ajp} {"Amer. J. Phys."}
MACRO {ajm} {"Amer. J. Math."}
MACRO {amsci} {"Amer. Sci."}
MACRO {anofd} {"Ann. Fluid Dyn."}
MACRO {am} {"Ann. Math."}
MACRO {ap} {"Ann. Phys. (NY)"}
MACRO {adp} {"Ann. Phys. (Leipzig)"}
MACRO {ao} {"Appl. Opt."}
MACRO {apl} {"Appl. Phys. Lett."}
MACRO {app} {"Astroparticle Phys."}
MACRO {apj} {"Astrophys. J."}
MACRO {apjsup} {"Astrophys. J. Suppl."}
MACRO {apss} {"Astrophys. Space Sci."}
MACRO {araa} {"Ann. Rev. Astron. Astrophys."}
MACRO {baas} {"Bull. Amer. Astron. Soc."}
MACRO {baps} {"Bull. Amer. Phys. Soc."}
MACRO {cmp} {"Comm. Math. Phys."}
MACRO {cpam} {"Commun. Pure Appl. Math."}
MACRO {cppcf} {"Comm. Plasma Phys. \& Controlled Fusion"}
MACRO {cpc} {"Comp. Phys. Comm."}
MACRO {cqg} {"Class. Quant. Grav."}
MACRO {cra} {"C. R. Acad. Sci. A"}
MACRO {fed} {"Fusion Eng. \& Design"}
MACRO {ft} {"Fusion Tech."}
MACRO {grg} {"Gen. Relativ. Gravit."}
MACRO {ieeens} {"IEEE Trans. Nucl. Sci."}
MACRO {ieeeps} {"IEEE Trans. Plasma Sci."}
MACRO {ijimw} {"Interntl. J. Infrared \& Millimeter Waves"}
MACRO {ip} {"Infrared Phys."}
MACRO {irp} {"Infrared Phys."}
MACRO {jap} {"J. Appl. Phys."}
MACRO {jasa} {"J. Acoust. Soc. America"}
MACRO {jcp} {"J. Comp. Phys."}
MACRO {jetp} {"Sov. Phys.--JETP"}
MACRO {jfe} {"J. Fusion Energy"}
MACRO {jfm} {"J. Fluid Mech."}
MACRO {jmp} {"J. Math. Phys."}
MACRO {jne} {"J. Nucl. Energy"}
MACRO {jnec} {"J. Nucl. Energy, C: Plasma Phys., Accelerators, Thermonucl. Res."}
MACRO {jnm} {"J. Nucl. Mat."}
MACRO {jpc} {"J. Phys. Chem."}
MACRO {jpp} {"J. Plasma Phys."}
MACRO {jpsj} {"J. Phys. Soc. Japan"}
MACRO {jsi} {"J. Sci. Instrum."}
MACRO {jvst} {"J. Vac. Sci. \& Tech."}
MACRO {nat} {"Nature"}
MACRO {nature} {"Nature"}
MACRO {nedf} {"Nucl. Eng. \& Design/Fusion"}
MACRO {nf} {"Nucl. Fusion"}
MACRO {nim} {"Nucl. Inst. \& Meth."}
MACRO {nimpr} {"Nucl. Inst. \& Meth. in Phys. Res."}
MACRO {np} {"Nucl. Phys."}
MACRO {npb} {"Nucl. Phys. B"}
MACRO {nt/f} {"Nucl. Tech./Fusion"}
MACRO {npbpc} {"Nucl. Phys. B (Proc. Suppl.)"}
MACRO {inc} {"Nuovo Cimento"}
MACRO {nc} {"Nuovo Cimento"}
MACRO {pf} {"Phys. Fluids"}
MACRO {pfa} {"Phys. Fluids A: Fluid Dyn."}
MACRO {pfb} {"Phys. Fluids B: Plasma Phys."}
MACRO {pl} {"Phys. Lett."}
MACRO {pla} {"Phys. Lett. A"}
MACRO {plb} {"Phys. Lett. B"}
MACRO {prep} {"Phys. Rep."}
MACRO {pnas} {"Proc. Nat. Acad. Sci. USA"}
MACRO {pp} {"Phys. Plasmas"}
MACRO {ppcf} {"Plasma Phys. \& Controlled Fusion"}
MACRO {phitrsl} {"Philos. Trans. Roy. Soc. London"}
MACRO {prl} {"Phys. Rev. Lett."}
MACRO {pr} {"Phys. Rev."}
MACRO {physrev} {"Phys. Rev."}
MACRO {pra} {"Phys. Rev. A"}
MACRO {prb} {"Phys. Rev. B"}
MACRO {prc} {"Phys. Rev. C"}
MACRO {prd} {"Phys. Rev. D"}
MACRO {pre} {"Phys. Rev. E"}
MACRO {ps} {"Phys. Scripta"}
MACRO {procrsl} {"Proc. Roy. Soc. London"}
MACRO {rmp} {"Rev. Mod. Phys."}
MACRO {rsi} {"Rev. Sci. Inst."}
MACRO {science} {"Science"}
MACRO {sciam} {"Sci. Am."}
MACRO {sam} {"Stud. Appl. Math."}
MACRO {sjpp} {"Sov. J. Plasma Phys."}
MACRO {spd} {"Sov. Phys.--Doklady"}
MACRO {sptp} {"Sov. Phys.--Tech. Phys."}
MACRO {spu} {"Sov. Phys.--Uspeki"}
MACRO {st} {"Sky and Telesc."}
 % End module: physjour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{geojour.mbs}[2002/07/10 2.0h (PWD)]
MACRO {aisr} {"Adv. Space Res."}
MACRO {ag} {"Ann. Geophys."}
MACRO {anigeo} {"Ann. Geofis."}
MACRO {angl} {"Ann. Glaciol."}
MACRO {andmet} {"Ann. d. Meteor."}
MACRO {andgeo} {"Ann. d. Geophys."}
MACRO {andphy} {"Ann. Phys.-Paris"}
MACRO {afmgb} {"Arch. Meteor. Geophys. Bioklimatol."}
MACRO {atph} {"Atm\'osphera"}
MACRO {aao} {"Atmos. Ocean"}
MACRO {ass}{"Astrophys. Space Sci."}
MACRO {atenv} {"Atmos. Environ."}
MACRO {aujag} {"Aust. J. Agr. Res."}
MACRO {aumet} {"Aust. Meteorol. Mag."}
MACRO {blmet} {"Bound.-Lay. Meteorol."}
MACRO {bams} {"Bull. Amer. Meteorol. Soc."}
MACRO {cch} {"Clim. Change"}
MACRO {cdyn} {"Clim. Dynam."}
MACRO {cbul} {"Climatol. Bull."}
MACRO {cap} {"Contrib. Atmos. Phys."}
MACRO {dsr} {"Deep-Sea Res."}
MACRO {dhz} {"Dtsch. Hydrogr. Z."}
MACRO {dao} {"Dynam. Atmos. Oceans"}
MACRO {eco} {"Ecology"}
MACRO {empl}{"Earth, Moon and Planets"}
MACRO {envres} {"Environ. Res."}
MACRO {envst} {"Environ. Sci. Technol."}
MACRO {ecms} {"Estuarine Coastal Mar. Sci."}
MACRO {expa}{"Exper. Astron."}
MACRO {geoint} {"Geofis. Int."}
MACRO {geopub} {"Geofys. Publ."}
MACRO {geogeo} {"Geol. Geofiz."}
MACRO {gafd} {"Geophys. Astrophys. Fluid Dyn."}
MACRO {gfd} {"Geophys. Fluid Dyn."}
MACRO {geomag} {"Geophys. Mag."}
MACRO {georl} {"Geophys. Res. Lett."}
MACRO {grl} {"Geophys. Res. Lett."}
MACRO {ga} {"Geophysica"}
MACRO {gs} {"Geophysics"}
MACRO {ieeetap} {"IEEE Trans. Antenn. Propag."}
MACRO {ijawp} {"Int. J. Air Water Pollut."}
MACRO {ijc} {"Int. J. Climatol."}
MACRO {ijrs} {"Int. J. Remote Sens."}
MACRO {jam} {"J. Appl. Meteorol."}
MACRO {jaot} {"J. Atmos. Ocean. Technol."}
MACRO {jatp} {"J. Atmos. Terr. Phys."}
MACRO {jastp} {"J. Atmos. Solar-Terr. Phys."}
MACRO {jce} {"J. Climate"}
MACRO {jcam} {"J. Climate Appl. Meteor."}
MACRO {jcm} {"J. Climate Meteor."}
MACRO {jcy} {"J. Climatol."}
MACRO {jgr} {"J. Geophys. Res."}
MACRO {jga} {"J. Glaciol."}
MACRO {jh} {"J. Hydrol."}
MACRO {jmr} {"J. Mar. Res."}
MACRO {jmrj} {"J. Meteor. Res. Japan"}
MACRO {jm} {"J. Meteor."}
MACRO {jpo} {"J. Phys. Oceanogr."}
MACRO {jra} {"J. Rech. Atmos."}
MACRO {jaes} {"J. Aeronaut. Sci."}
MACRO {japca} {"J. Air Pollut. Control Assoc."}
MACRO {jas} {"J. Atmos. Sci."}
MACRO {jmts} {"J. Mar. Technol. Soc."}
MACRO {jmsj} {"J. Meteorol. Soc. Japan"}
MACRO {josj} {"J. Oceanogr. Soc. Japan"}
MACRO {jwm} {"J. Wea. Mod."}
MACRO {lao} {"Limnol. Oceanogr."}
MACRO {mwl} {"Mar. Wea. Log"}
MACRO {mau} {"Mausam"}
MACRO {meteor} {"``Meteor'' Forschungsergeb."}
MACRO {map} {"Meteorol. Atmos. Phys."}
MACRO {metmag} {"Meteor. Mag."}
MACRO {metmon} {"Meteor. Monogr."}
MACRO {metrun} {"Meteor. Rundsch."}
MACRO {metzeit} {"Meteor. Z."}
MACRO {metgid} {"Meteor. Gidrol."}
MACRO {mwr} {"Mon. Weather Rev."}
MACRO {nwd} {"Natl. Weather Dig."}
MACRO {nzjmfr} {"New Zeal. J. Mar. Freshwater Res."}
MACRO {npg} {"Nonlin. Proc. Geophys."}
MACRO {om} {"Oceanogr. Meteorol."}
MACRO {ocac} {"Oceanol. Acta"}
MACRO {oceanus} {"Oceanus"}
MACRO {paleoc} {"Paleoceanography"}
MACRO {pce} {"Phys. Chem. Earth"}
MACRO {pmg} {"Pap. Meteor. Geophys."}
MACRO {ppom} {"Pap. Phys. Oceanogr. Meteor."}
MACRO {physzeit} {"Phys. Z."}
MACRO {pps} {"Planet. Space Sci."}
MACRO {pss} {"Planet. Space Sci."}
MACRO {pag} {"Pure Appl. Geophys."}
MACRO {qjrms} {"Quart. J. Roy. Meteorol. Soc."}
MACRO {quatres} {"Quat. Res."}
MACRO {rsci} {"Radio Sci."}
MACRO {rse} {"Remote Sens. Environ."}
MACRO {rgeo} {"Rev. Geophys."}
MACRO {rgsp} {"Rev. Geophys. Space Phys."}
MACRO {rdgeo} {"Rev. Geofis."}
MACRO {revmeta} {"Rev. Meteorol."}
MACRO {sgp}{"Surveys in Geophys."}
MACRO {sp} {"Solar Phys."}
MACRO {ssr} {"Space Sci. Rev."}
MACRO {tellus} {"Tellus"}
MACRO {tac} {"Theor. Appl. Climatol."}
MACRO {tagu} {"Trans. Am. Geophys. Union (EOS)"}
MACRO {wrr} {"Water Resour. Res."}
MACRO {weather} {"Weather"}
MACRO {wafc} {"Weather Forecast."}
MACRO {ww} {"Weatherwise"}
MACRO {wmob} {"WMO Bull."}
MACRO {zeitmet} {"Z. Meteorol."}
 % End module: geojour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{photjour.mbs}[1999/02/24 2.0b (PWD)]

MACRO {appopt} {"Appl. Opt."}
MACRO {bell} {"Bell Syst. Tech. J."}
MACRO {ell} {"Electron. Lett."}
MACRO {jasp} {"J. Appl. Spectr."}
MACRO {jqe} {"IEEE J. Quantum Electron."}
MACRO {jlwt} {"J. Lightwave Technol."}
MACRO {jmo} {"J. Mod. Opt."}
MACRO {josa} {"J. Opt. Soc. America"}
MACRO {josaa} {"J. Opt. Soc. Amer.~A"}
MACRO {josab} {"J. Opt. Soc. Amer.~B"}
MACRO {jdp} {"J. Phys. (Paris)"}
MACRO {oc} {"Opt. Commun."}
MACRO {ol} {"Opt. Lett."}
MACRO {phtl} {"IEEE Photon. Technol. Lett."}
MACRO {pspie} {"Proc. Soc. Photo-Opt. Instrum. Eng."}
MACRO {sse} {"Solid-State Electron."}
MACRO {sjot} {"Sov. J. Opt. Technol."}
MACRO {sjqe} {"Sov. J. Quantum Electron."}
MACRO {sleb} {"Sov. Phys.--Leb. Inst. Rep."}
MACRO {stph} {"Sov. Phys.--Techn. Phys."}
MACRO {stphl} {"Sov. Techn. Phys. Lett."}
MACRO {vr} {"Vision Res."}
MACRO {zph} {"Z. f. Physik"}
MACRO {zphb} {"Z. f. Physik~B"}
MACRO {zphd} {"Z. f. Physik~D"}

MACRO {CLEO} {"CLEO"}
MACRO {ASSL} {"Adv. Sol.-State Lasers"}
MACRO {OSA}  {"OSA"}
 % End module: photjour.mbs
%% Copyright 1994-2007 Patrick W Daly
MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Software Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput. Aid. Des."}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Program."}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Graphic."}

MACRO {toms} {"ACM Trans. Math. Software"}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Progr. Lang. Syst."}

MACRO {tcs} {"Theor. Comput. Sci."}

FUNCTION {bibinfo.command} { "\bibinfo " }

FUNCTION {bibinfo.check}
{ swap$
  duplicate$ missing$
    {
      pop$
      pop$ ""
    }{
      duplicate$ empty$
        {
          swap$ pop$
        }{
          swap$
          bibinfo.command "{" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {bibinfo.warn}
{ swap$
  duplicate$ missing$
    {
      swap$ "missing " swap$ * " in " * cite$ * warning$ pop$
      ""
    }{
      duplicate$ empty$
        {
          swap$ "empty " swap$ * " in " * cite$ * warning$
        }{
          swap$
          bibinfo.command " {" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {archiv.base}
{
  "http://arxiv.org/abs"
}

FUNCTION {archiv.prefix.base}
{
  "arXiv"
}

FUNCTION {eprint.command}
{
  "\Eprint "
}

FUNCTION {format.eprint}
{
  eprint duplicate$ empty$
  control.eprint #0 <
  or
    { pop$ "" }
    {
      duplicate$
      ""
        archive duplicate$ empty$ { pop$ archiv.base } 'skip$ if$ *
        "/" *
        swap$ *
        "{" swap$ * "} " *
      swap$
      ""
        archivePrefix duplicate$ empty$ { pop$ "" } { ":" * } if$ *
        swap$ *
        primaryClass  duplicate$ empty$ { pop$ "" } { " [" swap$ * "]" * } if$ *
        "{" swap$ * "} " *
      *
      eprint.command swap$ *
    }
  if$
}

FUNCTION {format.translation}
{ translation duplicate$ empty$
    'skip$
    { ""
      "\translation{" * swap$ * "}" *
      punctuation.space 'punctuation.state :=
    }
  if$
}

FUNCTION {format.url}
{
  url duplicate$ empty$
    { pop$ "" }
    {
      "\url "
      "{" * swap$ * "}" *
    }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {check.speaker}
{ key empty$ 'skip$
  { key nameptr int.to.str$ =
    {
      bolden
    }
      'skip$
    if$
  }
  if$
}


STRINGS  { bibinfo}

FUNCTION {format.names.fname}
{
  control.author.initials {
    control.author.dotless {
      control.author.nospace {
        "f{}"
      } {
        "f{~}"
      } if$
    } {
      control.author.nospace {
        "f{.}."
      } {
        "f."
      } if$
    } if$
  } {
    "ff"
  } if$
}

FUNCTION {bracify}
{
  "{" swap$ * "}" *
}

FUNCTION {name.comma}
{
  control.author.nocomma 'skip$ { "," swap$ * } if$
}

FUNCTION {format.names.format.onefont}
{
  "{vv~}{ll}"
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
    {
      control.author.initials {
        "f"
        control.author.dotless 'skip$ {
          "." *
        } if$
        "~" *
      } {
        "ff"
      } if$
      bracify
      swap$
    } {
      format.names.fname
      " " swap$ *
      name.comma
      bracify
    }
  if$
  "jj"
  " " swap$ *
  name.comma
  bracify
  control.author.jnrlst 'skip$ 'swap$ if$
  * *
}

FUNCTION {format.names.onefont}
{
  s nameptr format.names.format.onefont format.name$
  remove.dots
  bib.name.font
}

FUNCTION {format.names.morfont}
{ s nameptr
  "{vv~}{ll}" format.name$ bib.name.font
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
  {
    s nameptr
    control.author.initials {
      "f"                        % default: name + surname + comma junior
    } {
      "ff"
    } if$
    control.author.dotless 'skip$ {
      "." *                    % nm-init   % Initials. + surname (J. F. Smith)                                           control.author.initials
    } if$
    bracify
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    swap$
    *
    s nameptr
    "{jj}" format.name$ duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } {
    "," *
    s nameptr
    format.names.fname
    "jj"
    " "
    name.comma
    control.author.jnrlst {
      swap$ * skip$
    } {
      skip$ * swap$
    } if$
    bracify swap$ bracify swap$
    *
    format.name$
    remove.dots
    duplicate$ empty$ 'skip$
      { bib.fname.font " " swap$ * }
      if$
  } if$
  *
}

FUNCTION {names.punctuate}
{
  "," *
  " " *
}

FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ { pop$ "" } {
    duplicate$ num.names$
    duplicate$ 'numnames :=
    'namesleft :=
    's :=
    #1 'nameptr :=
    ""
      { namesleft #0 > }
      {
      format.names.morfont
        bibinfo bibinfo.check
        type$ "presentation" =
          'check.speaker
          'skip$
        if$
        't :=
        nameptr #1 > not
          {
            t *
          } {
            namesleft #1 >
              {
                names.punctuate
                t *
              } {
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
              names.punctuate
                t "others" =
                  {
                    " " *
                    bbl.etal
                    emphasize
                    *
                  } {
                    bbl.and
                    space.word *
                    t *
                  }
                if$
              }
            if$
          }
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
  } if$
}

FUNCTION {format.names.ed.onefont}
{
    s nameptr
    control.author.initials {
      control.author.dotless {
        control.author.nospace {
          "{f{}~}{vv~}{ll}{ jj}"   % nm-rvx|nm-rvcx
        } {
          "{f{~}~}{vv~}{ll}{ jj}"  % nm-rv
        } if$
      } {
        control.author.nospace {
          "{f{.}.~}{vv~}{ll}{ jj}" % nm-rvv|nm-rvvc
        }{
          "{f.~}{vv~}{ll}{, jj}"   % nm-init|nm-rev|nm-rev1
        } if$
      } if$
    } {
      "{ff~}{vv~}{ll}{, jj}"
    } if$
    format.name$
    remove.dots
    bib.name.font
}

FUNCTION {format.names.ed.morfont}
{
  control.author.reversed { %
    control.author.initials { %
      control.author.dotless { %
        s nameptr
        control.author.nospace { % nm-rvx nm-rvcx
          "{f{}}"
        } { % nm-rv
          "{f{~}}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        remove.dots
        duplicate$ empty$ 'skip$
          { bib.fname.font " " swap$ * }
        if$
      } { % !control.author.dotless
        s nameptr
        control.author.nospace { % nm-rvv
          "{ff}"
        } { % nm-rev nm-rev1
          "{f.}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        duplicate$ empty$ 'skip$
          { bib.fname.font ", " swap$ * }
        if$
      } if$
    } { % Full names !control.author.initials  nm-revf nm-revv1
      s nameptr
      "{ff}"
      format.name$ duplicate$ empty$ 'skip$
        { tie.or.space.prefix bib.fname.font swap$ * }
      if$
      s nameptr
      "{vv~}{ll}" format.name$ bib.name.font *
      s nameptr
      "{jj}" format.name$
      duplicate$ empty$ 'skip$
        { bib.fname.font ", " swap$ * }
      if$
    } if$
  } { % !control.author.reversed nm-init
    s nameptr
    "{f.}"
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    s nameptr
    "{vv~}{ll}" format.name$ bib.name.font *
    s nameptr
    "{jj}" format.name$
    duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } if$
  *
}

FUNCTION {format.names.ed}
{
  control.editor #0 > {
    format.names
  } {
    'bibinfo :=
    duplicate$ empty$ 'skip$ {
    's :=
    "" 't :=
    #1 'nameptr :=
    s num.names$ 'numnames :=
    numnames 'namesleft :=
      { namesleft #0 > }
      {
       format.names.ed.morfont
        bibinfo bibinfo.check
        't :=
        nameptr #1 >
          {
            namesleft #1 >
              {
                names.punctuate
                t *
              }{
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.punctuate
                  'skip$
                if$
                t "others" =
                  {
                    " " * bbl.etal emphasize *
                  }{
                   bbl.and
                    space.word * t *
                  }
                if$
              }
            if$
          }
          't
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
    } if$
  } if$
}

FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author "author" format.names
  duplicate$ empty$ 'skip$
    { collaboration "collaboration" bibinfo.check
      duplicate$ empty$ 'skip$
        { " (" swap$ * ")" * }
      if$
      *
    }
  if$
  "author" 'bibfield :=
}

FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$
}

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    {
      "," *
      word.space *
      get.bbl.editor
      capitalize
      *
    }
  if$
}

FUNCTION {format.isbn.output}
{
}

FUNCTION {format.issn.output}
{ 
}

FUNCTION {doi.base}
{
  "http://dx.doi.org/"
}

FUNCTION {doi.base.command}
{
  "\doibase "
}

FUNCTION {noop.command}
{
  "\href@noop "
}

FUNCTION {href.command}
{
  "\href "
}

FUNCTION {link.tag.open}
{
  doi duplicate$ empty$
    {
      pop$
      url duplicate$ empty$
        {
          pop$ "" noop.command
        }{
          href.command
        }
      if$
    }
    {
      doi.base.command swap$ * 
      href.command
    }
  if$
  "{" * swap$ * "} {" *
}

FUNCTION {link.tag.shut}
{
  "}"
}

FUNCTION {link.open}
{
  link.tag.open output.nopunct
}

FUNCTION {link.shut}
{
  link.tag.shut *
}

FUNCTION {add.doi}
{
  link.tag.open swap$ * link.tag.shut *
}

FUNCTION {select.language}
{ duplicate$ empty$
    'pop$
    { language empty$
        'skip$
        { "{\selectlanguage {" language * "}" * swap$ * "}" * }
      if$
    }
    if$
}

FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        {
          output.state after.word = output.state after.punctuation = or
            { "l" }
            { "u" }
          if$ change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
    }
  if$
}

FUNCTION {bbl.enquote}
{
  "\enquote "
}

FUNCTION {string.enquote}
{
  punctuation.no 'punctuation.state :=
  non.stop {
    block.punctuation
  } { "" } if$
   swap$ pop$
  *
  bbl.enquote "{" * swap$ * "}" *
  word.space *
}

FUNCTION {format.title}
{ title
  duplicate$ empty$ 'skip$ { "t" change.case$ } if$
  duplicate$ "title" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      string.enquote
      select.language
    }
  if$
}

FUNCTION {end.quote.title}
{ title empty$
    'skip$
    { before.all 'output.state := }
  if$
}

FUNCTION {format.name.apply}
{
  s nameptr
  "{vv~}{ll}"
  format.name$
  cite.name.font
}

FUNCTION {format.full.names}
{
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { format.name.apply
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                {
                  't :=
                }
                'pop$
              if$
              t "others" =
                {
                  " " * bbl.etal
                  emphasize *
                }{
                  numnames #2 > { "," * }{ skip$ } if$
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {make.full.names}
{
  key editor author
  type$ "proceedings" =
  type$ "book"        =
  type$ "inbook"      =
  or { pop$ }{ { pop$ "" }{ swap$ pop$ "" swap$ } if$ } if$
  duplicate$ empty$
    { pop$
      duplicate$ empty$
        { pop$
          duplicate$ empty$
            { pop$
              cite$ #1 #3 substring$
            }{
              skip$
            }
          if$
        }
        { swap$ pop$ format.full.names }
      if$
    }
    { swap$ pop$ swap$ pop$ format.full.names }
  if$
}

FUNCTION {year.bibitem}
{
  year duplicate$ empty$
  { pop$ ""
    "????" *
  }{
    skip$
  } if$
  extra.label *
}

FUNCTION {output.bibitem}
{
  newline$
  ""
  label
  * ")" *
   make.full.names duplicate$ short.list =
   { pop$ }{ * } if$
   bracify
  "[" swap$ * "]" *
  cite$ bracify "%" *
  *
  "\bibitem "
  swap$ *
  write$ newline$
  "  "
  duplicate$ bbl.open * write$ newline$
  before.all 'output.state :=
  punctuation.yes 'punctuation.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }{
                { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }{
          t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{
  bbl.in
  word.space *
}

FUNCTION {date.encapsulate}
{
  duplicate$ empty$
    'skip$
    {
      before.all 'output.state :=
      " (" swap$ * ")" *
    }
  if$
}

FUNCTION {format.date}
{
  year "year" bibinfo.check duplicate$ empty$
    {
      "empty year in " cite$ * "; set to ????" * warning$
       pop$ "????"
    }
    'skip$
  if$
  extra.label *
  date.encapsulate
}

FUNCTION {format.date.output.check}
{
 format.date
 "year" output.check
}

FUNCTION {format.date.output}
{
  format.date.output.check
}

FUNCTION {format.btitle}
{
  booktitle duplicate$ empty$ { pop$
      title
  } 'skip$ if$
  "title" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      emphasize
      select.language
    }
  if$
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {editor.check.book}
{ editor empty$ 'skip$
    {
      "can't use both author and editor fields in " cite$ *
      ": try using @inbook instead" *
      warning$
    }
  if$
}

FUNCTION {format.bvolume}
{ volume duplicate$ empty$
    { pop$ "" }
    {
      "volume and number" number either.or.check
      bbl.volume
      capitalize
      swap$
      tie.or.space.prefix "volume" bibinfo.check * *
      series "series" bibinfo.check duplicate$ empty$ 'pop$
        {
          ", "
          * swap$ *
        }
      if$
    }
  if$
}

FUNCTION {format.number}
{
  bbl.number
  output.state after.word = output.state after.punctuation = or
  #1 or
  #0 and
    'skip$
    { capitalize }
  if$
  number tie.or.space.prefix "number" bibinfo.check * *
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        {
          series empty$
            {
              number "number" bibinfo.check
            }{
              format.number
              series "series" bibinfo.check
              word.space * swap$ *
            }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s
                            eng.ord
                        't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    {
      convert.edition
      output.state after.word = output.state after.punctuation = or
        { "l" }
        { "t" }
      if$ change.case$
      "edition" bibinfo.check
      word.space * bbl.edition *
    }
  if$
}

INTEGERS { multiresult }
FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages duplicate$ empty$
    'skip$
    { duplicate$ multi.page.check
        {
          bbl.pages swap$
          n.dashify
        }{
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
    }
  if$
}

FUNCTION {first.page}
{ 't :=
  ""
    {  t empty$ not t #1 #1 substring$ "-" = not and }
    { t #1 #1 substring$ *
      t #2 global.max$ substring$ 't :=
    }
  while$
}

FUNCTION {format.book.pages}
{
  pages duplicate$ empty$ 'skip$
    {
      "pages" bibinfo.check word.space bbl.pages * *
    }
  if$
}

FUNCTION {volnum.punct}
{
          ","
  word.space *
}

FUNCTION {format.journal.pages}
{ pages duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$
        { pop$ pop$ format.pages }
        { volnum.punct *
          swap$
          control.pages duplicate$ #0 < {
            pop$ pop$
          }{
            #0 >
            {
              n.dashify
            }{
              first.page
            } if$
          } if$
          "pages" bibinfo.check
          *
        }
      if$
    }
  if$
}

FUNCTION {format.journal.eid}
{ eid "eid" bibinfo.check
  duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$ 'skip$
        { volnum.punct * }
      if$
      swap$ *
    }
  if$
}

FUNCTION {eid.or.pages}
{
  eid empty$
    { format.journal.pages }
    { format.journal.eid }
  if$
}

FUNCTION {format.ser.vol.num}
{
  series "series" bibinfo.check output
  volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  bolden
  number "number" bibinfo.check duplicate$ empty$ 'skip$
    {
      swap$ duplicate$ empty$
        { "there's a number but no volume in " cite$ * warning$ }
        'skip$
      if$
      swap$
      "~(" swap$ * ")" *
    }
  if$ *
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    {
      ""
    }
    { type empty$
        {
          bbl.chapter
          capitalize
        }{
          type
          capitalize
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
    }
  if$
}

FUNCTION {format.booktitle}
{
  booktitle duplicate$ "booktitle" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      pop$ emphasize
      select.language
    }
  if$
}

FUNCTION {format.editor.in}
{
  editor "editor" format.names.ed duplicate$ empty$ 'skip$
    {
      bbl.edby
      word.space * swap$ *
    }
  if$
}

FUNCTION {output.article.booktitle}
{
  format.booktitle
      "booktitle" 'bibfield :=
  output
  bookaddress "address" bibinfo.check duplicate$ empty$ 'pop$
    {
      "address" 'bibfield :=
      output.nonnull after.punctuation 'output.state :=
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      format.editor.in "editor" bibinfo.check output
    }
  if$
}

FUNCTION {format.in.ed.booktitle.inbook}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      author empty$ 'skip$
        { format.editor.in "editor" bibinfo.check output }
    if$
    }
  if$
}

FUNCTION {format.thesis.type}
{ type duplicate$ empty$
    'pop$
    { swap$ pop$
      "t" change.case$ "type" bibinfo.check
    }
  if$
}

FUNCTION {format.tr.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ bbl.techrep }
    'skip$
  if$
  "type" bibinfo.check
  swap$ duplicate$ empty$
    { pop$ "t" change.case$ }
    { tie.or.space.prefix * * }
  if$
}

FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.book.crossref}
{ volume duplicate$ empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      pop$ word.in
    }
    { bbl.volume
      swap$ tie.or.space.prefix "volume" bibinfo.check * * bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.org.or.pub}
{ 't :=
  ""
  address "address" bibinfo.check
  duplicate$ empty$
    { pop$ t }
    { t duplicate$ empty$
        { pop$ }
        {
          "," word.space *
          * swap$ *
        }
      if$
    }
  if$
  *
  duplicate$ empty$ 'skip$ {
    ""
    "(" * swap$ * ")" *
    after.punctuation 'output.state :=
    punctuation.space 'punctuation.state :=
  } if$
}

FUNCTION {format.publisher.address}
{ publisher "publisher" bibinfo.warn format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization "organization" bibinfo.check format.org.or.pub
}

FUNCTION {format.organization.publisher.address}
{
  publisher empty$
    { format.organization.address }
    { organization "organization" bibinfo.check output
      format.publisher.address
    }
  if$
}

FUNCTION {format.school.address.output}
{
  school  "school"  bibinfo.warn
  address "address" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      swap$
      duplicate$ empty$ 'skip$
        {
          ", " *
        }
      if$
      swap$
    }
  if$
  *
  duplicate$ empty$ 'skip$ { "(" swap$ * ")" * } if$ after.punctuation 'output.state :=
  output
}

FUNCTION {article.title.produce}
{
  control.title duplicate$ #0 <
  { pop$
  }{
    format.title
    "title" 'bibfield :=
    swap$ #0 >
    {
      "title" output.check
    }{
      output
    } if$
    new.block.comma
  } if$
}

FUNCTION {control}
{
}

FUNCTION {article}
{ output.bibitem
  format.authors
  booktitle empty$ {
      "author" output.check
    }{ output } if$
  author format.key output
  format.date.output.check date.block
  article.title.produce
  output.article.booktitle
  crossref missing$
    {
      link.open
      journal
      "journal" bibinfo.warn
      "journal" 'bibfield :=
      output
      add.blank
      format.ser.vol.num
      output
      eid.or.pages
      pages empty$ {
      doi output
      } 'skip$ if$
      link.shut
    }{
      format.article.crossref output.nonnull
      eid.or.pages
    }
  if$
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  format.translation output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    {
      format.editors "author and editor" output.check
      editor format.key output
    }{
      format.authors output.nonnull
%     crossref missing$ { editor.check.book } 'skip$ if$
    }
  if$
  format.date.output.check date.block
  link.open
  format.btitle
  "title" output.check
  link.shut
  format.edition output
  author empty$
    {
    }
    {
      format.editor.in output
      editor format.key output
    }
  if$
  format.number.series output
  crossref missing$
    {
      format.bvolume output
      new.block.comma
      format.publisher.address output
    }{
      new.block.comma
      format.book.crossref output.nonnull
    }
  if$
  format.isbn.output
  format.chapter.pages
  output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  author format.key output
  format.date.output date.block
  link.open
  format.title
  "title" output.check
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  address "address" bibinfo.check output
  format.isbn.output
  format.book.pages output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {footnote}
{ output.bibitem
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    {
       format.editors "editor" output.check
       editor format.key output
    }{
       format.authors output.nonnull
       author format.key output
    }
  if$
  format.date.output.check date.block

  format.title output
  new.block.comma

  crossref missing$
    {
      format.in.ed.booktitle.inbook
      format.chapter.pages
      "chapter"
      output.check
      new.block.comma
      format.edition output
      new.block.comma
      format.publisher.address output
    }{
      format.chapter.pages
      "chapter"
      output.check
      new.block.comma
      format.book.crossref output.nonnull
    }
  if$
  crossref missing$
    { format.isbn.output }
    'skip$
  if$
  format.pages "pages" output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date.output.check date.block
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.edition output
      format.chapter.pages output
      format.publisher.address output
      format.isbn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  format.pages "pages" output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date.output.check date.block
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.organization.publisher.address output
      format.isbn.output
      format.issn.output
    }{
      format.incoll.inproc.crossref output.nonnull
    }
  if$
  format.chapter.pages "chapter and pages" output.check
  format.pages "pages" output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {conference} { inproceedings }
FUNCTION {manual}
{ output.bibitem
  format.authors output
  author format.key output
  format.date.output date.block
  link.open
  format.btitle
  "title" output.check
  link.shut
      organization "organization" bibinfo.check output
      address "address" bibinfo.check output
  format.edition output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date.output.check date.block
  format.btitle
  output
  new.block.comma
  link.open
  bbl.mthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  author format.key output
  format.date.output
  date.block
  link.open
  format.title
  output
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date.output.check date.block
  format.btitle
  output
  new.block.comma
  link.open
  bbl.phdthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {presentation}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  format.organization.address "organization and address" output.check
  month "month" output.check
  year "year" output.check
  new.block.comma
  new.sentence.comma
  format.note output
  new.sentence
  type missing$ 'skip$
    {"(" type capitalize * ")" * output}
  if$
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  format.editors output
  editor format.key output
  format.date.output.check date.block
  link.open
  format.btitle
  "title" output.check
  link.shut
      bookaddress "address" bibinfo.check output
  format.number.series output
  format.bvolume output
  format.organization.publisher.address output
  format.isbn.output
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date.output.check date.block
  link.open
  format.btitle
  "title" output.check
  link.shut
  new.block.comma
  format.tr.number
  output.nonnull
  institution "institution" bibinfo.warn
  format.org.or.pub output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date.output date.block
  link.open
  format.title
  "title" output.check
  link.shut
  new.block.comma
  new.sentence.comma
  format.note "note" output.check
  format.eprint output
  fin.entry
}

FUNCTION {default.type} { misc }

READ

EXECUTE {control.init}

ITERATE {control.pass}

EXECUTE {control.check}

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

FUNCTION {cite.name.font.apply}
{
  word.space * bbl.etal
  emphasize
  *
}

FUNCTION {format.lab.names}
{ 's :=
  "" 't :=
  #1 'nameptr :=
  format.name.apply
  s num.names$ duplicate$
  #2 >
    { pop$
      cite.name.font.apply
    }{
      #2 <
        'skip$
        {
          s #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
            {
              cite.name.font.apply
            }{
              bbl.and space.word *
              s #2 "{vv~}{ll}" format.name$
              cite.name.font
              *
            }
          if$
        }
      if$
    }
  if$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{
  calc.short.authors
  short.list
  year duplicate$ empty$
  short.list key field.or.null = or
    {
      pop$ ""
       "????" *
    }{
      control.year #0 > { purify$ #-1 #4 substring$ } 'skip$ if$
    }
  if$
  "(" swap$ * 
  * 'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{ll{ }}"
      control.author.initials {
        "{  f{ }}"  *
      }{
        "{  ff{ }}" *
      } if$
      "{  jj{ }}" *
      format.name$ 't :=
      nameptr #1 >
        {
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" * }
            {
              t sortify *
            }
          if$
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {year.sort.key}
{
  year
}

FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

INTEGERS { seq.num }

FUNCTION {init.seq}
{ #0 'seq.num :=}

EXECUTE {init.seq}

FUNCTION {int.to.fix}
{ "000000000" swap$ int.to.str$ *
  #-1 #10 substring$
}

FUNCTION {label.presort}
{
  calc.label
  label sortify
  "    "
  *
  type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
        'editor.sort
        'author.sort
      if$
    }
  if$
  #1 entry.max$ substring$
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {presort.pass}
{ type$ "control" = 'control.presort 'label.presort if$
}

ITERATE {presort.pass}

SORT

STRINGS { last.label next.extra }

INTEGERS { last.extra.num number.label }

FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  #0 'number.label :=
}

FUNCTION {label.forward}
{
  last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}

FUNCTION {label.reverse}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { "{\natexlab{" swap$ * "}}" * }
  if$
  'extra.label :=
  label extra.label * 'label :=
}

EXECUTE {initialize.extra.label.stuff}

FUNCTION {forward.pass}
{ type$ "control" = 'control.forward 'label.forward if$
}

ITERATE {forward.pass}

FUNCTION {reverse.pass}
{ type$ "control" = 'control.reverse 'label.reverse if$
}

REVERSE {reverse.pass}

FUNCTION {sortkey.sort}
{ sort.label
  "    "
  *
  year.sort.key
  field.or.null sortify
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {bib.sort.pass}
{ type$ "control" = 'control.sort 'sortkey.sort if$
}

ITERATE {bib.sort.pass}

SORT

FUNCTION {init.bib.eprint}
{
    "\texttt {"
  pop$
  "\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%" write$ newline$
  "\providecommand \@url [1]{\endgroup\@href {#1}{" "}}%" bbl.url.prefix swap$ * * write$ newline$
  "\providecommand " " [0]{URL }%" bbl.url.prefix swap$ * * write$ newline$
  eprint.command "\providecommand " swap$ * "[0]{\href }%" * write$ newline$
}

FUNCTION {init.bib.doi}
{
  "\providecommand \doibase [0]{" doi.base "}%" * * write$ newline$
}

FUNCTION {init.bib.hypertex}
{
  "\providecommand " noop.command "[0]{\@secondoftwo}%" * * write$ newline$
  "\providecommand " href.command "[0]{\begingroup \@sanitize@url \@href}%" * * write$ newline$
  "\providecommand \@href[1]{\@@startlink{#1}\@@href}%" write$ newline$
  "\providecommand \@@href[1]{\endgroup#1\@@endlink}%" write$ newline$
  "\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%" write$ newline$
  "\providecommand \@@startlink[1]{}%" write$ newline$
  "\providecommand \@@endlink[0]{}%"   write$ newline$
}

FUNCTION {init.bib.namefont}
{
  "\providecommand \bibnamefont  [1]{#1}%"  write$ newline$
  "\providecommand \bibfnamefont [1]{#1}%" write$ newline$
  "\providecommand \citenamefont [1]{#1}%"  write$ newline$
}

FUNCTION {init.bib.quote}
{
  "\providecommand " bbl.enquote * " [1]{" *
  "``" "''"
  "#1" swap$ "}%" * * * * write$ newline$
}

FUNCTION {init.bib.ay}
{
  "\providecommand \natexlab [1]{#1}%"
  write$ newline$
}

FUNCTION {init.bib.bibinfo}
{
  bibinfo.command  "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
  bibfield.command "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
}

FUNCTION {init.bib.lang}
{
  "\providecommand \selectlanguage [0]{\@gobble}%" write$ newline$
}

FUNCTION {init.bib.endbibitem}
{
  "\providecommand " bbl.open * "[0]{}%" *           write$ newline$
  "\providecommand \bibitemStop [0]{}%"               write$ newline$
  "\providecommand \bibitemNoStop [0]{.\EOS\space}%"  write$ newline$
  "\providecommand \EOS [0]{\spacefactor3000\relax}%"   write$ newline$
}

FUNCTION {init.bib.translation}
{
  "\providecommand \translation [1]{[#1]}%" write$ newline$
}

FUNCTION {warn.bib}
{
}

FUNCTION {init.bib}
{
  warn.bib
  "\makeatletter" write$ newline$
  "\providecommand \@ifxundefined [1]{%"   write$ newline$
  " \@ifx{#1\undefined}"                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifnum [1]{%"          write$ newline$
  " \ifnum #1\expandafter \@firstoftwo"    write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifx [1]{%"            write$ newline$
  " \ifx #1\expandafter \@firstoftwo"      write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  init.bib.ay
  init.bib.quote
  init.bib.namefont
  init.bib.hypertex
  init.bib.eprint
  init.bib.doi
  init.bib.lang
  init.bib.bibinfo
  init.bib.translation
  init.bib.endbibitem
  "\providecommand " bbl.shut * " [1]{\csname bibitem#1\endcsname}%" * write$ newline$
  "\let\auto@bib@innerbib\@empty"          write$ newline$
  "%</preamble>" write$
}

FUNCTION {begin.bib}
{
  id.bst diagn.cmntlog
  control.bib
  preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"
  number.label int.to.str$
  * "}%" *
  write$ newline$
  init.bib
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}%"
  write$ newline$
}

EXECUTE {end.bib}

%% End of customized bst file
%%
%% End of file `apsrmp4-1.bst'.

==> anc/ltxdocext.sty <==
%%
%% This is file `ltxdocext.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% ltxdocext.dtx  (with options: `package,kernel')
%% 
%% This is a generated file;
%% altering it directly is inadvisable;
%% instead, modify the original source file.
%% See the URL in the file README.
%% 
%% License
%%    You may distribute this file under the conditions of the
%%    LaTeX Project Public License 1.3 or later
%%    (http://www.latex-project.org/lppl.txt).
%% 
%%    This file is distributed WITHOUT ANY WARRANTY;
%%    without even the implied warranty of MERCHANTABILITY
%%    or FITNESS FOR A PARTICULAR PURPOSE.
%% 
\NeedsTeXFormat{LaTeX2e}[1995/12/01]%
\ProvidesFile{ltxdocext.sty}%
 [2008/08/04 1.1b2 ltxdoc extensions package]% \fileversion
\def\class@name{ltxdocext}%
\expandafter\PackageInfo\expandafter{\class@name}{%
 An extension to the \protect\LaTeXe\space ltxdoc class
 by A. Ogawa (arthur\_ogawa sbcglobal.net)%
}%
\RequirePackage{verbatim}%
\let\o@verbatim\verbatim
\def\verbatim{%
  \ifhmode\unskip\par\fi
  \ifx\@currsize\normalsize
     \small
  \fi
  \o@verbatim
}%
\renewcommand \verbatim@font {%
  \normalfont \ttfamily
  \catcode`\<=\active
  \catcode`\>=\active
}%
\RequirePackage{shortvrb}
\AtBeginDocument{%
 \MakeShortVerb{\|}%
}%
\begingroup
  \catcode`\<=\active
  \catcode`\>=\active
  \gdef<{\@ifnextchar<\@lt\@meta}
  \gdef>{\@ifnextchar>\@gt\@gtr@err}
  \gdef\@meta#1>{\marg{#1}}
  \gdef\@lt<{\char`\<}
  \gdef\@gt>{\char`\>}
\endgroup
\def\@gtr@err{%
   \ClassError{ltxguide}{%
      Isolated \protect>%
   }{%
      In this document class, \protect<...\protect>
      is used to indicate a parameter.\MessageBreak
      I've just found a \protect> on its own.
      Perhaps you meant to type \protect>\protect>?
   }%
}
\def\verbatim@nolig@list{\do\`\do\,\do\'\do\-}
\def\GetFileInfo#1{%
  \def\filename{#1}%
  \def\@tempb##1 ##2 ##3\relax##4\relax{%
    \def\filedate{##1}%
    \def\fileversion{##2}%
    \def\fileinfo{##3}}%
  \edef\@tempa{\csname ver@#1\endcsname}%
  \expandafter\@tempb\@tempa\relax? ? \relax\relax}
\DeclareRobustCommand{\marg}[1]{%
 \meta{#1}%
 \index{#1=\string\meta{#1} placeholder}\index{placeholder>#1=\string\meta{#1}}%
}%
\DeclareRobustCommand\meta[1]{%
 \mbox{\LANGLE\itshape#1\/\RANGLE}%
}%
\def\LANGLE{$\langle$}%
\def\RANGLE{$\rangle$}%
\DeclareRobustCommand{\arg}[1]{%
 {\ttfamily\string{}\meta{#1}{\ttfamily\string}}%
 \index{#1=\string\ttt{#1}, argument}\index{argument>#1=\string\ttt{#1}}%
}%
\let\oarg\undefined
\DeclareRobustCommand{\oarg}[1]{%
 {\ttfamily[%]
  }\meta{#1}{\ttfamily%[
 ]}%
 \index{#1=\string\ttt{#1}, optional argument}%
 \index{argument, optional>#1=\string\ttt{#1}}%
}%
\DeclareRobustCommand\cmd{\begingroup\makeatletter\@cmd}%
\long\def\@cmd#1{%
 \endgroup
 \cs{\expandafter\cmd@to@cs\string#1}%
 \expandafter\cmd@to@index\string#1\@nil
}%
\def\cmd@to@cs#1#2{\char\number`#2\relax}%
\def\cmd@to@index#1#2\@nil{%
 \index{#2=\string\cmd#1#2}%\index{command>#2=\string\cmd#1#2}%
}%
\DeclareRobustCommand\cs[1]{{\ttfamily\char`\\#1}}%
\def\scmd#1{%
 \cs{\expandafter\cmd@to@cs\string#1}%
 \expandafter\scmd@to@index\string#1\@nil
}%
\def\scmd@to@index#1#2\@nil#3{%
 \index{\string$#3=\string\cmd#1#2---#3}%
}%
\DeclareRobustCommand\env{\name@idx{environment}}%
\DeclareRobustCommand\envb[1]{%
 {\ttfamily\string\begin\string{}\env{#1}{\ttfamily\string}}%
}%
\DeclareRobustCommand\enve[1]{{\ttfamily\string\end\string{}\env{#1}{\ttfamily\string}}}%
\DeclareRobustCommand{\file}{\begingroup\@sanitize\@file}%
\long\def\@file#1{\endgroup
 {\ttfamily#1}%
 \index{#1=\string\ttt{#1}}\index{file>#1=\string\ttt{#1}}%
}%
\DeclareRobustCommand\substyle{\name@idx{document substyle}}%
\DeclareRobustCommand\classoption{\name@idx{document class option}}%
\DeclareRobustCommand\classname{\name@idx{document class}}%
\def\name@idx#1#2{%
 {\ttfamily#2}%
 \index{#2\space#1=\string\ttt{#2}\space#1}\index{#1>#2=\string\ttt{#2}}%
}%
\DeclareRobustCommand\url@ltxdocext{\begingroup\catcode`\/\active\catcode`\.\active\catcode`\:\active\@url}%
\AtBeginDocument{%
 \ifx\url\undefined\let\url\url@ltxdocext\fi
}%
\def\@url#1{%
 \url@break{\ttfamily#1}%
 \url@char\edef\@tempa{#1=\string\url{#1}}%
 \expandafter\index\expandafter{\@tempa}%
 \expandafter\index\expandafter{\expandafter u\expandafter r\expandafter l\expandafter >\@tempa}%
 \endgroup
}%
{\catcode`\:\active\aftergroup\def\aftergroup:}{\active@colon}%
\def\colon@break{\colon@char\allowbreak}%
\def\colon@char{:}%
{\catcode`\/\active\aftergroup\def\aftergroup/}{\active@slash}%
\def\slash@break{\slash@char\allowbreak}%
\def\slash@char{/}%
{\catcode`\.\active\aftergroup\def\aftergroup.}{\active@dot}%
\def\dot@break{\dot@char\allowbreak}%
\def\dot@char{.}%
\def\url@break{\let\active@slash\slash@break\let\active@dot\dot@break\let\active@colon\colon@break}%
\def\url@char{\let\active@slash\slash@char\let\active@dot\dot@char\let\active@colon\colon@char}%
\renewenvironment{theindex}
               {\if@twocolumn
                  \@restonecolfalse
                \else
                  \@restonecoltrue
                \fi
                \columnseprule \z@
                \columnsep 35\p@
\def\see##1##2{\textit{See} ##1}%
\def\seealso##1##2{\textit{See also} ##1}%
\long\def\cmd##1{\cs{\expandafter\cmd@to@cs\string##1}}%
\def\@url##1{\url@break\ttt{##1}\endgroup}%
\def\ttt{\begingroup\@sanitize\ttfamily\@ttt}%
\def\@ttt##1{##1\endgroup}%
\mathchardef\save@secnumdepth\c@secnumdepth
\c@secnumdepth\m@ne
                \twocolumn[\section{\indexname}]%
\c@secnumdepth\save@secnumdepth
                \thispagestyle{plain}\parindent\z@
                \parskip\z@ \@plus .3\p@\relax
                \let\item\@idxitem}
               {\if@restonecol\onecolumn\else\clearpage\fi}
\renewenvironment{quote}
               {\list{}{%
                \leftmargin1em\relax
                \rightmargin\leftmargin
                }%
                \item\relax}
               {\endlist}
\newif\if@mainmatter
\newif\if@openright
\@openrighttrue
\DeclareRobustCommand\frontmatter{%
  \cleartorecto
  \@mainmatterfalse
  \pagenumbering{roman}%
}%
\DeclareRobustCommand\mainmatter{%
  \cleartorecto
  \@mainmattertrue
  \pagenumbering{arabic}%
}%
\DeclareRobustCommand\backmatter{%
  \if@openright
    \cleartorecto
  \else
    \clearpage
  \fi
  \@mainmatterfalse
}%
\ifx\undefined\cleartorecto
 \def\cleartorecto{\cleardoublepage}%
\fi
\def\@to{to}%
\newenvironment{unnumtable}{%
 \par
 \addpenalty\predisplaypenalty
 \addvspace\abovedisplayskip
 \hbox\@to\hsize\bgroup\hfil\ignorespaces
  \let\@Hline\@empty
}{%
 \unskip\hfil\egroup
 \penalty\postdisplaypenalty
 \vskip\belowdisplayskip
 \aftergroup\ignorespaces
 \@endpetrue
}%
\providecommand\toprule{\hline\hline}%
\providecommand\colrule{\\\hline}%
\providecommand\botrule{\\\hline\hline}%
\DeclareRobustCommand\subsubsubsection{%
 \@startsection{subsubsection}{4}%
  {\z@}{-15\p@\@plus-5\p@\@minus-2\p@}%
  {5\p@}{\normalfont\normalsize\itshape}%
}%
\DoNotIndex{\',\.,\@M,\@@input,\@Alph,\@alph,\@addtoreset,\@arabic}
\DoNotIndex{\@badmath,\@centercr,\@cite}
\DoNotIndex{\@dotsep,\@empty,\@float,\@gobble,\@gobbletwo,\@ignoretrue}
\DoNotIndex{\@input,\@ixpt,\@m,\@minus,\@mkboth}
\DoNotIndex{\@ne,\@nil,\@nomath,\@plus,\roman,\@set@topoint}
\DoNotIndex{\@tempboxa,\@tempcnta,\@tempdima,\@tempdimb}
\DoNotIndex{\@tempswafalse,\@tempswatrue,\@viipt,\@viiipt,\@vipt}
\DoNotIndex{\@vpt,\@warning,\@xiipt,\@xipt,\@xivpt,\@xpt,\@xviipt}
\DoNotIndex{\@xxpt,\@xxvpt,\\,\ ,\addpenalty,\addtolength,\addvspace}
\DoNotIndex{\advance,\ast,\begin,\begingroup,\bfseries,\bgroup,\box}
\DoNotIndex{\bullet}
\DoNotIndex{\cdot,\cite,\CodelineIndex,\cr,\day,\DeclareOption}
\DoNotIndex{\def,\DisableCrossrefs,\divide,\DocInput,\documentclass}
\DoNotIndex{\DoNotIndex,\egroup,\ifdim,\else,\fi,\em,\endtrivlist}
\DoNotIndex{\EnableCrossrefs,\end,\end@dblfloat,\end@float,\endgroup}
\DoNotIndex{\endlist,\everycr,\everypar,\ExecuteOptions,\expandafter}
\DoNotIndex{\fbox}
\DoNotIndex{\filedate,\filename,\fileversion,\fontsize,\framebox,\gdef}
\DoNotIndex{\global,\halign,\hangindent,\hbox,\hfil,\hfill,\hrule}
\DoNotIndex{\hsize,\hskip,\hspace,\hss,\if@tempswa,\ifcase,\or,\fi,\fi}
\DoNotIndex{\ifhmode,\ifvmode,\ifnum,\iftrue,\ifx,\fi,\fi,\fi,\fi,\fi}
\DoNotIndex{\input}
\DoNotIndex{\jobname,\kern,\leavevmode,\let,\leftmark}
\DoNotIndex{\list,\llap,\long,\m@ne,\m@th,\mark,\markboth,\markright}
\DoNotIndex{\month,\newcommand,\newcounter,\newenvironment}
\DoNotIndex{\NeedsTeXFormat,\newdimen}
\DoNotIndex{\newlength,\newpage,\nobreak,\noindent,\null,\number}
\DoNotIndex{\numberline,\OldMakeindex,\OnlyDescription,\p@}
\DoNotIndex{\pagestyle,\par,\paragraph,\paragraphmark,\parfillskip}
\DoNotIndex{\penalty,\PrintChanges,\PrintIndex,\ProcessOptions}
\DoNotIndex{\protect,\ProvidesClass,\raggedbottom,\raggedright}
\DoNotIndex{\refstepcounter,\relax,\renewcommand}
\DoNotIndex{\rightmargin,\rightmark,\rightskip,\rlap,\rmfamily}
\DoNotIndex{\secdef,\selectfont,\setbox,\setcounter,\setlength}
\DoNotIndex{\settowidth,\sfcode,\skip,\sloppy,\slshape,\space}
\DoNotIndex{\symbol,\the,\trivlist,\typeout,\tw@,\undefined,\uppercase}
\DoNotIndex{\usecounter,\usefont,\usepackage,\vfil,\vfill,\viiipt}
\DoNotIndex{\viipt,\vipt,\vskip,\vspace}
\DoNotIndex{\wd,\xiipt,\year,\z@}
\DoNotIndex{\next}
\AtEndDocument{\PrintIndex\PrintChanges}%
\makeatletter
\def\endfilecontents{%
 \immediate\write\reserved@c{%
  \string\iffalse\space ltxdoc klootch^^J%
  \ifx\undefined\fileversion\else
  \ifx\undefined\filedate\else
  This file has version number \fileversion, last revised \filedate.%
  \fi\fi
  \string\fi
 }%
 \immediate\closeout\reserved@c
 \def\T##1##2##3{%
  \ifx##1\@undefined\else
    \@latex@warning@no@line{##2 has been converted to Blank ##3e}%
  \fi
 }%
 \T\L{Form Feed}{Lin}%
 \T\I{Tab}{Spac}%
 \immediate\write\@unused{}%
}%
\expandafter\let\csname endfilecontents*\endcsname\endfilecontents
\makeatother
\setlength\arraycolsep{0pt}%
\endinput
%%
%% End of file `ltxdocext.sty'.

==> anc/ltxfront.sty <==
%%
%% This is file `ltxfront.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% ltxfront.dtx  (with options: `package,options,kernel')
%% 
%% This is a generated file;
%% altering it directly is inadvisable;
%% instead, modify the original source file.
%% See the URL in the file 00readme.tex.
%% 
%% License
%%    You may distribute this file under the conditions of the
%%    LaTeX Project Public License 1.3 or later
%%    (http://www.latex-project.org/lppl.txt).
%% 
%%    This file is distributed WITHOUT ANY WARRANTY;
%%    without even the implied warranty of MERCHANTABILITY
%%    or FITNESS FOR A PARTICULAR PURPOSE.
%% 
%%%  @LaTeX-file{
%%%     filename        = "ltxfront.dtx",
%%%     version         = "4.1r",
%%%     date            = "2010/07/25",
%%%     time            = "20:33:00 UT-8",
%%%     checksum        = "2012",
%%%     author          = "Arthur Ogawa (mailto:arthur_ogawa at sbcglobal.net),
%%%                        commissioned by the American Physical Society.
%%%                        ",
%%%     copyright       = "Copyright (C) 1999, 2009 Arthur Ogawa,
%%%                        distributed under the terms of the
%%%                        LaTeX Project Public License, see
%%%                        ftp://ctan.tug.org/macros/latex/base/lppl.txt
%%%                        ",
%%%     address         = "Arthur Ogawa,
%%%                        USA",
%%%     telephone       = "",
%%%     FAX             = "",
%%%     email           = "mailto colon arthur_ogawa at sbcglobal.net",
%%%     codetable       = "ISO/ASCII",
%%%     keywords        = "latex, page grid, main vertical list",
%%%     supported       = "yes",
%%%     abstract        = "package to change page grid, MVL",
%%%     docstring       = "The checksum field above generated by ltxdoc",
%%%  }
\NeedsTeXFormat{LaTeX2e}[1995/12/01]%
\ProvidesFile{%
ltxfront%
.sty%
}%
 [2010/07/25/20:33:00 4.1r frontmatter package (AO,DPC)]% \fileversion
\def\package@name{ltxfront}%
\expandafter\PackageInfo\expandafter{\package@name}{%
 Title page macros for \protect\LaTeXe,
 by A. Ogawa (arthur_ogawa at sbcglobal.net)%
}%
\let\class@name\package@name
\RequirePackage{ltxutil}%
\DeclareOption{frontmatterverbose}{\@booleantrue\frontmatterverbose@sw}%
\@booleanfalse\frontmatterverbose@sw
\DeclareOption{inactive}{\@booleanfalse\frontmatter@syntax@sw}%
\@booleantrue\frontmatter@syntax@sw
\@booleanfalse\runinaddress@sw
\@booleantrue\@affils@sw
\@booleanfalse\groupauthors@sw
\DeclareOption{groupedaddress}{\clo@groupedaddress}%
\def\clo@groupedaddress{%
 \@booleantrue\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
\DeclareOption{unsortedaddress}{\clo@unsortedaddress}%
\def\clo@unsortedaddress{%
 \@booleantrue\groupauthors@sw
 \@booleanfalse\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
\DeclareOption{runinaddress}{\clo@runinaddress}%
\def\clo@runinaddress{%
 \@booleantrue\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleantrue\runinaddress@sw
}%
\DeclareOption{superscriptaddress}{\clo@superscriptaddress}%
\def\clo@superscriptaddress{%
 \@booleanfalse\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
\DeclareOption*{\OptionNotUsed}%
\ProcessOptions*
\appdef\class@documenthook{\frontmatter@init}%
\let\frontmatter@init\@empty
\newcommand\frontmatter@title[2][]{%
 \def\@title{#2}%
 \def\@shorttitle{#1}%
 \let\@AF@join\@title@join
}%
\appdef\frontmatter@init{%
 \def\@title{\class@warn{No title}}%
 \let\@shorttitle\@empty
 \let\@title@aux\@title@aux@cleared
}%
\def\@title@join{\expandafter\@title@join@\@title@aux}%
\def\@title@join@#1#2{%
 \def\@title@aux{{\@join{\@separator}{#1}{#2}}}%
}%
\def\@title@aux@cleared{{}}%
\newcounter{affil}%
\newcounter{collab}%
\appdef\frontmatter@init{%
 \c@affil\z@
 \c@collab\z@
}%
\newcommand\frontmatter@author{% implicit #1
 \@author@def{}% implicit #2
}%
\def\collaboration{% implicit #1
 \@author@def{\@booleantrue\collaboration@sw}% implicit #2
}%
\appdef\frontmatter@init{%
 \@booleanfalse\collaboration@sw
}%
\def\@author@cleared{{}{}{}}%
\def\@author@gobble#1#2#3{}%
\def\@author@init{%
 \let\@author\@author@cleared
 \@booleanfalse\collaboration@sw
}%
\def\@authorclear@sw{\@ifx{\@author\@author@cleared}}%
\appdef\frontmatter@init{%
 \@author@init
}%
\def\@author@def#1#2{%
 \frontmatterverbose@sw{\typeout{\string\author\space\string\collaboration}}{}%
 \move@AU\move@AF\move@AUAF
 \let\@AF@join\@author@join
 #1%
 \def\@author{{#2}{}}%
}%
\def\@author@join@#1#2#3{%
  \def\@author{{#1}{\@join{\@separator}{#2}{#3}}}%
}%
\def\@author@join{\expandafter\@author@join@\@author}%
\def\move@AU{%
 \@authorclear@sw{}{%
  \collaboration@sw{%
   \advance\c@collab\@ne
   \@argswap{\CO@grp\CO@opr}%
  }{%
   \@argswap{\AU@grp\AU@opr}%
  }%
   {%
    \expandafter\@argswap@val
    \expandafter{\@author}%
     {\expandafter\@argswap@val\expandafter{\the\c@collab}{\add@AUCO@grp}}%
   }%
 }%
 \@author@init
}%
\def\add@AUCO@grp#1#2#3#4{%
 \appdef#3{#4{#1}#2}%
 \frontmatterverbose@sw{\say#3}{}%
}%
\def\@author@finish{%
 \frontmatterverbose@sw{\typeout{\string\@author@finish}}{}%
 \move@AU\move@AF
 \@ifx{\AU@grp\@empty}{%
  \@ifx{\CO@grp\@empty}%
 }{%
  \false@sw
 }%
 {}{%
  \@ifx{\AF@grp\@empty}{%
   \begingroup
    \let\href\@secondoftwo
    \let\AU@opr\@secondofthree
    \let\CO@opr\@secondofthree
    \let\footnote\@gobble
    \@ifx{\CO@grp\@empty}{%
     \class@warn{Assuming \string\noaffiliation\space for authors}%
     \frontmatterverbose@sw{\say\AU@grp}%
    }{%
     \class@warn{Assuming \string\noaffiliation\space for collaboration}%
     \frontmatterverbose@sw{\say\CO@grp}{}%
    }%
   \endgroup
   \@affil@none\move@AF
  }{}%
 }%
 \move@AUAF
}%
\def\@secondofthree#1#2#3{#2}%
\def\@join#1#2#3{%
  \@if@empty{#2}{#3}{#2#1#3}%
}%
\def\@separator{;\space}%
\let\surname\@firstofone
\let\firstname\@firstofone
\newcommand\frontmatter@and{\class@err{\protect\and\space is not supported}}
\def\cat@comma@active{\catcode`\,\active}%
{\cat@comma@active\gdef,{\active@comma}}%
\def\active@comma{,\penalty-300\relax}%
\newcommand\affiliation{%
 \frontmatterverbose@sw{\typeout{\string\affiliation}}{}%
 \move@AU\move@AF
 \begingroup
  \cat@comma@active
  \@affiliation
}%
\def\@affiliation#1{%
 \endgroup
 \let\@AF@join\@affil@join
 \@affil@def{#1}%
}%
\newcommand\frontmatter@noaffiliation{%
 \frontmatterverbose@sw{\typeout{\string\noaffiliation}}{}%
 \move@AU\move@AF
 \@affil@none\move@AF
 \move@AUAF
}%
\def\blankaffiliation{{}}%
\def\@affil@cleared{{{}}{}}%
\def\@affil@nil{{\relax}{}}%
\appdef\frontmatter@init{%
 \@affil@init
}%
\def\@affil@none{%
 \let\@affil\@affil@nil
}%
\def\@affil@init{%
 \let\@affil\@affil@cleared
}%
\def\@affilclear@sw{\@ifx{\@affil\@affil@cleared}}%
\def\@affil@def#1{%
 \def\@affil{{#1}{}}%
}%
\def\@affil@join@#1#2#3{%
  \def\@affil{{#1}{\@join{\@separator}{#2}{#3}}}%
}%
\def\@affil@join{\expandafter\@affil@join@\@affil}%
\def\move@AF{%
 \@affilclear@sw{}{%
  \@booleanfalse\temp@sw
  \let\@tempd\@empty
  \@affils@sw{%
    \expandafter\@affil@addr@def\expandafter\@tempa\@affil
    \def\AFF@opr{\@affil@match\@tempa}%
    \@AFF@list
  }{}\temp@sw
  {%
   \expandafter\@affil@aux@def\expandafter\@tempb\@affil
   \@ifx{\@tempb\@empty}{}{%
    \@ifx{\@tempb\@tempd}{}{%
     \class@warn{%
      Ancillary information for \@tempa\space must not be different!
      Please put all of it on the first instance%
     }%
    }%
   }%
  }%
  {%
   \@ifx{\@affil\@affil@nil}{%
    \def\@tempc{0}%
    \@argswap@val{0}%
   }{%
    \advance\c@affil\@ne
    \expandafter\def\expandafter\@tempc\expandafter{\the\c@affil}%
    \expandafter\@argswap@val\expandafter{\the\c@affil}%
   }%
   {%
    \expandafter\@argswap@val\expandafter{\the\c@collab}{%
     \expandafter\@argswap@val\expandafter{\@affil}{%
      \add@list@val@val@val\@AFF@list\AFF@opr
     }%
    }%
   }%
  }%
  \appdef@eval\AF@grp\@tempc
  \frontmatterverbose@sw{\say\AF@grp}{}%
  \@affil@init
 }%
}%
\def\@affil@addr@def#1#2#3{%
 \def#1{#2}%
}%
\def\@affil@aux@def#1#2#3{%
 \def#1{#3}%
}%
\def\add@list@val@val@val#1#2#3#4#5{%
 \appdef#1{#2{#5}{#4}#3}%
 \frontmatterverbose@sw{\say#1}{}%
}%
\def\@affil@match#1#2#3#4#5{%
 \temp@sw{}{%
  \def\@tempifx{#4}%
  \@ifx{\@tempifx#1}{%
   \groupauthors@sw{%
    \@ifnum{#3=\c@collab}{%
     \true@sw
    }{%
     \false@sw
    }%
   }{%
    \true@sw
   }%
  }{%
   \false@sw
  }%
  {%
   \@booleantrue\temp@sw
   \def\@tempc{#2}%
   \def\@tempd{#5}%
  }{%
  }%
 }%
}%
\def\move@AUAF{%
 \frontmatterverbose@sw{\say\AU@grp\say\AF@grp\say\CO@grp}{}%
 \@ifx{\AF@grp\@empty}{%
    \@ifx{\@empty\CO@grp}{%
    }{%
     \appdef     \@AAC@list{\AF@opr{{0}}}%
     \appdef@e   \@AAC@list{\CO@grp}%
     \appdef@e   \@AFG@list{\CO@grp}%
     \let\CO@grp\@empty
    }%
 }{%
      \appdef     \@AAC@list{\AF@opr}%
      \appdef@eval\@AAC@list{\AF@grp}%
      \appdef@e   \@AAC@list{\AU@grp}%
    \@ifx{\@empty\AU@grp}{%
     \@ifx{\@empty\CO@grp}%
    }{%
     \false@sw
    }%
    {%
    }{%
      \@booleanfalse\temp@sw
      \def\AFG@opr{\x@match\AF@grp}%
      \let\CO@opr\@author@gobble
      \@AFG@list
      \temp@sw{}{%
        \appdef     \@AFG@list{\AFG@opr}%
        \appdef@eval\@AFG@list{\AF@grp}%
      }%
     \@ifx{\@empty\CO@grp}{}{%
       \appdef@e   \@AAC@list{\CO@grp}%
       \appdef@e   \@AFG@list{\CO@grp}%
       \let\CO@grp\@empty
     }%
    }%
    \let\CO@grp\@empty
    \let\AU@grp\@empty
    \let\AF@grp\@empty
 }%
 \frontmatterverbose@sw{\say\@AAC@list\say\@AFG@list}{}%
}%
\appdef\frontmatter@init{%
 \let\AU@grp\@empty
 \let\CO@grp\@empty
 \let\AF@grp\@empty
 \let\@AAC@list\@empty
 \let\@AFG@list\@empty
 \let\@AFF@list\@empty
}%
\appdef\frontmatter@init{%
 \let\@AF@join\@AF@join@error
}%
\def\@AF@join@error#1{%
 \class@warn{%
  \string\email, \string\homepage, \string\thanks, or \string\altaffiliation\space
  appears in wrong context.
 }%
}%
\def\sanitize@url{%
 \@makeother\%%
 \@makeother\~%
 \@makeother\_%
}%
\newcommand*\email[1][]{\begingroup\sanitize@url\@email{#1}}%
\def\@email#1#2{%
 \endgroup
 \@AF@join{#1\href{mailto:#2}{#2}}%
}%
\newcommand*\homepage[1][]{\begingroup\sanitize@url\@homepage{#1}}%
\def\@homepage#1#2{%
 \endgroup
 \@AF@join{#1\href{#2}{#2}}%
}%
\appdef\class@documenthook{%
 \providecommand\href[1]{}%
}%
\def\frontmatter@thanks{% implicit #1
  \@AF@join
}%
\newcommand*\altaffiliation[2][]{%
  \@AF@join{#1#2}%
}%
\def\set@listcomma@list#1{%
  \expandafter\@reset@ac\expandafter#1#1{0}\@reset@ac{%
   \let\@listcomma\relax
  }{%
   \let\@listcomma\@listcomma@comma
  }%
}%
\def\set@listcomma@count#1{%
  \@ifnum{#1=\tw@}{%
    \let\@listcomma\relax
  }{%
    \let\@listcomma\@listcomma@comma
  }%
}%
\def\@reset@ac#1#2#3\@reset@ac{%
  \def#1{#3}%
  \@tempcnta#2\relax
  \@ifnum{#2=\tw@}%
}%
\def\@listand{\@ifnum{\@tempcnta=\tw@}{\andname\space}{}}%
\def\@listcomma@comma{\@ifnum{\@tempcnta>\@ne}{,}{}}%
\def\@listcomma@comma@UK{\@ifnum{\@tempcnta>\tw@}{,}{}}%
\def\@collaboration@gobble#1#2#3{}%
\def\doauthor#1#2#3{%
  \ignorespaces#1\unskip\@listcomma
  \begingroup
   #3%
  \@if@empty{#2}{\endgroup{}{}}{\endgroup{\comma@space}{}\frontmatter@footnote{#2}}%
  \space \@listand
}%
\def\x@match#1#2{%
 \temp@sw{}{%
  \def\@tempifx{#2}%
  \@ifx{\@tempifx#1}{%
    \@booleantrue\temp@sw
  }{%
  }%
 }%
}%
\def\y@match#1#2#3{%
 \temp@sw{}{%
  \def\@tempifx{#3}%
  \@ifx{\@tempifx#1}{%
    \@booleantrue\temp@sw
    \def\@tempb{#2}%
  }{%
  }%
 }%
}%
\def\frontmatter@footnote#1{%
 \begingroup
  \@booleanfalse\temp@sw
  \def\@tempa{#1}%
  \let\@tempb\@empty
  \def\@TBN@opr{\y@match\@tempa}%
  \@FMN@list
  \temp@sw{%
   \expandafter\frontmatter@footnotemark
   \expandafter{\@tempb}%
  }{%
   \stepcounter\@mpfn
   \expandafter\expandafter
   \expandafter\frontmatter@foot@mark
   \expandafter\expandafter
   \expandafter{%
   \expandafter \the\csname c@\@mpfn\endcsname
               }{#1}%
  }%
 \endgroup
}%
\def\frontmatter@foot@mark#1#2{%
 \frontmatter@footnotemark{#1}%
 \g@addto@macro\@FMN@list{\@TBN@opr{#1}{#2}}%
}%
\appdef\frontmatter@init{%
 \global\let\@FMN@list\@empty
}%
\def\frontmatter@footnotemark#1{%
 \leavevmode
 \ifhmode\edef\@x@sf{\the\spacefactor}\nobreak\fi
  \begingroup
   \hyper@linkstart {link}{frontmatter.#1}%
    \csname c@\@mpfn\endcsname#1\relax
    \def\@thefnmark{\frontmatter@thefootnote}%
    \@makefnmark
   \hyper@linkend
  \endgroup
 \ifhmode\spacefactor\@x@sf\fi
 \relax
}%
\def\keywords#1{%
  \aftermaketitle@chk{\keywords}%
  \gdef\@keywords{#1}%
}%
\appdef\frontmatter@init{%
 \let\@keywords\@empty
}%
\newcommand*\frontmatter@date[2][\Dated@name]{\def\@date{#1#2}}%
\def\@date{}%
\newcommand*\received[2][\Received@name]{\def\@received{#1#2}}%
\def\@received{}%
\newcommand*\revised[2][\Revised@name]{\def\@revised{#1#2}}%
\def\@revised{}%
\newcommand*\accepted[2][\Accepted@name]{\def\@accepted{#1#2}}%
\def\@accepted{}%
\newcommand*\published[2][\Published@name]{\def\@published{#1#2}}%
\def\@published{}%
\def\pacs#1{%
  \aftermaketitle@chk{\pacs}%
  \gdef\@pacs{#1}%
}%
\appdef\frontmatter@init{%
 \let\@pacs\@empty
}%
\def\preprint#1{\gappdef\@preprint{\preprint{#1}}}%
\appdef\frontmatter@init{%
 \let\@preprint\@empty
}%
\newbox\absbox
\def\toclevel@abstract{1}%
\def\addcontents@abstract{%
 \phantomsection
 \expandafter\def\csname Parent0\endcsname{section*.2}%
 \expandafter\@argswap@val\expandafter{\abstractname}{\addcontentsline{toc}{abstract}}%
}%
\newenvironment{frontmatter@abstract}{%
  \aftermaketitle@chk{\begin{abstract}}%
  \global\setbox\absbox\vbox\bgroup
   \color@begingroup
   \columnwidth\textwidth
   \hsize\columnwidth
   \@parboxrestore
   \def\@mpfn{mpfootnote}\def\thempfn{\thempfootnote}\c@mpfootnote\z@
   \let\@footnotetext\frontmatter@footnotetext
   \minipagefootnote@init
   \let\set@listindent\set@listindent@
   \let\@listdepth\@mplistdepth \@mplistdepth\z@
   \let@environment{description}{frontmatter@description}%
   \@minipagerestore
   \@setminipage
    \frontmatter@abstractheading
    \frontmatter@abstractfont
    \let\footnote\mini@note
    \expandafter\everypar\expandafter{\the\everypar\addcontents@abstract\everypar{}}%
}{%
    \par
    \unskip
    \minipagefootnote@here
    \@minipagefalse   %% added 24 May 89
    \color@endgroup
  \egroup
}%
\long\def\frontmatter@footnotetext#1{%
  \minipagefootnote@pick
    \set@footnotefont
    \set@footnotewidth
    \@parboxrestore
    \protected@edef\@currentlabel{\csname p@\@mpfn\endcsname\@thefnmark}%
    \color@begingroup
      \frontmatter@makefntext{%
        \rule\z@\footnotesep\ignorespaces#1\@finalstrut\strutbox\vadjust{\vskip\z@skip}%
      }%
    \color@endgroup
  \minipagefootnote@drop
}%
\def\ltx@no@footnote{%
 \let\ltx@xfootnote\ltx@no@xfootnote\let\ltx@yfootnote\ltx@no@yfootnote
 \let\ltx@xfootmark\ltx@no@xfootmark\let\ltx@yfootmark\ltx@no@yfootmark
 \let\ltx@xfoottext\ltx@no@xfoottext\let\ltx@yfoottext\ltx@no@yfoottext
}%
\def\ltx@no@xfootnote[#1]#2{\ltx@no@footwarn\footnote}%
\def\ltx@no@yfootnote#1{\ltx@no@footwarn\footnote}%
\def\ltx@no@xfootmark[#1]{\ltx@no@footwarn\footnotemark}%
\def\ltx@no@yfootmark{\ltx@no@footwarn\footnotemark}%
\def\ltx@no@xfoottext[#1]#2{\ltx@no@footwarn\footnotetext}%
\def\ltx@no@yfoottext#1{\ltx@no@footwarn\footnotetext}%
\def\ltx@no@footwarn#1{%
 \class@warn{%
  The \string#1\space command is not legal on the title page;
  using \string\thanks\space instead might suit you: consult the manual for details%
 }%
}%
\def\frontmatter@abstractheading{%
 \begingroup
  \centering\large
  \abstractname
  \par
 \endgroup
}%
\def\frontmatter@abstractfont{}%
\newenvironment{frontmatter@description}{%
 \list{}{%
  \leftmargin\z@
  \labelwidth\z@
  \itemindent\z@
  \let\makelabel\frontmatter@descriptionlabel
 }%
}{%
 \endlist
}%
\def\frontmatter@descriptionlabel#1{%
 \hspace\labelsep
 \normalfont\bfseries
 #1:%
}%
\def\frontmatter@abstractwidth{\textwidth}
\def\frontmatter@abstract@produce{%
  \par
  \preprintsty@sw{%
   \do@output@MVL{%
    \vskip\frontmatter@preabstractspace
    \vskip200\p@\@plus1fil
    \penalty-200\relax
    \vskip-200\p@\@plus-1fil
   }%
  }{%
   \addvspace{\frontmatter@preabstractspace}%
  }%
   \begingroup
    \dimen@\baselineskip
    \setbox\z@\vtop{\unvcopy\absbox}%
    \advance\dimen@-\ht\z@\advance\dimen@-\prevdepth
    \@ifdim{\dimen@>\z@}{\vskip\dimen@}{}%
   \endgroup
   \begingroup
    \prep@absbox
    \unvbox\absbox
    \post@absbox
   \endgroup
  \@ifx{\@empty\mini@notes}{}{\mini@notes\par}%
  \addvspace\frontmatter@postabstractspace
}%
\appdef\frontmatter@init{\let\mini@notes\@empty}%
\let\prep@absbox\@empty
\let\post@absbox\@empty
\def\frontmatter@preabstractspace{.5\baselineskip}
\def\frontmatter@postabstractspace{.5\baselineskip}
\newenvironment{frontmatter@titlepage}{%
      \twocolumn@sw{\onecolumngrid}{\newpage}%
      \thispagestyle{titlepage}%
      \setcounter{page}\@ne
}{%
     \twocolumn@sw{\twocolumngrid}{\newpage}%
     \twoside@sw{}{%
        \setcounter{page}\@ne
     }%
}%
\def\frontmatter@maketitle{%
  \@author@finish
  \title@column\titleblock@produce
  \suppressfloats[t]%
  \let\and\relax
  \let\affiliation\@gobble
  \let\author\@gobble
  \let\@AAC@list\@empty
  \let\@AFF@list\@empty
  \let\@AFG@list\@empty
  \let\@AF@join\@AF@join@error
  \let\email\@gobble
  \let\@address\@empty
  \let\maketitle\relax
  \let\thanks\@gobble
  \let\abstract\@undefined\let\endabstract\@undefined
  \titlepage@sw{%
   \vfil
   \clearpage
  }{}%
}%
\def\maketitle@Hy{%
  \let\Hy@saved@footnotemark\@footnotemark
  \let\Hy@saved@footnotetext\@footnotetext
  \let\@footnotemark\H@@footnotemark
  \let\@footnotetext\H@@footnotetext
  \@ifnextchar[%]
   \Hy@maketitle@optarg
   {%
    \HyOrg@maketitle
    \Hy@maketitle@end
   }%
}%
\appdef\class@documenthook{%
  \@ifx{\maketitle\maketitle@Hy}{%
   \class@info{Taking \string\maketitle\space back from hyperref}%
   \let\maketitle\frontmatter@maketitle
  }{%
  }%
}%
\def\titleblock@produce{%
 \begingroup
  \ltx@footnote@pop
  \def\@mpfn{mpfootnote}%
  \def\thempfn{\thempfootnote}%
  \c@mpfootnote\z@
  \let\@makefnmark\frontmatter@makefnmark
  \frontmatter@setup
  \thispagestyle{titlepage}\label{FirstPage}%
  \frontmatter@title@produce
  \groupauthors@sw{%
   \frontmatter@author@produce@group
  }{%
   \frontmatter@author@produce@script
  }%
  \frontmatter@RRAPformat{%
   \expandafter\produce@RRAP\expandafter{\@date}%
   \expandafter\produce@RRAP\expandafter{\@received}%
   \expandafter\produce@RRAP\expandafter{\@revised}%
   \expandafter\produce@RRAP\expandafter{\@accepted}%
   \expandafter\produce@RRAP\expandafter{\@published}%
  }%
  \frontmatter@abstract@produce
  \@ifx@empty\@pacs{}{%
   \@pacs@produce\@pacs
  }%
  \@ifx@empty\@keywords{}{%
   \@keywords@produce\@keywords
  }%
  \par
  \frontmatter@finalspace
 \endgroup
}%
\def\toclevel@title{0}%
\def\frontmatter@title@produce{%
 \begingroup
  \frontmatter@title@above
  \frontmatter@title@format
  \@title
  \unskip
  \phantomsection\expandafter\@argswap@val\expandafter{\@title}{\addcontentsline{toc}{title}}%
  \@ifx{\@title@aux\@title@aux@cleared}{}{%
   \expandafter\frontmatter@footnote\expandafter{\@title@aux}%
  }%
  \par
  \frontmatter@title@below
 \endgroup
}%
\appdef\let@mark{\let\\\relax}%
\def\frontmatter@title@above{}%
\def\frontmatter@title@format{}%
\def\frontmatter@title@below{\addvspace{\baselineskip}}%
\def\frontmatter@author@produce@script{%
  \begingroup
    \let\@author@present\@author@present@script
    \frontmatterverbose@sw{\typeout{\string\frontmatter@author@produce@script:}\say\@AAC@list\say\@AFF@list\say\@AFG@list}{}%
    \let\AU@temp\@empty
    \@tempcnta\z@
    \let\AF@opr \@gobble
    \def\AU@opr{\@author@count\@tempcnta}%
    \def\CO@opr{\@collaboration@count\AU@temp\@tempcnta}%
    \@AAC@list
    \expandafter\CO@opr\@author@cleared
    \begingroup
     \frontmatter@authorformat
     \let\AF@opr \@affilID@def
     \let\AU@opr \@author@present
     \def\CO@opr{\@collaboration@present\AU@temp}%
     \set@listcomma@list\AU@temp
     \@AAC@list
     \unskip\unskip
     \par
    \endgroup
    \begingroup
     \frontmatter@above@affiliation@script
     \let\AFF@opr \@affil@script
     \@AFF@list
     \frontmatter@footnote@produce
     \par
    \endgroup
  \endgroup
}%
\def\@author@count#1{%
 \advance#1\@ne
 \@author@gobble
}%
\def\@collaboration@present#1#2#3#4{%
 \par
 \begingroup
  \frontmatter@collaboration@above
  \@affilID@def{}%
  \@tempcnta\z@
  \@author@present{}{(\ignorespaces#3\unskip)}{#4}%
  \par
 \endgroup
 \set@listcomma@list#1%
}%
\def\frontmatter@collaboration@above{}%
\def\@collaboration@count#1#2{%
 \appdef@eval#1{\the#2}#2\z@
 \@author@gobble
}%
\def\@affilID@def{\def\@affilID@temp}%
\let\@affilID@temp\@empty
\def\affil@script#1#2#3{%
 \def\@tempifx{#1}\@ifx{\@tempifx\@tempa}{%
  \@if@empty{#2}{}{%
   \par
   \begingroup
    \def\@thefnmark{#1}\@makefnmark\ignorespaces
    #2%
    \@if@empty{#3}{}{\frontmatter@footnote{#3}}%
    \par
   \endgroup
  }%
 }{}%
}%
\def\@affil@script#1#2#3#4{%
 \@ifnum{#1=\z@}{}{%
  \par
  \begingroup
   \frontmatter@affiliationfont
   \@ifnum{\c@affil<\affil@cutoff}{}{%
    \def\@thefnmark{#1}\@makefnmark
   }%
   \ignorespaces#3%
   \@if@empty{#4}{}{\frontmatter@footnote{#4}}%
   \par
  \endgroup
 }%
}%
\let\affil@cutoff\@ne
\def\@author@present@script#1#2#3{%
 \begingroup
  \gdef\comma@space{\textsuperscript{,\,}}%
  \doauthor{#2}{#3}{\@affil@present@script}%
 \endgroup
 \advance\@tempcnta\m@ne
}%
\def\@affilcomma#1#2{%
 \@ifx{\z@#1}{%
  \@ifx{\relax#2}{}{%
   \@affilcomma{#2}%
  }%
 }{%
  #1%
  \@ifx{\relax#2}{}{%
   \@ifx{\z@#2}{%
    \@affilcomma
   }{%
    ,\,\@affilcomma{#2}%
   }%
  }%
 }%
}%
\def\@affil@present@script{%
 \let\@tempa\@empty
 \expandafter\@affil@present@script@\@affilID@temp\relax
}%
\def\@affil@present@script@#1{%
 \@ifx{\relax#1}{%
  \@ifx{\@tempa\@empty}{%
   \aftergroup\false@sw
  }{%
   \textsuperscript{\expandafter\@affilcomma\@tempa\relax\relax}%
   \aftergroup\true@sw
  }%
 }{%
  \@ifnum{#1=\z@}{}{\appdef\@tempa{{#1}}}%
  \@affil@present@script@
 }%
}%
\@provide\@author@parskip{\z@skip}%
\def\frontmatter@author@produce@group{%
  \begingroup
    \let\@author@present\@author@present@group
    \frontmatter@authorformat
    \frontmatterverbose@sw{\typeout{\string\frontmatter@author@produce@group:}\say\@AAC@list\say\@AFF@list\say\@AFG@list}{}%
    \let\AU@temp\@empty
    \set@listcomma@list\AU@temp
    \def\CO@opr{\@collaboration@present\AU@temp}%
    \let\AFG@opr \affils@present@group
    \let\@listcomma\relax
    \@AFG@list
    \frontmatter@footnote@produce
    \par
  \endgroup
  \frontmatter@authorbelow
}%
\@provide\frontmatter@authorbelow{}%
\def\affils@present@group#1{%
 \begingroup
   \def\AF@temp{#1}%
   \@tempcnta\z@
   \let\AU@opr \@undefined
   \let\CO@opr \@undefined
   \def\AF@opr{\@affilID@count\AF@temp\@tempcnta}%
   \@AAC@list
   \@ifnum{\@tempcnta=\z@}{}{%
    \begingroup
     \frontmatter@above@affilgroup
     \set@listcomma@count\@tempcnta
     \let\AU@opr \@undefined
     \let\CO@opr \@undefined
     \def\AF@opr{\@affilID@match\AF@temp}%
     \@AAC@list
    \endgroup
    \begingroup
     \par
     \frontmatter@above@affiliation
     \frontmatter@affiliationfont
     \let\\\frontmatter@addressnewline
     \@tempcnta\z@
     \@tfor\AF@temp:=#1\do{%
      \expandafter\@ifx\expandafter{\expandafter\z@\AF@temp}{}{%
       \advance\@tempcnta\@ne
      }%
     }%
     \@ifnum{\@tempcnta=\tw@}{%
      \let\@listcomma\relax
     }{}%
     \def@after@address
     \runinaddress@sw{%
     }{%
      \tightenlines@sw{}{%
       \parskip\z@
      }%
      \appdef\after@address\par
     }%
     \let\AFF@opr \@affil@group
     \do@affil@fromgroup\@AFF@list#1\relax
    \endgroup
   }%
   \par
 \endgroup
}%
\def\def@after@address{\def\after@address{\@listcomma\ \@listand}}%
\def\def@after@address@empty{\let\after@address\@empty}%
\def\@affilID@count#1#2#3{%
  \def\@tempifx{#3}%
  \@ifx{\@tempifx#1}{%
    \def\AU@opr{\@author@count#2}%
  }{%
    \let\AU@opr \@author@gobble
  }%
  \let\CO@opr \@collaboration@gobble
}%
\def\@affilID@match#1#2{%
 \def\@tempifx{#2}%
 \@ifx{\@tempifx#1}{%
   \let\AU@opr \@author@present
 }{%
   \let\AU@opr \@author@gobble
 }%
  \let\CO@opr \@collaboration@gobble
}%
\def\do@affil@fromgroup#1#2{%
  \@ifx{\relax#2}{}{%
    \count@#2\relax
    \@ifnum{\z@=\count@}{}{#1}%
    \do@affil@fromgroup#1%
  }%
}%
\def\@affil@group#1#2#3#4{%
  \@ifnum{#1=\count@}{%
   \def\@tempa{#3}%
   \@ifx{\@tempa\blankaffiliation}{}{%
    #3%
    \@if@empty{#4}{}{%
     \frontmatter@footnote{#4}%
    }%
    \after@address
   }%
   \advance\@tempcnta\m@ne
  }{}%
}%
\def\@author@present@group#1#2#3{%
  \gdef\comma@space{\gdef\comma@space{\textsuperscript{,\,}}}%
  \doauthor{#2}{#3}{\@affil@present@group}%
  \advance\@tempcnta\m@ne
}%
\def\@affil@present@group{%
 \aftergroup\false@sw
}%
\def\@pacs@produce#1{%
 \showPACS@sw{%
  \begingroup
   \frontmatter@PACS@format
   \@pacs@name#1\par
  \endgroup
 }{%
  \@if@empty{#1}{}{%
   \class@warn{\PACS@warn}%
  }%
 }%
}%
\def\PACS@warn{If you want your PACS to appear in your output, use document class option showpacs}%
\def\@keywords@produce#1{%
 \showKEYS@sw{%
  \begingroup
   \frontmatter@keys@format
   \@keys@name#1\par
  \endgroup
 }{%
  \@if@empty{#1}{}{%
   \class@warn{If you want your keywords to appear in your output, use document class option showkeys}%
  }%
 }%
}%
\def\frontmatter@footnote@produce@footnote{%
 \let\@TBN@opr\present@FM@footnote
 \@FMN@list
 \global\let\@FMN@list\@empty
}%
\def\present@FM@footnote#1#2{%
 \begingroup
  \csname c@\@mpfn\endcsname#1\relax
  \def\@thefnmark{\frontmatter@thefootnote}%
  \frontmatter@footnotetext{#2}%
 \endgroup
}%
\def\frontmatter@footnote@produce@endnote{%
}%
\appdef\frontmatter@init{%
 \@ifxundefined\title@column         {\let\title@column\@empty}{}%
 \@ifxundefined\preprintsty@sw       {\@booleanfalse\preprintsty@sw}{}%
 \@ifxundefined\frontmatter@footnote@produce{\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote}{}%
 \@ifxundefined\do@output@MVL        {\let\do@output@MVL\@firstofone}{}%
 \@ifxundefined\comma@space          {\let\comma@space\@empty}{}%
}%
\def\frontmatter@thefootnote{%
 \altaffilletter@sw{\@alph}{\@fnsymbol}{\csname c@\@mpfn\endcsname}%
}%
\@ifx{\altaffilletter@sw\@undefined}{\@booleantrue\altaffilletter@sw}{}%
\def\frontmatter@makefnmark{%
 \@textsuperscript{%
  \normalfont\@thefnmark
 }%
}%
\long\def\frontmatter@makefntext#1{%
 \parindent 1em
 \noindent
 \Hy@raisedlink{\hyper@anchorstart{frontmatter.\expandafter\the\csname c@\@mpfn\endcsname}\hyper@anchorend}%
 \@makefnmark
 #1%
}%
\def\frontmatter@setup{}%
\def\frontmatter@RRAPformat#1{%
 \removelastskip
 \begingroup
  \frontmatter@RRAP@format
  #1\par
 \endgroup
}%
\def\punct@RRAP{; }%
\def\produce@RRAP#1{%
  \@if@empty{#1}{}{%
   \@ifvmode{\leavevmode}{\unskip\punct@RRAP\ignorespaces}%
   #1%
  }%
}%
\def\frontmatter@authorformat{}%
\def\frontmatter@above@affilgroup{}%
\def\frontmatter@above@affiliation{}%
\def\frontmatter@above@affiliation@script{}%
\def\frontmatter@affiliationfont{\itshape\selectfont}%
\def\frontmatter@RRAP@format{}%
\def\frontmatter@PACS@format{}%
\def\frontmatter@keys@format{}%
\def\frontmatter@finalspace{\addvspace{18\p@}}
\def\frontmatter@addressnewline{%
  \@ifhmode{\skip@\lastskip\unskip\unpenalty\break\hskip\skip@}{}%
  % was: \vskip-.5ex
}%
\def\frontmatter@preabstractspace{5.5\p@}
\def\frontmatter@postabstractspace{6.5\p@}
\def\aftermaketitle@chk#1{%
  \@ifx{\maketitle\relax}{%
    \class@err{\protect#1 must be used before \protect\maketitle}%
  }{}%
}%
\def\ps@titlepage{\ps@empty}%
\def\volumeyear#1{\gdef\@volumeyear{#1}}%
\def\@volumeyear{}%
\def\volumenumber#1{\gdef\@volumenumber{#1}}%
\def\@volumenumber{}%
\def\issuenumber#1{\gdef\@issuenumber{#1}}%
\def\@issuenumber{}%
\def\eid#1{\gdef\@eid{#1}}%
\def\@eid{}%
\def\startpage#1{\gdef\@startpage{#1}\c@page#1\relax}%
\def\@startpage{\pageref{FirstPage}}%
\def\endpage#1{\gdef\@endpage{#1}}%
\def\@endpage{\pageref{LastPage}}%
\def\print@toc#1{%
 \begingroup
  \expandafter\section
  \expandafter*%
  \expandafter{%
              \csname#1name\endcsname
              }%
  \let\appendix\appendix@toc
  \@starttoc{#1}%
 \endgroup
}%
\def\appendix@toc{}%
\def\Dated@name{Dated }%
\def\Received@name{Received }%
\def\Revised@name{Revised }%
\def\Accepted@name{Accepted }%
\def\Published@name{Published }%
\appdef\robustify@contents{%
 \let\thanks\@gobble\let\class@warn\@gobble
 \def\begin{\string\begin}\def\end{\string\end}%
}%
\@ifxundefined\frontmatter@syntax@sw{\@booleantrue\frontmatter@syntax@sw}{}%
\frontmatter@syntax@sw{%
 \let\title         \frontmatter@title
 \let\author        \frontmatter@author
 \let\date          \frontmatter@date
 \@ifxundefined\@maketitle{%
  \let\maketitle    \frontmatter@maketitle
  \@booleantrue     \titlepage@sw
 }{%
  \let\@maketitle   \frontmatter@maketitle
  \prepdef\maketitle\@author@finish
 }%
 \let\noaffiliation \frontmatter@noaffiliation
 \let\thanks@latex  \thanks
 \let\thanks        \frontmatter@thanks
 \let\and@latex     \and
 \let\and           \frontmatter@and
 \let@environment{titlepage}{frontmatter@titlepage}%
 \let@environment{abstract}{frontmatter@abstract}%
}{%
 \let\noaffiliation\@empty
}%
\def\thanks@latex#1{%
 \footnotemark
 \expandafter\expandafter
 \expandafter\gappdef
 \expandafter\expandafter
 \expandafter\@thanks
 \expandafter\expandafter
 \expandafter{%
 \expandafter\expandafter
 \expandafter\footnotetext
 \expandafter\expandafter
 \expandafter[%
 \expandafter\the\csname c@\@mpfn\endcsname]{#1}}%
}%
\@booleanfalse\altaffilletter@sw
\@if@sw\if@titlepage\fi{\@booleantrue}{\@booleanfalse}\titlepage@sw
\def\frontmatter@title@above{\newpage\null\vskip2em\relax}%
\def\frontmatter@title@format{\centering\LARGE\let\thanks\thanks@latex}%
\def\frontmatter@title@below{\vskip1.5em\relax}%
\def\frontmatter@authorformat{\centering\large\advance\baselineskip\p@\parskip11.5\p@\let\thanks\thanks@latex\let\and\and@space}%
\def\frontmatter@authorbelow{\vskip 1em\relax}%
\def\frontmatter@above@affiliation{}%
\def\frontmatter@above@affiliation@script{}%
\def\frontmatter@affiliationfont{\centering\itshape}%
\def\frontmatter@RRAP@format{\centering\large}%
\def\frontmatter@preabstractspace{1.5em}%
\long\def\frontmatter@footnotetext{%
 \expandafter\expandafter
 \expandafter\footnotetext
 \expandafter\expandafter
 \expandafter[%
 \expandafter\the\csname c@\@mpfn\endcsname]%
}%
\def\and@space{\\}%
\def\andname{and}%
\endinput
%%
%% End of file `ltxfront.sty'.

==> anc/ltxgrid.sty <==
%%
%% This is file `ltxgrid.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% ltxgrid.dtx  (with options: `package,kernel')
%% 
%% This is a generated file;
%% altering it directly is inadvisable;
%% instead, modify the original source file.
%% See the URL in the file 00readme.tex.
%% 
%% License
%%    You may distribute this file under the conditions of the
%%    LaTeX Project Public License 1.3 or later
%%    (http://www.latex-project.org/lppl.txt).
%% 
%%    This file is distributed WITHOUT ANY WARRANTY;
%%    without even the implied warranty of MERCHANTABILITY
%%    or FITNESS FOR A PARTICULAR PURPOSE.
%% 
%%%  @LaTeX-file{
%%%     filename        = "ltxgrid.dtx",
%%%     version         = "4.1r",
%%%     date            = "2010/07/25",
%%%     time            = "20:33:00 UT-8",
%%%     checksum        = "5462",
%%%     author          = "Arthur Ogawa (mailto:arthur_ogawa at sbcglobal.net),
%%%                        commissioned by the American Physical Society.
%%%                        ",
%%%     copyright       = "Copyright (C) 1999, 2009 Arthur Ogawa,
%%%                        distributed under the terms of the
%%%                        LaTeX Project Public License, see
%%%                        ftp://ctan.tug.org/macros/latex/base/lppl.txt
%%%                        ",
%%%     address         = "Arthur Ogawa,
%%%                        USA",
%%%     telephone       = "",
%%%     FAX             = "",
%%%     email           = "mailto colon arthur_ogawa at sbcglobal.net",
%%%     codetable       = "ISO/ASCII",
%%%     keywords        = "latex, page grid, main vertical list",
%%%     supported       = "yes",
%%%     abstract        = "package to change page grid, MVL",
%%%     docstring       = "The checksum field above generated by ltxdoc",
%%%  }
\NeedsTeXFormat{LaTeX2e}[1995/12/01]%
\ProvidesFile{%
ltxgrid%
.sty%
}%
 [2010/07/25/20:33:00 4.1r page grid package (portions licensed from W. E. Baxter web at superscript.com)]% \fileversion
\def\package@name{ltxgrid}%
\expandafter\PackageInfo\expandafter{\package@name}{%
 Page grid for \protect\LaTeXe,
 by A. Ogawa (arthur_ogawa at sbcglobal.net)%
}%
\RequirePackage{ltxutil}%
\newcounter{linecount}
\def\loop@line#1#2{%
 \par
 \hb@xt@\hsize{%
  \global\advance#1\@ne
  \edef\@tempa{\@ifnum{100>#1}{0}{}\@ifnum{10>#1}{0}{}\number#1}%
  \@tempa\edef\@tempa{\special{line:\@tempa}}\@tempa
  \vrule depth2.5\p@#2\leaders\hrule\hfil
 }%
}%
\def\lineloop#1{%
 \loopwhile{\loop@line\c@linecount{}\@ifnum{#1>\c@linecount}}%
}%
\def\linefoot#1{%
 \loop@line\c@linecount{%
  \footnote{%
   #1\special{foot:#1}\vrule depth2.5\p@\leaders\hrule\hfill
  }%
 }%
}%
\let\@@mark\mark
\let\@@topmark\topmark
\let\@@firstmark\firstmark
\let\@@botmark\botmark
\let\@@splitfirstmark\splitfirstmark
\let\@@splitbotmark\splitbotmark
\def\@themark{{}{}{}{}}%
\def\nul@mark{{}{}{}{}\@@nul}%
\def\set@mark@netw@#1#2#3#4#5#6#7{\gdef#1{{#6}{#7}{#4}{#5}}\do@mark}%
\def\set@marktw@#1#2#3#4#5#6{\gdef#1{{#2}{#6}{#4}{#5}}\do@mark}%
\def\set@markthr@@#1#2#3#4#5#6{\gdef#1{{#2}{#3}{#6}{#5}}\do@mark}%
\def\get@mark@@ne#1#2#3#4#5\@@nul{#1}%
\def\get@mark@tw@#1#2#3#4#5\@@nul{#2}%
\def\get@mark@thr@@#1#2#3#4#5\@@nul{#3}%
\def\get@mark@f@ur#1#2#3#4#5\@@nul{#4}%
\def\mark@netw@{\expandafter\set@mark@netw@\expandafter\@themark\@themark}%
\def\marktw@{\expandafter\set@marktw@\expandafter\@themark\@themark}%
\def\markthr@@{\expandafter\set@markthr@@\expandafter\@themark\@themark}%
\def\do@mark{\do@@mark\@themark\nobreak@mark}%
\def\do@@mark#1{%
 \begingroup
  \let@mark
  \@@mark{#1}%
 \endgroup
}%
\def\let@mark{%
 \let\protect\@unexpandable@protect
 \let\label\relax
 \let\index\relax
 \let\glossary\relax
}%
\def\nobreak@mark{%
 \@if@sw\if@nobreak\fi{\@ifvmode{\nobreak}{}}{}%
}%
\def\mark@envir{\markthr@@}%
\def\bot@envir{%
 \expandafter\expandafter
 \expandafter\get@mark@thr@@
 \expandafter\@@botmark
             \nul@mark
}%
\def\markboth{\mark@netw@}%
\def\markright{\marktw@}%
\def\leftmark{%
 \expandafter\expandafter
 \expandafter\get@mark@@ne
 \expandafter\saved@@botmark
             \nul@mark
}%
\def\rightmark{%
 \expandafter\expandafter
 \expandafter\get@mark@tw@
 \expandafter\saved@@firstmark
             \nul@mark
}%
\let\primitive@output\output
\long\def\@tempa#1\@@nil{#1}%
            \toks@
\expandafter\expandafter
\expandafter{%
\expandafter \@tempa
             \the\primitive@output
             \@@nil
             }%
\newtoks\output@latex
\output@latex\expandafter{\the\toks@}%
\let\output\output@latex
\primitive@output{\dispatch@output}%
\def\dispatch@output{%
 \let\par\@@par
 \expandafter\let\expandafter\output@procedure\csname output@\the\outputpenalty\endcsname
 \@ifnotrelax\output@procedure{}{%
  \expandafter\def\expandafter\output@procedure\expandafter{\the\output@latex}%
 }%
 \expandafter\@ifx\expandafter{\csname output@-\the\execute@message@pen\endcsname\output@procedure}{%
  \let\output@procedure\@message@saved
 }{}%
 \ltxgrid@info@sw{\class@info{\string\dispatch@output}\say\output@procedure\saythe\holdinginserts}{}%
 \outputdebug@sw{\output@debug}{}%
 \output@procedure
}%
\def\set@output@procedure#1#2{%
 \count@\outputpenalty\advance\count@-#2%
 \expandafter\let\expandafter#1\csname output@\the\count@\endcsname
}%
\def\output@debug{%
 \def\@tempa{\save@message}%
 \@ifx{\output@procedure\@tempa}{%
  \true@sw
 }{%
  \@ifnum{\outputpenalty=-\save@column@insert@pen}{%
   \@ifnum{\holdinginserts>\z@}%
  }{%
   \false@sw
  }%
 }%
 {}{\output@debug@}%
}%
\def\output@debug@{%
  \saythe\outputpenalty
  \saythe\interlinepenalty
  \saythe\brokenpenalty
  \saythe\clubpenalty
  \saythe\widowpenalty
  \saythe\displaywidowpenalty
  \saythe\predisplaypenalty
  \saythe\interdisplaylinepenalty
  \saythe\postdisplaypenalty
  \saythe\badness
  \say\thepagegrid
  \saythe\pagegrid@col
  \saythe\pagegrid@cur
  \saythe\insertpenalties
  \say\@@botmark
  \saythe\pagegoal
  \saythe\pagetotal
  \saythe{\badness\@cclv}%
  \say\@toplist
  \say\@botlist
  \say\@dbltoplist
  \say\@deferlist
  \trace@scroll{%
  \showbox\@cclv
  \showbox\@cclv@saved
  \showbox\pagesofar
  \showbox\csname col@1\endcsname
  \showbox\footsofar
  \showbox\footins
  \showbox\footins@saved
  \showlists
  }%
}%
\@ifxundefined{\outputdebug@sw}{%
 \@booleanfalse\outputdebug@sw
}{}%
\def\trace@scroll#1{\begingroup\showboxbreadth\maxdimen\showboxdepth\maxdimen\scrollmode#1\endgroup}%
\def\trace@box#1{\trace@scroll{\showbox#1}}%
\prepdef\@outputpage{\@outputpage@head}%
\let\@outputpage@head\@empty
\appdef\@outputpage{\@outputpage@tail}%
\let\@outputpage@tail\@empty
\def\show@box@size#1#2{%
 \show@box@size@sw{%
  \begingroup
   \setbox\z@\vbox{\unvcopy#2\hrule}%
   \class@info{Show box size: #1^^J%
    (\the\ht\z@\space X \the\wd\z@)
    \the\c@page\space\space\the\pagegrid@cur\space\the\pagegrid@col
   }%
  \endgroup
 }{}%
}%
\def\show@text@box@size{%
 \show@box@size{Text column}\@outputbox
 \tally@box@size@sw{%
  \@ifdim{\wd\@outputbox>\z@}{%
   \dimen@\ht\@outputbox\divide\dimen@\@twopowerfourteen
   \advance\dimen@-\dp\csname box@size@\the\pagegrid@col\endcsname
   \@ifdim{\dimen@>\z@}{%
    \advance\dimen@ \ht\csname box@size@\the\pagegrid@col\endcsname
    \global\ht\csname box@size@\the\pagegrid@col\endcsname\dimen@
    \show@box@size@sw{%
     \class@info{Column: \the\dimen@}%
    }{}%
   }{}%
  }{}%
  \global\dp\csname box@size@\the\pagegrid@col\endcsname\z@
 }{}%
}%
\def\show@pagesofar@size{%
 \show@box@size{Page so far}\pagesofar
 \dimen@\ht\pagesofar\divide\dimen@\@twopowerfourteen
 \global\dp\csname box@size@1\endcsname\dimen@
 \show@box@size@sw{%
  \class@info{Pagesofar: \the\dimen@}%
 }{}%
}%
\@booleanfalse\tally@box@size@sw
\@booleanfalse\show@box@size@sw
\expandafter\newbox\csname box@size@1\endcsname
\expandafter\setbox\csname box@size@1\endcsname\hbox{}%
\expandafter\newbox\csname box@size@2\endcsname
\expandafter\setbox\csname box@size@2\endcsname\hbox{}%
\def\total@text{%
 \@tempdima\the\ht\csname box@size@2\endcsname\divide\@tempdima\@twopowertwo\@tempcnta\@tempdima
 \@tempdimb\the\ht\csname box@size@1\endcsname\divide\@tempdimb\@twopowertwo\@tempcntb\@tempdimb
 \class@info{Total text: Column(\the\@tempcnta pt), Page(\the\@tempcntb pt)}%
}%
\def\natural@output{\toggle@insert{\output@holding}{\output@moving}}%
\output@latex{\natural@output}%
\def\output@holding{%
 \csname output@init@\bot@envir\endcsname
 \@if@exceed@pagegoal{\unvcopy\@cclv}{%
  \setbox\z@\vbox{\unvcopy\@cclv}%
  \outputdebug@sw{\trace@box\z@}{}%
  \dimen@\ht\@cclv\advance\dimen@-\ht\z@
  \dead@cycle@repair\dimen@
 }{%
  \dead@cycle
 }%
}%
\def\@if@exceed@pagegoal#1{%
 \begingroup
  \setbox\z@\vbox{#1}%
  \dimen@\ht\z@\advance\dimen@\dp\z@
  \outputdebug@sw{\saythe\dimen@}{}%
  \@ifdim{\dimen@>\pagegoal}{%
   \setbox\z@\vbox{\@@mark{}\unvbox\z@}%
   \splittopskip\topskip
   \splitmaxdepth\maxdepth
   \vbadness\@M
   \vfuzz\maxdimen
   \setbox\tw@\vsplit\z@ to\pagegoal
   \outputdebug@sw{\trace@scroll{\showbox\tw@\showbox\z@}}{}%
   \setbox\tw@\vbox{\unvbox\tw@}%
   \@ifdim{\ht\tw@=\z@}{%
    \ltxgrid@info{Found overly large chunk while preparing to move insertions. Attempting repairs}%
    \aftergroup\true@sw
   }{%
    \aftergroup\false@sw
   }%
 }{%
  \aftergroup\false@sw
 }%
 \endgroup
}%
\def\output@moving{%
 \set@top@firstmark
 \@ifnum{\outputpenalty=\do@newpage@pen}{%
  \setbox\@cclv\vbox{%
   \unvbox\@cclv
   \remove@lastbox
   \@ifdim{\ht\z@=\ht\@protection@box}{\box\lastbox}{\unskip}%
  }%
 }{}%
 \@cclv@nontrivial@sw{%
  \expandafter\output@do@prep\csname output@prep@\bot@envir \endcsname
  \@makecolumn\true@sw
  \expandafter\output@column@do\csname output@column@\thepagegrid\endcsname
  \protect@penalty\do@startcolumn@pen
  \clearpage@sw{%
   \protect@penalty\do@endpage@pen
  }{}%
  \expandafter\let\expandafter\output@post@\csname output@post@\bot@envir \endcsname
  \outputdebug@sw{\say\output@post@}{}%
  \@ifx{\output@post@\relax}{\output@post@document}{\output@post@}%
 }{%
  \void@cclv
 }%
 \set@colht
 \global\@mparbottom\z@
 \global\@textfloatsheight\z@
}%
\def\output@do@prep#1{%
 \outputdebug@sw{\class@info{Prep: \string#1}}{}%
 \@ifx{#1\relax}{\output@prep@document}{#1}%
}%
\def\output@column@do#1{%
  \outputdebug@sw{\class@info{Output column: \string#1}}{}%
  \@ifx{#1\relax}{\output@column@one}{#1}%
}%
\def\void@cclv{\begingroup\setbox\z@\box\@cclv\endgroup}%
\def\remove@lastbox{\setbox\z@\lastbox}%
\def\@cclv@nontrivial@sw{%
 \@ifx@empty\@toplist{%
  \@ifx@empty\@botlist{%
   \@ifvoid\footins{%
    \@ifvoid\@cclv{%
     \false@sw
    }{%
     \setbox\z@\vbox{\unvcopy\@cclv}%
     \@ifdim{\ht\z@=\topskip}{%
      \setbox\z@\vbox\bgroup
       \unvbox\z@
       \remove@lastbox
       \dimen@\lastskip\unskip
       \@ifdim{\ht\z@=\ht\@protection@box}{%
        \advance\dimen@\ht\z@
        \@ifdim{\dimen@=\topskip}{%
         \aftergroup\true@sw
        }{%
         \aftergroup\false@sw
        }%
       }{%
        \aftergroup\false@sw
       }%
      \egroup
      {%
       \false@sw
      }{%
       \true@sw
      }%
     }{%
      \@ifdim{\ht\z@=\z@}{%
       \ltxgrid@info{Found trivial column. Discarding it}%
       \outputdebug@sw{\trace@box\@cclv}{}%
       \false@sw
      }{%
       \true@sw
      }%
     }%
    }%
   }{%
    \true@sw
   }%
  }{%
   \true@sw
  }%
 }{%
  \true@sw
 }%
}%
\def\protect@penalty#1{\protection@box\penalty-#1\relax}%
\newbox\@protection@box
\setbox\@protection@box\vbox to1986sp{\vfil}%
\def\protection@box{\nointerlineskip\copy\@protection@box}%
\def\dead@cycle@repair#1{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \unvbox\@cclv
 \nointerlineskip
 \vbox to#1{\vss}%
 \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
}%
\def\dead@cycle@repair@protected#1{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \begingroup
  \unvbox\@cclv
  \remove@lastbox
  \nointerlineskip
  \advance#1-\ht\@protection@box
  \vbox to#1{\vss}%
  \protection@box % Reinsert protection box
  \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
 \endgroup
}%
\def\dead@cycle{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \unvbox\@cclv
 \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
}%
\def\output@init@document{%
 \ltxgrid@info@sw{\class@info{\string\output@init@document}}{}%
 \global\vsize\vsize
}%
\def\output@prep@document{%
 \ltxgrid@foot@info@sw{\class@info{\string\output@prep@document}\trace@scroll{\showbox\footins\showbox\footsofar}}{}%
 \@ifvoid\footsofar{%
 }{%
  \global\setbox\footins\vbox\bgroup
   \unvbox\footsofar
   \@ifvoid\footins{}{%
    \marry@baselines
    \unvbox\footins
   }%
  \egroup
  \ltxgrid@foot@info@sw{\trace@box\footins}{}%
 }%
}%
\def\output@post@document{}%
\let\@opcol\@undefined
\def\@makecolumn#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\@makecolumn\string#1}}{}%
 \setbox\@outputbox\vbox\bgroup
  \boxmaxdepth\@maxdepth
  \@tempdima\dp\@cclv
  \unvbox\@cclv
  \vskip-\@tempdima
 \egroup
 \xdef\@freelist{\@freelist\@midlist}\global\let\@midlist\@empty
 \show@text@box@size
 \@combinefloats
 #1{%
  \@combineinserts\@outputbox\footins
 }{%
  \combine@foot@inserts\footsofar\footins
 }%
 \set@adj@colht\dimen@
 \count@\vbadness
 \vbadness\@M
 \setbox\@outputbox\vbox to\dimen@\bgroup
  \@texttop
  \dimen@\dp\@outputbox
  \unvbox\@outputbox
  \vskip-\dimen@
  \@textbottom
 \egroup
 \vbadness\count@
 \global\maxdepth\@maxdepth
}%
\let\@makespecialcolbox\@undefined
\def\@combineinserts#1#2{%
 \ltxgrid@foot@info@sw{\class@info{\string\@combineinserts\string#1\string#2}\trace@box#2}{}%
 \setbox#1\vbox\bgroup
  \unvbox#1%
  \@ifvoid{#2}{}{%
   \dimen@\ht#2\advance\dimen@\dp#2\advance\dimen@\skip#2%
   \show@box@size{Combining inserts}#2%
   \vskip\skip#2%
   \setbox\z@\vbox{\footnoterule}\dimen@i\ht\z@
   \color@begingroup
   \normalcolor
   \cleaders\box\z@\vskip\dimen@i\kern-\dimen@i
   \csname combine@insert@\the\pagegrid@col\endcsname#2%
   \color@endgroup
   \kern-\dimen@\kern\dimen@
  }%
 \egroup
 \ltxgrid@foot@info@sw{\trace@box#1}{}%
}%
\def\combine@insert@tw@#1{%
 \compose@footnotes@two#1\@ifvbox{#1}{\unvbox}{\box}#1%
}%
\def\combine@insert@@ne#1{%
 \compose@footnotes@one#1\@ifvbox{#1}{\unvbox}{\box}#1%
}%
\def\twocolumn@grid@setup{%
 \expandafter\let\csname combine@insert@1\endcsname\combine@insert@tw@
 \expandafter\let\csname combine@insert@2\endcsname\combine@insert@@ne
}%
\def\onecolumn@grid@setup{%
 \expandafter\let\csname combine@insert@1\endcsname\combine@insert@@ne
 \expandafter\let\csname combine@insert@2\endcsname\combine@insert@@ne
}%
\let\columngrid@setup\onecolumn@grid@setup
\columngrid@setup
\appdef\@floatplacement{%
 \global\@fpmin\@fpmin
}%
\mathchardef\pagebreak@pen=\@M
\expandafter\let\csname output@-\the\pagebreak@pen\endcsname\relax
\mathchardef\do@startcolumn@pen=10005
\@namedef{output@-\the\do@startcolumn@pen}{\do@startcolumn}%
\def\do@startcolumn{%
 \setbox\@cclv\vbox{\unvbox\@cclv\remove@lastbox\unskip}%
 \clearpage@sw{\@clearfloatplacement}{\@floatplacement}%
 \set@colht
 \@booleanfalse\pfloat@avail@sw
 \begingroup
  \@colht\@colroom
  \@booleanfalse\float@avail@sw
  \@tryfcolumn\test@colfloat
  \float@avail@sw{\aftergroup\@booleantrue\aftergroup\pfloat@avail@sw}{}%
 \endgroup
 \fcolmade@sw{%
  \setbox\@cclv\vbox{\unvbox\@outputbox\unvbox\@cclv}%
  \outputpenalty-\pagebreak@pen
  \dead@cycle
 }{%
  \begingroup
   \let\@elt\@scolelt
   \let\reserved@b\@deferlist\global\let\@deferlist\@empty\reserved@b
  \endgroup
  \clearpage@sw{%
   \outputpenalty\@M
  }{%
   \outputpenalty\do@newpage@pen
  }%
  \dead@cycle
 }%
 \check@deferlist@stuck\do@startcolumn
 \set@vsize
}%
\def\@scolelt#1{\def\@currbox{#1}\@addtonextcol}%
\def\test@colfloat#1{%
 \csname @floatselect@sw@\thepagegrid\endcsname#1{}{\@testtrue}%
 \@if@sw\if@test\fi{}{\aftergroup\@booleantrue\aftergroup\float@avail@sw}%
}%
\def\@addtonextcol{%
 \begingroup
  \@insertfalse
  \@setfloattypecounts
  \csname @floatselect@sw@\thepagegrid\endcsname\@currbox{%
   \@ifnum{\@fpstype=8 }{}{%
     \@ifnum{\@fpstype=24 }{}{%
       \@flsettextmin
       \@reqcolroom \ht\@currbox
       \advance \@reqcolroom \@textmin
       \advance \@reqcolroom \vsize % take into account split insertions
       \advance \@reqcolroom -\pagegoal
       \@ifdim{\@colroom>\@reqcolroom}{%
         \@flsetnum \@colnum
         \@ifnum{\@colnum>\z@}{%
            \@bitor\@currtype\@deferlist
            \@if@sw\if@test\fi{}{%
              \@addtotoporbot
            }%
         }{}%
       }{}%
     }%
   }%
  }{}%
  \@if@sw\if@insert\fi{}{%
    \@cons\@deferlist\@currbox
  }%
 \endgroup
}%
\mathchardef\do@startpage@pen=10006
\@namedef{output@-\the\do@startpage@pen}{\do@startpage}%
\def\do@startpage{%
 \setbox\@cclv\vbox{\unvbox\@cclv\remove@lastbox\unskip}%
 \clearpage@sw{\@clearfloatplacement}{\@dblfloatplacement}%
 \set@colht
 \@booleanfalse\pfloat@avail@sw
 \begingroup
  \@booleanfalse\float@avail@sw
  \@tryfcolumn\test@dblfloat
  \float@avail@sw{\aftergroup\@booleantrue\aftergroup\pfloat@avail@sw}{}%
 \endgroup
 \fcolmade@sw{%
  \global\setbox\pagesofar\vbox{\unvbox\pagesofar\unvbox\@outputbox}%
  \@output@combined@page
 }{%
  \begingroup
   \@booleanfalse\float@avail@sw
   \let\@elt\@sdblcolelt
   \let\reserved@b\@deferlist\global\let\@deferlist\@empty\reserved@b
  \endgroup
  \@ifdim{\@colht=\textheight}{% No luck...
   \pfloat@avail@sw{% ...but a float *was* available!
    \forcefloats@sw{%
     \ltxgrid@warn{Forced dequeueing of floats stalled}%
    }{%
     \ltxgrid@warn{Dequeueing of floats stalled}%
    }%
   }{}%
  }{}%
  \outputpenalty\@M
  \dead@cycle
 }%
 \check@deferlist@stuck\do@startpage
 \set@colht
}%
\def\@output@combined@page{%
 \@combinepage\true@sw
 \@combinedblfloats
 \@outputpage
 \global\pagegrid@cur\@ne
 \protect@penalty\do@startpage@pen
}%
\def\@sdblcolelt#1{\def\@currbox{#1}\@addtodblcol}%
\def\test@dblfloat#1{%
 \@if@notdblfloat{#1}{\@testtrue}{}%
 \@if@sw\if@test\fi{}{\aftergroup\@booleantrue\aftergroup\float@avail@sw}%
}%
\def\@if@notdblfloat#1{\@ifdim{\wd#1<\textwidth}}%
\@booleanfalse\forcefloats@sw
\def\@addtodblcol{%
 \begingroup
  \@if@notdblfloat{\@currbox}{%
   \false@sw
  }{%
   \@setfloattypecounts
   \@getfpsbit \tw@
   \@bitor \@currtype \@deferlist
   \@if@sw\if@test\fi{%
    \false@sw
   }{%
    \@ifodd\@tempcnta{%
     \aftergroup\@booleantrue\aftergroup\float@avail@sw
     \@flsetnum \@dbltopnum
     \@ifnum{\@dbltopnum>\z@}{%
       \@ifdim{\@dbltoproom>\ht\@currbox}{%
        \true@sw
       }{%
        \@ifnum{\@fpstype<\sixt@@n}{%
         \begingroup
          \advance \@dbltoproom \@textmin
          \@ifdim{\@dbltoproom>\ht\@currbox}{%
           \endgroup\true@sw
          }{%
           \endgroup\false@sw
          }%
        }{%
         \false@sw
        }%
       }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }%
  }%
  {%
   \@tempdima -\ht\@currbox
   \advance\@tempdima
    -\@ifx{\@dbltoplist\@empty}{\dbltextfloatsep}{\dblfloatsep}%
   \global \advance \@dbltoproom \@tempdima
   \global \advance \@colht \@tempdima
   \global \advance \@dbltopnum \m@ne
   \@cons \@dbltoplist \@currbox
  }{%
   \@cons \@deferlist \@currbox
  }%
 \endgroup
}%
\def\@tryfcolumn#1{%
  \global\@booleanfalse\fcolmade@sw
  \@ifx@empty\@deferlist{}{%
    \global\let\@trylist\@deferlist
    \global\let\@failedlist\@empty
    \begingroup
      \dimen@\vsize\advance\dimen@-\pagegoal\@ifdim{\dimen@>\z@}{%
       \advance\@fpmin-\dimen@
      }{}%
      \def\@elt{\@xtryfc#1}\@trylist
    \endgroup
    \fcolmade@sw{%
      \global\setbox\@outputbox\vbox{\vskip \@fptop}%
      \let \@elt \@wtryfc \@flsucceed
      \global\setbox\@outputbox\vbox{\unvbox\@outputbox
        \unskip \vskip \@fpbot
      }%
      \let \@elt \relax
      \xdef\@deferlist{\@failedlist\@flfail}%
      \xdef\@freelist{\@freelist\@flsucceed}%
    }{}%
  }%
}%
\def\@wtryfc #1{%
  \global\setbox\@outputbox\vbox{\unvbox\@outputbox
    \box #1\vskip\@fpsep
  }%
}%
\def\@xtryfc#1#2{%
  \@next\reserved@a\@trylist{}{}% trim \@trylist. Ugly!
  \@currtype \count #2%
  \divide\@currtype\@xxxii\multiply\@currtype\@xxxii
  \@bitor \@currtype \@failedlist
  \@testfp #2%
  #1#2%
  \@ifdim{\ht #2>\@colht   }{\@testtrue}{}%
  \@if@sw\if@test\fi{%
   \@cons\@failedlist #2%
  }{%
   \begingroup
     \gdef\@flsucceed{\@elt #2}%
     \global\let\@flfail\@empty
     \@tempdima\ht #2%
     \def \@elt {\@ztryfc#1}\@trylist
     \@ifdim{\@tempdima >\@fpmin}{%
       \global\@booleantrue\fcolmade@sw
     }{%
       \@cons\@failedlist #2%
     }%
   \endgroup
   \fcolmade@sw{%
     \let \@elt \@gobble
   }{}%
  }%
}%
\def\@ztryfc #1#2{%
  \@tempcnta \count#2%
  \divide\@tempcnta\@xxxii\multiply\@tempcnta\@xxxii
  \@bitor \@tempcnta {\@failedlist \@flfail}%
  \@testfp #2%
  #1#2%
  \@tempdimb\@tempdima
  \advance\@tempdimb \ht#2\advance\@tempdimb\@fpsep
  \@ifdim{\@tempdimb >\@colht}{%
    \@testtrue
  }{}%
  \@if@sw\if@test\fi{%
    \@cons\@flfail #2%
  }{%
    \@cons\@flsucceed #2%
    \@tempdima\@tempdimb
  }%
}%
\def\newpage@prep{%
  \if@noskipsec
    \ifx \@nodocument\relax
      \leavevmode
      \global \@noskipsecfalse
    \fi
  \fi
  \if@inlabel
    \leavevmode
    \global \@inlabelfalse
  \fi
  \if@nobreak \@nobreakfalse \everypar{}\fi
  \par
}%
\def \newpage {%
 \newpage@prep
 \do@output@MVL{%
  \vfil
  \penalty-\pagebreak@pen
 }%
}%
\def\clearpage{%
 \newpage@prep
 \do@output@MVL{%
  \vfil
  \penalty-\pagebreak@pen
  \global\@booleantrue\clearpage@sw
  \protect@penalty\do@startcolumn@pen
  \protect@penalty\do@endpage@pen
 }%
 \do@output@MVL{%
  \global\@booleanfalse\clearpage@sw
 }%
}%
\def\cleardoublepage{%
 \clearpage
 \@if@sw\if@twoside\fi{%
  \@ifodd\c@page{}{%
   \null\clearpage
  }%
 }{}%
}%
\@booleanfalse\clearpage@sw
\mathchardef\do@endpage@pen=10007
\@namedef{output@-\the\do@endpage@pen}{\csname end@column@\thepagegrid\endcsname}%
\mathchardef\do@newpage@pen=10001
\expandafter\let\csname output@-\the\do@newpage@pen\endcsname\relax
\def\@clearfloatplacement{%
 \global\@topnum     \maxdimen
 \global\@toproom    \maxdimen
 \global\@botnum     \maxdimen
 \global\@botroom    \maxdimen
 \global\@colnum     \maxdimen
 \global\@dbltopnum  \maxdimen
 \global\@dbltoproom \maxdimen
 \global\@textmin    \z@
 \global\@fpmin      \z@
 \let\@testfp\@gobble
 \appdef\@setfloattypecounts{\@fpstype16\advance\@fpstype\m@ne}%
}%
\let\@doclearpage\@undefined
\let\@makefcolumn\@undefined
\let\@makecol\@undefined
\def\clr@top@firstmark{%
 \global\let\saved@@topmark\@undefined
 \global\let\saved@@firstmark\@empty
 \global\let\saved@@botmark\@empty
}%
\clr@top@firstmark
\def\set@top@firstmark{%
 \@ifxundefined\saved@@topmark{\expandafter\gdef\expandafter\saved@@topmark\expandafter{\@@topmark}}{}%
 \@if@empty\saved@@firstmark{\expandafter\gdef\expandafter\saved@@firstmark\expandafter{\@@firstmark}}{}%
 \@if@empty\@@botmark{}{\expandafter\gdef\expandafter\saved@@botmark\expandafter{\@@botmark}}%
}%
\appdef\@outputpage@tail{%
 \clr@top@firstmark
}%
\def\@float#1{%
 \@ifnextchar[{%
  \@yfloat\width@float{#1}%
 }{%
  \@ifxundefined@cs{fps@#1}{}{\expandafter\let\expandafter\fps@\csname fps@#1\endcsname}%
  \expandafter\@argswap\expandafter{\expandafter[\fps@]}{\@yfloat\width@float{#1}}%
 }%
}%
\def\@dblfloat#1{%
 \@ifnum{\pagegrid@col=\@ne}{%
  \@float{#1}%
 }{%
  \@ifnextchar[{%
   \@yfloat\widthd@float{#1}%
  }{%
   \@ifxundefined@cs{fpsd@#1}{}{\expandafter\let\expandafter\fpsd@\csname fpsd@#1\endcsname}%
   \expandafter\@argswap\expandafter{\expandafter[\fpsd@]}{\@yfloat\widthd@float{#1}}%
  }%
 }%
}%
\def\@yfloat#1#2[#3]{%
 \@xfloat{#2}[#3]%
 \hsize#1\linewidth\hsize
 \let\set@footnotewidth\@empty
 \minipagefootnote@init
}%
\def\fps@{tbp}%
\def\fpsd@{tp}%
\def\width@float{\columnwidth}%
\def\widthd@float{\textwidth}%
\def\end@float{%
 \end@@float{%
  \check@currbox@count
 }%
}%
\def\end@dblfloat{%
 \@ifnum{\pagegrid@col=\@ne}{%
  \end@float
 }{%
  \end@@float{%
   \@iffpsbit\@ne{\global\advance\count\@currbox\m@ne}{}%
   \@iffpsbit\f@ur{\global\advance\count\@currbox-4\relax}{}%
   \global\wd\@currbox\textwidth % Klootch
   \check@currbox@count
  }%
 }%
}%
\def\end@@float#1{%
 \minipagefootnote@here
 \@endfloatbox
 #1%
 \@ifnum{\@floatpenalty <\z@}{%
  \@largefloatcheck
  \@cons\@currlist\@currbox
  \@ifnum{\@floatpenalty <-\@Mii}{%
   \do@output@cclv{\@add@float}%
  }{%
   \vadjust{\do@output@cclv{\@add@float}}%
   \@Esphack
  }%
 }{}%
}%
\newcommand\float@end@float{%
 \@endfloatbox
 \global\setbox\@currbox\float@makebox\columnwidth
 \let\@endfloatbox\relax
 \end@float
}%
\newcommand\float@end@ltx{%
 \end@@float{%
  \global\setbox\@currbox\float@makebox\columnwidth
  \check@currbox@count
 }%
}%
\newcommand\newfloat@float[3]{%
 \@namedef{ext@#1}{#3} %!
 \let\float@do=\relax
 \xdef\@tempa{\noexpand\float@exts{\the\float@exts \float@do{#3}}}%
 \@tempa
 \floatplacement{#1}{#2}%
 \@ifundefined{fname@#1}{\floatname{#1}{#1}}{} %!
 \expandafter\edef\csname ftype@#1\endcsname{\value{float@type}}%
 \addtocounter{float@type}{\value{float@type}} %!
 \restylefloat{#1}%
 \expandafter\edef\csname fnum@#1\endcsname{%
  \expandafter\noexpand\csname fname@#1\endcsname{} %!
  \expandafter\noexpand\csname the#1\endcsname
 }
 \@ifnextchar[%]
  {%
   \float@newx{#1}%
  }{%
   \@ifundefined{c@#1}{\newcounter{#1}\@namedef{the#1}{\arabic{#1}}}{}%
  }%
}%
\newcommand\newfloat@ltx[3]{%
 \@namedef{ext@#1}{#3}%
 \let\float@do=\relax
 \xdef\@tempa{\noexpand\float@exts{\the\float@exts \float@do{#3}}}%
 \@tempa
 \floatplacement{#1}{#2}%
 \@ifundefined{fname@#1}{\floatname{#1}{#1}}{}%
 \expandafter\edef\csname ftype@#1\expandafter\endcsname\expandafter{\the\c@float@type}%
 \addtocounter{float@type}{\value{float@type}}%
 \restylefloat{#1}%
 \expandafter\edef\csname fnum@#1\endcsname{%
  \expandafter\noexpand\csname fname@#1\endcsname{}%
  \expandafter\noexpand\csname the#1\endcsname
 }
 \@ifnextchar[%]
  {%
   \float@newx{#1}%
  }{%
   \@ifundefined{c@#1}{\newcounter{#1}\@namedef{the#1}{\arabic{#1}}}{}%
  }%
}%
\appdef\document@inithook{%
 \@ifxundefined\newfloat{}{%
  \@ifx{\float@end\float@end@float}{%
   \@ifx{\newfloat\newfloat@float}{\true@sw}{\false@sw}%
   }{\false@sw}%
   {%
    \class@warn{Repair the float package}%
    \let\float@end\float@end@ltx
    \let\newfloat\newfloat@ltx
   }{%
    \class@warn{Failed to patch the float package}%
   }%
 }%
}%
\def\@iffpsbit#1{%
 \begingroup
  \@tempcnta\count\@currbox
  \divide\@tempcnta#1\relax
  \@ifodd\@tempcnta{\aftergroup\true@sw}{\aftergroup\false@sw}%
 \endgroup
}%
\def\check@currbox@count{%
 \@ifnum{\count\@currbox>\z@}{%
  \count@\count\@currbox\divide\count@\sixt@@n\multiply\count@\sixt@@n
  \@tempcnta\count\@currbox\advance\@tempcnta-\count@
  \@ifnum{\@tempcnta=\z@}{%
   \ltxgrid@warn{Float cannot be placed}%
  }{}%
  \expandafter\tally@float\expandafter{\@captype}%
 }{%
 }%
}%
\providecommand\minipagefootnote@init{}%
\providecommand\minipagefootnote@here{}%
\providecommand\tally@float[1]{}%
\let\@specialoutput\@undefined
\def\@add@float{%
 \@pageht\ht\@cclv\@pagedp\dp\@cclv
 \unvbox\@cclv
 \@next\@currbox\@currlist{%
  \csname @floatselect@sw@\thepagegrid\endcsname\@currbox{%
   \@ifnum{\count\@currbox>\z@}{%
    \advance \@pageht \@pagedp
    \advance \@pageht \vsize \advance \@pageht -\pagegoal
    \@addtocurcol
   }{%
    \@addmarginpar
   }%
  }{%
   \@resethfps
   \@cons\@deferlist\@currbox
  }%
 }{\@latexbug}%
 \@ifnum{\outputpenalty<\z@}{%
  \@if@sw\if@nobreak\fi{%
   \nobreak
  }{%
   \addpenalty \interlinepenalty
  }%
 }{}%
 \set@vsize
}%
\let\@reinserts\@undefined
\def \@addtocurcol {%
   \@insertfalse
   \@setfloattypecounts
   \ifnum \@fpstype=8
   \else
     \ifnum \@fpstype=24
     \else
       \@flsettextmin
       \advance \@textmin \@textfloatsheight
       \@reqcolroom \@pageht
       \ifdim \@textmin>\@reqcolroom
         \@reqcolroom \@textmin
       \fi
       \advance \@reqcolroom \ht\@currbox
       \ifdim \@colroom>\@reqcolroom
         \@flsetnum \@colnum
         \ifnum \@colnum>\z@
           \@bitor\@currtype\@deferlist
           \if@test
           \else
             \@bitor\@currtype\@botlist
             \if@test
               \@addtobot
             \else
               \ifodd \count\@currbox
                 \advance \@reqcolroom \intextsep
                 \ifdim \@colroom>\@reqcolroom
                   \global \advance \@colnum \m@ne
                   \global \advance \@textfloatsheight \ht\@currbox
                   \global \advance \@textfloatsheight 2\intextsep
                   \@cons \@midlist \@currbox
                   \if@nobreak
                     \nobreak
                     \@nobreakfalse
                     \everypar{}%
                   \else
                     \addpenalty \interlinepenalty
                   \fi
                   \vskip \intextsep
                   \unvbox\@currbox %AO
                   \penalty\interlinepenalty
                   \vskip\intextsep
                   \ifnum\outputpenalty <-\@Mii \vskip -\parskip\fi
                   \outputpenalty \z@
                   \@inserttrue
                 \fi
               \fi
               \if@insert
               \else
                 \@addtotoporbot
               \fi
             \fi
           \fi
         \fi
       \fi
     \fi
   \fi
   \if@insert
   \else
     \@resethfps
     \@cons\@deferlist\@currbox
   \fi
}%
\@twocolumnfalse
\let\@twocolumntrue\@twocolumnfalse
\def\@addmarginpar{%
 \@next\@marbox\@currlist{%
  \@cons\@freelist\@marbox\@cons\@freelist\@currbox
 }\@latexbug
 \setbox\@marbox\hb@xt@\columnwidth{%
  \csname @addmarginpar@\thepagegrid\endcsname{%
   \hskip-\marginparsep\hskip-\marginparwidth
   \box\@currbox
  }{%
   \hskip\columnwidth\hskip\marginparsep
   \box\@marbox
  }%
  \hss
 }%
 \setbox\z@\box\@currbox
    \@tempdima\@mparbottom
    \advance\@tempdima -\@pageht
    \advance\@tempdima\ht\@marbox
 \@ifdim{\@tempdima >\z@}{%
   \@latex@warning@no@line {Marginpar on page \thepage\space moved}%
 }{%
   \@tempdima\z@
 }%
    \global\@mparbottom\@pageht
    \global\advance\@mparbottom\@tempdima
    \global\advance\@mparbottom\dp\@marbox
    \global\advance\@mparbottom\marginparpush
    \advance\@tempdima -\ht\@marbox
    \global\setbox \@marbox
                   \vbox {\vskip \@tempdima
                          \box \@marbox}%
    \global \ht\@marbox \z@
    \global \dp\@marbox \z@
    \kern -\@pagedp
    \nointerlineskip
  \box\@marbox
    \nointerlineskip
    \hbox{\vrule \@height\z@ \@width\z@ \@depth\@pagedp}%
}%
\newenvironment{turnpage}{%
 \def\width@float{\textheight}%
 \def\widthd@float{\textheight}%
 \appdef\@endfloatbox{%
  \@ifxundefined\@currbox{%
   \ltxgrid@warn{Cannot rotate! Not a float}%
  }{%
   \setbox\@currbox\vbox to\textwidth{\vfil\unvbox\@currbox\vfil}%
   \global\setbox\@currbox\vbox{\rotatebox{90}{\box\@currbox}}%
  }%
 }%
}{%
}%
\def\rotatebox@dummy#1#2{%
 \ltxgrid@warn{You must load the graphics or graphicx package in order to use the turnpage environment}%
 #2%
}%
\appdef\document@inithook{%
 \@ifxundefined\rotatebox{\let\rotatebox\rotatebox@dummy}{}%
}%
\@namedef{output@-1073741824}{%
 \deadcycles\z@
 \void@cclv
}%
\mathchardef\save@column@pen=10016
\@namedef{output@-\the\save@column@pen}{\save@column}%
\let \@cclv@saved \@holdpg
\let \@holdpg \@undefined
\def\save@column{%
 \@ifvoid\@cclv@saved{%
  \set@top@firstmark
  \global\@topmark@saved\expandafter{\@@topmark}%
 }{}%
 \global\setbox\@cclv@saved\vbox{%
  \@ifvoid\@cclv@saved{}{%
   \unvbox\@cclv@saved
   \marry@baselines
  }%
  \unvbox\@cclv
  \lose@breaks
  \remove@lastbox
 }%
}%
\newtoks\@topmark@saved
\def\prep@cclv{%
 \void@cclv
 \setbox\@cclv\box\@cclv@saved
 \vbadness\@M
}%
\mathchardef\save@column@insert@pen=10017
\@namedef{output@-\the\save@column@insert@pen}{\toggle@insert{\savecolumn@holding}{\savecolumn@moving}}%
\def\savecolumn@holding{%
 \@if@exceed@pagegoal{\unvcopy\@cclv\remove@lastbox}{%
  \setbox\z@\vbox{\unvcopy\@cclv\remove@lastbox}%
  \outputdebug@sw{\trace@box\z@}{}%
  \dimen@\ht\@cclv\advance\dimen@-\ht\z@
  \dead@cycle@repair@protected\dimen@
 }{%
  \dead@cycle
 }%
}%
\def\savecolumn@moving{%
 \ltxgrid@info@sw{\class@info{\string\savecolumn@moving}}{}%
 \@cclv@nontrivial@sw{%
  \save@column
 }{%
  \void@cclv
 }%
 \@ifvoid\footins{}{%
  \ltxgrid@foot@info@sw{\class@info{\string\savecolumn@moving}\trace@scroll{\showbox\footins@saved\showbox\footins}}{}%
  \@ifvoid\footins@saved{%
   \global\setbox\footins@saved\box\footins
  }{%
   \global\setbox\footins@saved\vbox\bgroup
    \unvbox\footins@saved
    \marry@baselines
    \unvbox\footins
   \egroup
  }%
  \ltxgrid@foot@info@sw{\trace@box\footins@saved}{}%
  \protect@penalty\save@column@insert@pen
 }%
}%
\newbox\footins@saved
\newbox\footins@recovered
\newbox\column@recovered
\mathchardef\save@message@pen=10018
\@namedef{output@-\the\save@message@pen}{\save@message}%
\def\save@message{%
 \void@cclv
 \toks@\expandafter{\@@firstmark}%
 \expandafter\gdef\expandafter\@message@saved\expandafter{\the\toks@}%
 \expandafter\do@@mark\expandafter{\the\@topmark@saved}%
}%
\gdef\@message@saved{}%
\mathchardef\execute@message@pen=10019
\@namedef{output@-\the\execute@message@pen}{\@message@saved}%
\def\execute@message{%
 \@execute@message\save@column@pen
}%
\def\execute@message@insert#1{%
 \@execute@message\save@column@insert@pen{%
  \setbox \footins \box \footins@saved
  \ltxgrid@foot@info@sw{\class@info{\string\execute@message@insert}\trace@box\footins}{}%
  #1%
 }%
}%
\long\def\@execute@message#1#2{%
 \begingroup
  \dimen@\prevdepth\@ifdim{\dimen@<\z@}{\dimen@\z@}{}%
  \setbox\z@\vbox{%
   \protect@penalty#1%
   \protection@box
   \toks@{\prep@cclv#2}%
   \@@mark{\the\toks@}%
   \penalty-\save@message@pen
   \setbox\z@\null\dp\z@\dimen@\ht\z@-\dimen@
   \nointerlineskip\box\z@
   \penalty-\execute@message@pen
  }\unvbox\z@
 \endgroup
}%
\def\do@output@cclv{\execute@message}%
\def\do@output@MVL#1{%
 \@ifvmode{%
  \begingroup\execute@message{\unvbox\@cclv#1}\endgroup
 }{%
  \@ifhmode{%
   \vadjust{\execute@message{\unvbox\@cclv#1}}%
  }{%
   \@latexerr{\string\do@output@MVL\space cannot be executed in this mode!}\@eha
  }%
 }%
}%
\def\lose@breaks{%
 \loopwhile{%
  \count@\lastpenalty
  \@ifnum{\count@=\@M}{%
   \unpenalty\true@sw
  }{%
   \false@sw
  }%
 }%
}%
\def\removestuff{\do@output@MVL{\unskip\unpenalty}}%
\def\removephantombox{%
 \vadjust{%
  \execute@message{%
   \unvbox\@cclv
   \remove@lastbox
   \unskip
   \unskip
   \unpenalty
   \penalty\predisplaypenalty
   \vskip\abovedisplayskip
  }%
 }%
}%
\def\addstuff#1#2{\edef\@tempa{\noexpand\do@output@MVL{\noexpand\@addstuff{#1}{#2}}}\@tempa}%
\def\@addstuff#1#2{%
 \skip@\lastskip\unskip
 \count@\lastpenalty\unpenalty
 \@if@empty{#1}{}{\penalty#1\relax}%
 \@ifnum{\count@=\z@}{}{\penalty\count@}%
 \vskip\skip@
 \@if@empty{#2}{}{\vskip#2\relax}%
}%
\def\replacestuff#1#2{\edef\@tempa{\noexpand\do@output@MVL{\noexpand\@replacestuff{#1}{#2}}}\@tempa}%
\def\@replacestuff#1#2{%
 \skip@\lastskip\unskip
 \count@\lastpenalty\unpenalty
 \@if@empty{#1}{}{%
 \@ifnum{\count@>\@M}{}{%
   \@ifnum{\count@=\z@}{\count@=#1\relax}{%
    \@ifnum{\count@<#1\relax}{}{%
     \count@=#1\relax
    }%
   }%
 }%
 }%
 \@ifnum{\count@=\z@}{}{\penalty\count@}%
 \@if@empty{#2}{}{%
  \@tempskipa#2\relax
  \@ifdim{\z@>\@tempskipa}{%
   \advance\skip@-\@tempskipa
  }{%
   \@ifdim{\skip@>\@tempskipa}{}{%
    \skip@\@tempskipa
   }%
  }%
 }%
 \vskip\skip@
}%
\def\move@insertions{\global\holdinginserts\z@}%
\def\hold@insertions{\global\holdinginserts\@ne}%
\hold@insertions
\def\toggle@insert#1#2{%
 \@ifnum{\holdinginserts>\z@}{\move@insertions#1}{\hold@insertions#2}%
}%
\def\do@columngrid#1#2{%
 \par
 \expandafter\let\expandafter\@tempa\csname open@column@#1\endcsname
 \@ifx{\relax\@tempa}{%
  \ltxgrid@warn{Unknown page grid #1. No action taken}%
 }{%
  \do@output@MVL{\start@column{#1}{#2}}%
 }%
}%
\def\start@column#1#2{%
 \def\@tempa{#1}\@ifx{\@tempa\thepagegrid}{%
  \ltxgrid@info{Already in page grid \thepagegrid. No action taken}%
 }{%
  \expandafter\execute@message@insert
  \expandafter{%
               \csname shut@column@\thepagegrid\expandafter\endcsname
               \csname open@column@#1\endcsname{#2}%
               \set@vsize
             }%
 }%
}%
\def\thepagegrid{one}%
\newbox\pagesofar
\newbox\footsofar
\def\combine@foot@inserts#1#2{%
  \ltxgrid@info@sw{\class@info{\string\combine@foot@inserts\string#1\string#2}}{}%
  \@ifvoid#1{%
    \ltxgrid@foot@info@sw{\trace@box#2}{}\global\setbox#1\box#2%
  }{%
   \global\setbox#1\vbox\bgroup
    \ltxgrid@foot@info@sw{\trace@box#1}{}\unvbox#1%
    \@ifvoid#2{}{%
     \marry@baselines
     \ltxgrid@foot@info@sw{\trace@box#2}{}\unvbox#2%
    }%
   \egroup
  }%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
}%
\newcommand\onecolumngrid{\do@columngrid{one}{\@ne}}%
\let\onecolumn\@undefined
\def\open@column@one#1{%
 \ltxgrid@info@sw{\class@info{\string\open@column@one\string#1}}{}%
 \unvbox\pagesofar
 \@ifvoid{\footsofar}{}{%
  \insert\footins\bgroup\unvbox\footsofar\egroup
  \penalty\z@
 }%
 \gdef\thepagegrid{one}%
 \global\pagegrid@col#1%
 \global\pagegrid@cur\@ne
 \global\count\footins\@m
 \global\divide\count\footins\tw@
 \set@column@hsize\pagegrid@col
 \set@colht
}%
\def\shut@column@one{%
 \ltxgrid@info@sw{\class@info{\string\shut@column@one}}{}%
 \@makecolumn\false@sw
 \global\setbox\pagesofar\vbox\bgroup
  \recover@column\@outputbox\footsofar\column@recovered\footins@recovered
 \egroup
 \begingroup\setbox\z@\box\@outputbox\endgroup
 \combine@foot@inserts\footsofar\footins
 \set@colht
}%
\def\float@column@one{%
 \@makecolumn\true@sw
 \@outputpage
}%
\def\end@column@one{%
 \unvbox\@cclv\remove@lastbox
 \protect@penalty\do@newpage@pen
}%
\def\output@column@one{%
 \@outputpage
}%
\def\@addmarginpar@one{%
 \@if@sw\if@mparswitch\fi{%
  \@ifodd\c@page{\false@sw}{\true@sw}%
 }{\false@sw}{%
  \@if@sw\if@reversemargin\fi{\false@sw}{\true@sw}%
 }{%
  \@if@sw\if@reversemargin\fi{\true@sw}{\false@sw}%
 }%
}%
\def\@floatselect@sw@one#1{\true@sw}%
\def\onecolumngrid@push{%
 \do@output@MVL{%
  \@ifnum{\pagegrid@col=\@ne}{%
   \global\let\restorecolumngrid\@empty
  }{%
   \xdef\restorecolumngrid{%
    \noexpand\start@column{\thepagegrid}{\the\pagegrid@col}%
   }%
   \start@column{one}{\@ne}%
  }%
 }%
}%
\def\onecolumngrid@pop{%
 \do@output@MVL{\restorecolumngrid}%
}%
\newcommand\twocolumngrid{\do@columngrid{mlt}{\tw@}}%
\let\twocolumn\@undefined
\let\@topnewpage\@undefined
\def\open@column@mlt#1{%
 \ltxgrid@info@sw{\class@info{\string\open@column@mlt\string#1}}{}%
 \@ifvoid{\footsofar}{}{%
  \insert\footins\bgroup\unvbox\footsofar\egroup
 }%
 \gdef\thepagegrid{mlt}%
 \global\pagegrid@col#1%
 \global\pagegrid@cur\@ne
 \global\count\footins\@m
 \set@column@hsize\pagegrid@col
 \set@colht
}%
\def\shut@column@mlt{%
 \ltxgrid@info@sw{\class@info{\string\shut@column@mlt}}{}%
 \@cclv@nontrivial@sw{%
  \@makecolumn\false@sw
  \@ifnum{\pagegrid@cur<\pagegrid@col}{%
   \expandafter\global\expandafter\setbox\csname col@\the\pagegrid@cur\endcsname\box\@outputbox
   \global\advance\pagegrid@cur\@ne
  }{}%
 }{%
  \void@cclv
 }%
 \@ifnum{\pagegrid@cur>\@ne}{%
  \csname balance@\the\pagegrid@col\endcsname
  \grid@column\@outputbox{}%
  \@combinepage\false@sw
  \@combinedblfloats
  \global\setbox\pagesofar\box\@outputbox
  \show@pagesofar@size
 }{}%
 \set@colht
}%
\def\float@column@mlt{%
  \@output@combined@page
}%
\def\end@column@mlt{%
 \@ifx@empty\@toplist{%
  \@ifx@empty\@botlist{%
   \@ifx@empty\@dbltoplist{%
    \@ifx@empty\@deferlist{%
     \@ifnum{\pagegrid@cur=\@ne}{%
      \false@sw
     }{%
      \true@sw
     }%
    }{%
     \true@sw
    }%
   }{%
    \true@sw
   }%
  }{%
   \true@sw
  }%
 }{%
  \true@sw
 }%
 % true = kick out a column and try again
 {%
  \@cclv@nontrivial@sw{%
   \unvbox\@cclv\remove@lastbox
  }{%
   \unvbox\@cclv\remove@lastbox\unskip\null
  }%
  \protect@penalty\do@newpage@pen
  \protect@penalty\do@endpage@pen
 }{%
  \unvbox\@cclv\remove@lastbox
 }%
}%
\def\output@column@mlt{%
 \@ifnum{\pagegrid@cur<\pagegrid@col}{%
  \expandafter\global\expandafter\setbox\csname col@\the\pagegrid@cur\endcsname\box\@outputbox
  \global\advance\pagegrid@cur\@ne
 }{%
  \set@adj@colht\dimen@
  \grid@column\@outputbox{}%
  \@output@combined@page
 }%
}%
\let\@outputdblcol\@undefined
\def\@floatselect@sw@mlt#1{\@if@notdblfloat{#1}}%
\def\@addmarginpar@mlt{% emits a boolean
 \@ifnum{\pagegrid@cur=\@ne}%
}%
\def\set@footnotewidth@one{%
 \hsize\columnwidth
 \linewidth\hsize
}%
\def\set@footnotewidth@two{\set@footnotewidth@mlt\tw@}%
\def\set@footnotewidth@mlt#1{%
 \hsize\textwidth
 \advance\hsize\columnsep
 \divide\hsize#1%
 \advance\hsize-\columnsep
 \linewidth\hsize
}%
\def\compose@footnotes@one#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\compose@footnotes@one\string#1}\trace@box#1}{}%
}%
\let\compose@footnotes\compose@footnotes@one
\def\compose@footnotes@two#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\compose@footnotes@two\string#1}\trace@box#1}{}%
 \setbox\z@\box\@tempboxa
 \let\recover@column\recover@column@null
 \let\marry@baselines\@empty
 \balance@two#1\@tempboxa
 \global\setbox#1\hbox to\textwidth{\box#1\hfil\box\@tempboxa}%
 \ltxgrid@foot@info@sw{\trace@box#1}{}%
}%
\let\pagegrid@cur\col@number
\let\col@number\@undefined
\newcount\pagegrid@col
\pagegrid@cur\@ne
\expandafter\let\csname col@\the\pagegrid@cur\endcsname\@leftcolumn
\let\@leftcolumn\@undefined
\pagegrid@col\tw@
\def\pagegrid@init{%
 \advance\pagegrid@cur\@ne
 \@ifnum{\pagegrid@cur<\pagegrid@col}{%
  \csname newbox\expandafter\endcsname\csname  col@\the\pagegrid@cur\endcsname
  \pagegrid@init
 }{%
 }%
}%
\appdef\class@documenthook{%
 \pagegrid@init
}%
\def\grid@column#1#2{%
 \ltxgrid@info@sw{\class@info{\string\grid@column\string#1}}{}%
 \global\setbox#1\vbox\bgroup
  \hb@xt@\textwidth\bgroup
   \vrule\@height\z@\@width\z@\@if@empty{#2}{}{\@depth#2}%
   \pagegrid@cur\@ne
   \@ifnum{\pagegrid@cur<\pagegrid@col}{\loopwhile{\append@column@\pagegrid@cur\pagegrid@col}}{}%
   \box@column#1%
  \egroup
  \vskip\z@skip
 \egroup
}%
\def\append@column@#1#2{%
 \expandafter\box@column\csname col@\the#1\endcsname
 \hfil\vrule\@width\columnseprule\hfil
 \advance#1\@ne
 \@ifnum{#1<#2}%
}%
\def\box@column#1{%
 \ltxgrid@info@sw{\class@info{\string\box@column\string#1}}{}%
 \raise\topskip
 \hb@xt@\columnwidth\bgroup
  \dimen@\ht#1\@ifdim{\dimen@>\@colht}{\dimen@\@colht}{}%
  \count@\vbadness\vbadness\@M
  \dimen@ii\vfuzz\vfuzz\maxdimen
  \ltxgrid@info@sw{\saythe\@colht\saythe\dimen@}{}%
  \vtop to\dimen@\bgroup
   \hrule\@height\z@
   \unvbox#1%
   \raggedcolumn@skip
  \egroup
  \vfuzz\dimen@ii
  \vbadness\count@
  \hss
 \egroup
}%
\def\marry@baselines{%
 \begingroup
  \setbox\z@\lastbox
  \@ifvoid{\z@}{%
   \endgroup
  }{%
   \aftergroup\kern
   \aftergroup-%
   \expandafter\box\expandafter\z@\expandafter\endgroup\the\dp\z@\relax
  }%
 \vskip\marry@skip\relax
}%
\gdef\marry@skip{\z@skip}%
\def\set@marry@skip{%
 \begingroup
  \skip@\baselineskip\advance\skip@-\topskip
  \@ifdim{\skip@>\z@}{%
   \xdef\marry@skip{\the\skip@}%
  }{}%
 \endgroup
}%
\appdef\document@inithook{%
 \@ifxundefined\raggedcolumn@sw{\@booleanfalse\raggedcolumn@sw}{}%
}%
\def\raggedcolumn@skip{%
 \vskip\z@\raggedcolumn@sw{\@plus.0001fil\@minus.0001fil}{}\relax
}%
\def\@combinepage#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\@combinepage\string#1}}{}%
 \@ifvoid\pagesofar{}{%
  \setbox\@outputbox\vbox{%
   \unvbox\pagesofar
   \marry@baselines
   \unvbox\@outputbox
  }%
 }%
 #1{%
  \@ifvoid\footsofar{}{%
   \show@box@size{Combining page footnotes}\footsofar
   \setbox\footins\box\footsofar
   \compose@footnotes
   \@combineinserts\@outputbox\footins
  }%
 }{%
 }%
}%
\def \@cflt{%
 \let \@elt \@comflelt
 \setbox\@tempboxa \vbox{}%
 \@toplist
 \setbox\@outputbox \vbox{%
  \boxmaxdepth \maxdepth
  \unvbox\@tempboxa\unskip
  \topfigrule\vskip \textfloatsep
  \unvbox\@outputbox
 }%
 \let\@elt\relax
 \xdef\@freelist{\@freelist\@toplist}%
 \global\let\@toplist\@empty
}%
\def \@cflb {%
 \let\@elt\@comflelt
 \setbox\@tempboxa \vbox{}%
 \@botlist
 \setbox\@outputbox \vbox{%
  \unvbox\@outputbox
  \vskip \textfloatsep\botfigrule
  \unvbox\@tempboxa\unskip
 }%
 \let\@elt\relax
 \xdef\@freelist{\@freelist\@botlist}%
 \global \let \@botlist\@empty
}%
\def\@combinedblfloats{%
 \@ifx@empty\@dbltoplist{}{%
  \setbox\@tempboxa\vbox{}%
  \let\@elt\@comdblflelt\@dbltoplist
  \let\@elt\relax\xdef\@freelist{\@freelist\@dbltoplist}%
  \global\let\@dbltoplist\@empty
  \setbox\@outputbox\vbox{%
   %\boxmaxdepth\maxdepth   %% probably not needed, CAR
   \unvbox\@tempboxa\unskip
   \@ifnum{\@dbltopnum>\m@ne}{\dblfigrule}{}%FIXME: how is \@dbltopnum maintained?
   \vskip\dbltextfloatsep
   \unvbox\@outputbox
  }%
 }%
}%
\def\set@column@hsize#1{%
 \pagegrid@col#1%
 \global\columnwidth\textwidth
 \global\advance\columnwidth\columnsep
 \global\divide\columnwidth\pagegrid@col
 \global\advance\columnwidth-\columnsep
 \global\hsize\columnwidth
 \global\linewidth\columnwidth
 \skip@\baselineskip\advance\skip@-\topskip
 \@ifnum{\pagegrid@col>\@ne}{\set@marry@skip}{}%
}%
\def\set@colht{%
 \set@adj@textheight\@colht
 \global\let\enlarge@colroom\@empty
 \set@colroom
}%
\def\set@adj@textheight#1{%
 \ltxgrid@info@sw{\class@info{\string\set@adj@textheight\string#1}\saythe\textheight}{}%
 #1\textheight
 \def\@elt{\adj@page#1}%
 \@booleantrue\firsttime@sw\@dbltoplist
 \let\@elt\relax
 \global#1#1\relax
 \ltxgrid@info@sw{\saythe#1}{}%
}%
\def\set@colroom{%
 \ltxgrid@info@sw{\class@info{\string\set@colroom}}{}%
 \set@adj@colht\@colroom
 \@if@empty\enlarge@colroom{}{%
  \global\advance\@colroom\enlarge@colroom\relax
  \ltxgrid@info@sw{\saythe\@colroom}{}%
 }%
 \@ifdim{\@colroom>\topskip}{}{%
  \ltxgrid@info{Not enough room: \string\@colroom=\the\@colroom; increasing to \the\topskip}%
  \@colroom\topskip
 }%
 \global\@colroom\@colroom
 \set@vsize
}%
\def\set@vsize{%
 \global\vsize\@colroom
 \ltxgrid@info@sw{\class@info{\string\set@vsize\string\vsize=\string\colroom}\saythe\vsize}{}%
}%
\def\set@adj@colht#1{%
 #1\@colht
 \ltxgrid@info@sw{\class@info{\string\set@adj@colht\string#1-\string\pagesofar}\saythe#1}{}%
 \@ifvoid\pagesofar{}{%
  \advance#1-\ht\pagesofar\advance#1-\dp\pagesofar
  \ltxgrid@info@sw{\class@info{\string\pagesofar}\saythe#1}{}%
 }%
 \def\@elt{\adj@column#1}%
 \@booleantrue\firsttime@sw\@toplist
 \@booleantrue\firsttime@sw\@botlist
 \let\@elt\relax
}%
\def\adj@column#1#2{%
 \advance#1-\ht#2%
 \advance#1-\firsttime@sw{\textfloatsep\@booleanfalse\firsttime@sw}{\floatsep}%
 \ltxgrid@info@sw{\class@info{\string\adj@column\string#1-\string#2}\saythe#1}{}%
}%
\def\adj@page#1#2{%
 \advance#1-\ht#2%
 \advance#1-\firsttime@sw{\dbltextfloatsep\@booleanfalse\firsttime@sw}{\dblfloatsep}%
 \ltxgrid@info@sw{\class@info{\string\adj@page\string#1-\string#2}\saythe#1}{}%
}%
\def\set@adj@box#1#2{%
 \@ifvoid#2{}{%
  \advance#1-\ht#2\advance#1-\dp#2%
  \@booleantrue\temp@sw
  \ltxgrid@foot@info@sw{\class@info{\string\set@adj@box\string#2}\saythe#1}{}%
 }%
}%
\appdef\@outputpage@tail{%
 \set@colht          % FIXME: needed?
 \@floatplacement    % FIXME: needed?
 \@dblfloatplacement % FIXME: needed?
}%
\begingroup
 \catcode`\1=\cat@letter
 \catcode`\2=\cat@letter
 \toks@{%
  \setbox\footins\box\footsofar
  \balance@two\col@1\@outputbox
  \global\setbox\col@1\box\col@1
  \global\setbox\@outputbox\box\@outputbox
  \combine@foot@inserts\footsofar\footins
 }%
 \aftergroup\def\aftergroup\balance@2\expandafter
\endgroup\expandafter{\the\toks@}%
\def\balance@two#1#2{%
 \ltxgrid@info@sw{\class@info{\string\balance@two\string#1\string#2}}{}%
 \outputdebug@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
 \setbox\thr@@\copy\footsofar
 \setbox\@ne\vbox\bgroup
  \@ifvoid{#1}{}{%
   \recover@column#1\footsofar\column@recovered\footins@recovered
   \@ifvoid{#2}{}{\marry@baselines}%
  }%
  \@ifvoid{#2}{}{%
   \recover@column#2\footsofar\column@recovered\footins@recovered
  }%
 \egroup
 \outputdebug@sw{\trace@scroll{\showbox\@ne}}{}%
 \ltxgrid@foot@info@sw{\trace@scroll{\showbox\footsofar}}{}%
 \dimen@\ht\@ne\divide\dimen@\tw@
 \dimen@i\dimen@
 \vbadness\@M
 \vfuzz\maxdimen
 \splittopskip\topskip
 \loopwhile{%
  \setbox\z@\copy\@ne\setbox\tw@\vsplit\z@ to\dimen@
  \remove@depth\z@\remove@depth\tw@
  \dimen@ii\ht\tw@\advance\dimen@ii-\ht\z@
  \dimen@i=.5\dimen@i
  \ltxgrid@info@sw{\saythe\dimen@\saythe\dimen@i\saythe\dimen@ii}{}%
  \@ifdim{\dimen@ii<.5\p@}{%
   \@ifdim{\dimen@ii>-.5\p@}%
  }{%
   \false@sw
  }%
  {%
   \true@sw
  }{%
   \@ifdim{\dimen@i<.5\p@}%
  }%
  {%
   \false@sw
  }%
  {%
   \advance\dimen@\@ifdim{\dimen@ii<\z@}{}{-}\dimen@i
   \true@sw
  }%
 }%
 \ltxgrid@info@sw{\saythe\dimen@\saythe\dimen@i\saythe\dimen@ii}{}%
 \@ifdim{\ht\z@=\z@}{%
  \@ifdim{\ht\tw@=\z@}%
 }{%
  \true@sw
 }%
 {%
 }{%
  \ltxgrid@info{Unsatifactorily balanced columns: giving up}%
  \setbox\tw@\box#1%
  \setbox\z@ \box#2%
  \global\setbox\footsofar\box\thr@@
 }%
 \setbox\tw@\vbox{\unvbox\tw@\vskip\z@skip}%
 \setbox\z@ \vbox{\unvbox\z@ \vskip\z@skip}%
 \set@colht
 \dimen@\ht\z@\@ifdim{\dimen@<\ht\tw@}{\dimen@\ht\tw@}{}%
 \@ifdim{\dimen@>\@colroom}{\dimen@\@colroom}{}%
 \ltxgrid@info@sw{\saythe{\ht\z@}\saythe{\ht\tw@}\saythe\@colroom\saythe\dimen@}{}%
 \setbox#1\vbox to\dimen@{\unvbox\tw@\unskip\raggedcolumn@skip}%
 \setbox#2\vbox to\dimen@{\unvbox\z@ \unskip\raggedcolumn@skip}%
 \outputdebug@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
}%
\def\remove@depth#1{%
  \setbox#1\vbox\bgroup
   \unvcopy#1%
   \setbox\z@\vbox\bgroup
    \unvbox#1%
    \setbox\z@\lastbox
    \aftergroup\kern\aftergroup-\expandafter
   \egroup
   \the\dp\z@\relax
  \egroup
}%
\def\recover@column#1#2#3#4{%
 \ltxgrid@info@sw{\class@info{\string\recover@column\string#1\string#2\string#3\string#4}}{}%
 \setbox#4\vbox{\unvcopy#1}%
 \ltxgrid@foot@info@sw{\trace@scroll{\showbox#4}}{}%
 \dimen@\ht#4%
 \ltxgrid@foot@info@sw{\saythe\dimen@}{}%
 \setbox#4\vbox\bgroup
  \unvbox#4\unskip
  \dimen@i\lastkern\unkern\advance\dimen@i\lastkern
  \@ifdim{\dimen@i=\z@}{%
   \dimen@i\lastkern\unkern
   \ltxgrid@foot@info@sw{\saythe\dimen@i}{}%
   \aftergroup\dimen@i
   \expandafter\egroup\the\dimen@i\relax
  }{%
   \egroup
  }%
 \@ifdim{\dimen@i<\z@}{%
  \advance\dimen@\dimen@i
  \ltxgrid@foot@info@sw{\saythe\dimen@i\saythe\dimen@}{}%
  \splittopskip\z@skip
  \global\setbox#3\vsplit#4 to\dimen@
  \global\setbox#4\vbox{\unvbox#4}%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2\showbox#3\showbox#4}}{}%
  \global\setbox#2\vbox\bgroup\unvbox#2\vskip\z@skip\unvbox#4\egroup
 }{%
  \setbox#3\box#4%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2\showbox#3\showbox#4}}{}%
 }%
 \unvbox#3%
 \loopwhile{\dimen@\lastskip\@ifdim{\dimen@>\z@}{\unskip\true@sw}{\false@sw}}%
}%
\def\recover@column@null#1#2#3#4{%
 \unvcopy#1%
}%
\prepdef\@begindocumenthook{%
 \open@column@one\@ne
 \set@colht
 \@floatplacement
 \@dblfloatplacement
}%
\def\longtable@longtable{%
 \par
 \ifx\multicols\@undefined\else\ifnum\col@number>\@ne\@twocolumntrue\fi\fi
 \if@twocolumn\LT@err{longtable not in 1-column mode}\@ehc\fi
 \begingroup
 \@ifnextchar[\LT@array{\LT@array[x]}%
}%
\def\longtable@new{%
 \par
  \@ifnextchar[\LT@array{\LT@array[x]}%
}%
\def\endlongtable@longtable{%
  \crcr
  \noalign{%
    \let\LT@entry\LT@entry@chop
    \xdef\LT@save@row{\LT@save@row}}%
  \LT@echunk
  \LT@start
  \unvbox\z@
  \LT@get@widths
  \if@filesw
    {\let\LT@entry\LT@entry@write\immediate\write\@auxout{%
      \gdef\expandafter\noexpand
        \csname LT@\romannumeral\c@LT@tables\endcsname
          {\LT@save@row}}}%
  \fi
  \ifx\LT@save@row\LT@@save@row
  \else
    \LT@warn{Column \@width s have changed\MessageBreak
             in table \thetable}%
    \LT@final@warn
  \fi
  \endgraf\penalty -\LT@end@pen
  \endgroup
  \global\@mparbottom\z@
  \pagegoal\vsize
  \endgraf\penalty\z@\addvspace\LTpost
  \ifvoid\footins\else\insert\footins{}\fi
}%
\def\endlongtable@new{%
  \crcr
  \noalign{%
   \let\LT@entry\LT@entry@chop
   \xdef\LT@save@row{\LT@save@row}%
  }%
  \LT@echunk
  \LT@start
  \unvbox\z@
  \LT@get@widths
  \@if@sw\if@filesw\fi{%
   {%
    \let\LT@entry\LT@entry@write
    \immediate\write\@auxout{%
     \gdef\expandafter\noexpand\csname LT@\romannumeral\c@LT@tables\endcsname
     {\LT@save@row}%
    }%
   }%
  }{}%
  \@ifx{\LT@save@row\LT@@save@row}{}{%
   \LT@warn{%
    Column \@width s have changed\MessageBreak in table \thetable
   }\LT@final@warn
  }%
  \endgraf
  \nobreak
  \box\@ifvoid\LT@lastfoot{\LT@foot}{\LT@lastfoot}%
 \global\@mparbottom\z@
 \endgraf
 \LT@post
}%
\def\LT@start@longtable{%
  \let\LT@start\endgraf
  \endgraf\penalty\z@\vskip\LTpre
  \dimen@\pagetotal
  \advance\dimen@ \ht\ifvoid\LT@firsthead\LT@head\else\LT@firsthead\fi
  \advance\dimen@ \dp\ifvoid\LT@firsthead\LT@head\else\LT@firsthead\fi
  \advance\dimen@ \ht\LT@foot
  \dimen@ii\vfuzz
  \vfuzz\maxdimen
    \setbox\tw@\copy\z@
    \setbox\tw@\vsplit\tw@ to \ht\@arstrutbox
    \setbox\tw@\vbox{\unvbox\tw@}%
  \vfuzz\dimen@ii
  \advance\dimen@ \ht
        \ifdim\ht\@arstrutbox>\ht\tw@\@arstrutbox\else\tw@\fi
  \advance\dimen@\dp
        \ifdim\dp\@arstrutbox>\dp\tw@\@arstrutbox\else\tw@\fi
  \advance\dimen@ -\pagegoal
  \ifdim \dimen@>\z@\vfil\break\fi
      \global\@colroom\@colht
  \ifvoid\LT@foot\else
    \advance\vsize-\ht\LT@foot
    \global\advance\@colroom-\ht\LT@foot
    \dimen@\pagegoal\advance\dimen@-\ht\LT@foot\pagegoal\dimen@
    \maxdepth\z@
  \fi
  \ifvoid\LT@firsthead\copy\LT@head\else\box\LT@firsthead\fi
\nobreak
  \output{\LT@output}%
}%
\def\LT@start@new{%
 \let\LT@start\endgraf
 \endgraf
 \markthr@@{}%
 \LT@pre
 \@ifvoid\LT@firsthead{\LT@top}{\box\LT@firsthead\nobreak}%
 \mark@envir{longtable}%
}%
\def\LT@end@hd@ft@longtable#1{%
 \LT@echunk
 \ifx\LT@start\endgraf
  \LT@err{Longtable head or foot not at start of table}{Increase LTchunksize}%
 \fi
 \setbox#1\box\z@
 \LT@get@widths\LT@bchunk
}%
\def\LT@end@hd@ft@new#1{%
 \LT@echunk
 \@ifx{\LT@start\endgraf}{%
  \LT@err{Longtable head or foot not at start of table}{Increase LTchunksize}%
 }%
 \global\setbox#1\box\z@
 \LT@get@widths
 \LT@bchunk
}%
\def\LT@array@longtable[#1]#2{%
  \refstepcounter{table}\stepcounter{LT@tables}%
  \if l#1%
    \LTleft\z@ \LTright\fill
  \else\if r#1%
    \LTleft\fill \LTright\z@
  \else\if c#1%
    \LTleft\fill \LTright\fill
  \fi\fi\fi
  \let\LT@mcol\multicolumn
  \let\LT@@tabarray\@tabarray
  \let\LT@@hl\hline
  \def\@tabarray{%
    \let\hline\LT@@hl
    \LT@@tabarray}%
  \let\\\LT@tabularcr\let\tabularnewline\\%
  \def\newpage{\noalign{\break}}%
  \def\pagebreak{\noalign{\ifnum`}=0\fi\@testopt{\LT@no@pgbk-}4}%
  \def\nopagebreak{\noalign{\ifnum`}=0\fi\@testopt\LT@no@pgbk4}%
  \let\hline\LT@hline \let\kill\LT@kill\let\caption\LT@caption
  \@tempdima\ht\strutbox
  \let\@endpbox\LT@endpbox
  \ifx\extrarowheight\@undefined
    \let\@acol\@tabacol
    \let\@classz\@tabclassz \let\@classiv\@tabclassiv
    \def\@startpbox{\vtop\LT@startpbox}%
    \let\@@startpbox\@startpbox
    \let\@@endpbox\@endpbox
    \let\LT@LL@FM@cr\@tabularcr
  \else
    \advance\@tempdima\extrarowheight
    \col@sep\tabcolsep
    \let\@startpbox\LT@startpbox\let\LT@LL@FM@cr\@arraycr
  \fi
  \setbox\@arstrutbox\hbox{\vrule
    \@height \arraystretch \@tempdima
    \@depth \arraystretch \dp \strutbox
    \@width \z@}%
  \let\@sharp##\let\protect\relax
   \begingroup
    \@mkpream{#2}%
    \xdef\LT@bchunk{%
       \global\advance\c@LT@chunks\@ne
       \global\LT@rows\z@\setbox\z@\vbox\bgroup
       \LT@setprevdepth
       \tabskip\LTleft \noexpand\halign to\hsize\bgroup
      \tabskip\z@ \@arstrut \@preamble \tabskip\LTright \cr}%
  \endgroup
  \expandafter\LT@nofcols\LT@bchunk&\LT@nofcols
  \LT@make@row
  \m@th\let\par\@empty
  \everycr{}\lineskip\z@\baselineskip\z@
  \LT@bchunk}%
\def\LT@LR@l{\LTleft\z@   \LTright\fill}%
\def\LT@LR@r{\LTleft\fill \LTright\z@  }%
\def\LT@LR@c{\LTleft\fill \LTright\fill}%
\def\LT@array@new[#1]#2{%
 \refstepcounter{table}\stepcounter{LT@tables}%
 \table@hook
 \LTleft\fill \LTright\fill
 \csname LT@LR@#1\endcsname
 \let\LT@mcol\multicolumn
 \let\LT@@hl\hline
 \prepdef\@tabarray{\let\hline\LT@@hl}%
 \let\\\LT@tabularcr
 \let\tabularnewline\\%
 \def\newpage{\noalign{\break}}%
 \def\pagebreak{\noalign{\ifnum`}=0\fi\@testopt{\LT@no@pgbk-}4}%
 \def\nopagebreak{\noalign{\ifnum`}=0\fi\@testopt\LT@no@pgbk4}%
 \let\hline\LT@hline
 \let\kill\LT@kill
 \let\caption\LT@caption
 \@tempdima\ht\strutbox
 \let\@endpbox\LT@endpbox
 \@ifxundefined\extrarowheight{%
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \def\@startpbox{\vtop\LT@startpbox}%
  \let\@@startpbox\@startpbox
  \let\@@endpbox\@endpbox
  \let\LT@LL@FM@cr\@tabularcr@LaTeX
  \let\@xtabularcr\@xtabularcr@LaTeX
 }{%
  \advance\@tempdima\extrarowheight
  \col@sep\tabcolsep
  \let\@startpbox\LT@startpbox
  \let\LT@LL@FM@cr\@arraycr@array
 }%
 \let\@acoll\@tabacoll
 \let\@acolr\@tabacolr
 \let\@acol\@tabacol
 \setbox\@arstrutbox\hbox{%
  \vrule
  \@height \arraystretch \@tempdima
  \@depth \arraystretch \dp \strutbox
  \@width \z@
 }%
 \let\@sharp##%
 \let\protect\relax
 \begingroup
  \@mkpream{#2}%
  \@mkpream@relax
  \edef\@preamble{\@preamble}%
  \prepdef\@preamble{%
   \global\advance\c@LT@chunks\@ne
   \global\LT@rows\z@
   \setbox\z@\vbox\bgroup
    \LT@setprevdepth
    \tabskip\LTleft
    \halign to\hsize\bgroup
     \tabskip\z@
     \@arstrut
  }%
  \appdef\@preamble{%
     \tabskip\LTright
     \cr
  }%
  \global\let\LT@bchunk\@preamble
 \endgroup
 \expandafter\LT@nofcols\LT@bchunk&\LT@nofcols
 \LT@make@row
 \m@th
 \let\par\@empty
 \everycr{}%
 \lineskip\z@
 \baselineskip\z@
 \LT@bchunk
}%
\appdef\table@hook{}%
\def\switch@longtable{%
 \@ifpackageloaded{longtable}{%
  \@ifx{\longtable\longtable@longtable}{%
   \@ifx{\endlongtable\endlongtable@longtable}{%
    \@ifx{\LT@start\LT@start@longtable}{%
     \@ifx{\LT@end@hd@ft\LT@end@hd@ft@longtable}{%
      \@ifx{\LT@array\LT@array@longtable}{%
       \true@sw
      }{\false@sw}%
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
  {%
   \class@info{Patching longtable package}%
  }{%
   \class@info{Patching unrecognized longtable package. (Proceeding with fingers crossed)}%
  }%
  \let\longtable\longtable@new
  \let\endlongtable\endlongtable@new
  \let\LT@start\LT@start@new
  \let\LT@end@hd@ft\LT@end@hd@ft@new
  \let\LT@array\LT@array@new
  \newenvironment{longtable*}{%
   \onecolumngrid@push
   \longtable
  }{%
   \endlongtable
   \onecolumngrid@pop
  }%
 }{}%
}%
\def\LT@pre{\penalty\z@\vskip\LTpre}%
\def\LT@bot{\nobreak\copy\LT@foot\vfil}%
\def\LT@top{\copy\LT@head\nobreak}%
\def\LT@post{\penalty\z@\addvspace\LTpost\mark@envir{\curr@envir}}%
\def\LT@adj{%
 \setbox\z@\vbox{\null}\dimen@-\ht\z@
 \setbox\z@\vbox{\unvbox\z@\LT@bot}\advance\dimen@\ht\z@
 \global\advance\vsize-\dimen@
}%
\def\output@init@longtable{\LT@adj}%
\def\output@prep@longtable{\setbox\@cclv\vbox{\unvbox\@cclv\LT@bot}}%
\def\output@post@longtable{\LT@top}%
\let\output@init@theindex\@empty
\let\output@prep@theindex\@empty
\def\output@post@theindex{%
 \@ifodd\c@page{}{%
  \@ifnum{\pagegrid@cur=\@ne}{%
  }%
 }%
}%
\def\check@aux{\do@output@MVL{\do@check@aux}}%
\def\check@deferlist@stuck#1{%
 \@ifx{\@deferlist@postshipout\@empty}{}{%
  \@ifx{\@deferlist@postshipout\@deferlist}{%
   \@fltstk
   \clearpage@sw{%
    \ltxgrid@warn{Deferred float stuck during \string\clearpage\space processing}%
   }{%
    \force@deferlist@stuck#1%
   }%
  }{%
  }%
  \global\let\@deferlist@postshipout\@empty
 }%
}%
\def\@fltstk{%
 \@latex@warning{A float is stuck (cannot be placed without \string\clearpage)}%
}%
\appdef\@outputpage@tail{%
 \global\let\@deferlist@postshipout\@deferlist
}%
\def\@next#1#2{%
 \@ifx{#2\@empty}{\false@sw}{%
  \expandafter\@xnext#2\@@#1#2%
  \true@sw
 }%
}%
\def\@xnext\@elt#1#2\@@#3#4{%
 \def#3{#1}%
 \gdef#4{#2}%
 \def\@tempa{#4}\def\@tempb{\@freelist}%
 \@ifx{\@tempa\@tempb}{%
  \@ifx{#4\@empty}{%
   \force@deferlist@empty%{Float register pool exhausted}%
  }{}%
 }{}%
}%
\def\force@deferlist@stuck#1{%
 \force@deferlist@sw{%
  \@booleantrue\clearpage@sw
  \@booleantrue\forcefloats@sw
  #1%
 }{%
 }%
}%
\def\force@deferlist@empty{%
 \force@deferlist@sw{%
  \penalty-\pagebreak@pen
  \protect@penalty\do@forcecolumn@pen
 }{%
 }%
}%
\@booleanfalse\force@deferlist@sw
\mathchardef\do@forcecolumn@pen=10009
\@namedef{output@-\the\do@forcecolumn@pen}{\do@forcecolumn}%
\def\do@forcecolumn{%
 \@booleantrue\clearpage@sw
 \@booleantrue\forcefloats@sw
 \do@startcolumn
}%
\def\enlargethispage{%
 \@ifstar{%
  \@enlargethispage{}%
 }{%
  \@enlargethispage{}%
 }%
}%
\def\@enlargethispage#1#2{%
 \begingroup
  \dimen@#2\relax
  \edef\@tempa{#1}%
  \edef\@tempa{\noexpand\@@enlargethispage{\@tempa}{\the\dimen@}}%
  \expandafter\do@output@MVL\expandafter{\@tempa}%
 \endgroup
}%
\def\@@enlargethispage#1#2{%
 \def\@tempa{one}%
 \@ifx{\thepagegrid\@tempa}{%
  \true@sw
 }{%
  \def\@tempa{mlt}%
  \@ifx{\thepagegrid\@tempa}{%
   \@ifnum{\pagegrid@cur=\@ne}{%
    \gdef\enlarge@colroom{#2}%
    \true@sw
   }{%
    \ltxgrid@warn{Too late to enlarge this page; move the command to the first column.}%
    \false@sw
   }%
  }{%
   \ltxgrid@warn{Unable to enlarge a page of this kind.}%
   \false@sw
  }%
 }%
 {%
  \class@info{Enlarging page \thepage\space by #2}%
  \global\advance\@colroom#2\relax
  \set@vsize
 }{%
 }%
}%
\let\enlarge@colroom\@empty
\let\@kludgeins\@undefined
\@booleantrue\textheight@sw
\prepdef\@outputpage@head{%
 \textheight@sw{%
  \count@\vbadness\vbadness\@M
  \dimen@\vfuzz\vfuzz\maxdimen
  \setbox\@outputbox\vbox to\textheight{\unvbox\@outputbox}%
  \vfuzz\dimen@
  \vbadness\count@
 }{}%
}%
\appdef\@outputpage@head{%
 \@ifx{\LS@rot\@undefined}{}{\LS@rot}%
}%
\def\ltxgrid@info{%
 \ltxgrid@info@sw{\class@info}{\@gobble}%
}%
\@booleanfalse\ltxgrid@info@sw
\def\ltxgrid@warn{%
 \ltxgrid@warn@sw{\class@warn}{\@gobble}%
}%
\@booleantrue\ltxgrid@warn@sw
\@booleanfalse\ltxgrid@foot@info@sw
\def\def@next@handler#1#2#3{%
 \advance#1\@ne\mathchardef#2\the#1%
 \expandafter\def\csname output@-\the#1\endcsname{#3}%
}%
\def\def@line@handler#1#2{%
 \begingroup
  \@tempcnta\int@parpenalty
  \advance\@tempcnta-#1%
  \aftergroup\def
  \expandafter\aftergroup\csname output@-\the\@tempcnta\endcsname
 \endgroup{#2}%
}%
\mathchardef\int@parpenalty11012
\def@line@handler\z@{\@handle@line@ltx{}{}{}}%
\def@line@handler\@ne{\@handle@line@ltx{}{}{\brokenpenalty@ltx}}%
\def@line@handler\tw@{\@handle@line@ltx{}{\clubpenalty@ltx}{}}%
\def@line@handler\thr@@{\@handle@line@ltx{\clubpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler\f@ur{\@handle@line@ltx{\widowpenalty@ltx}{}{}}%
\def@line@handler{5}{\@handle@line@ltx{\widowpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler{6}{\@handle@line@ltx{\widowpenalty@ltx}{\clubpenalty@ltx}{}}%
\def@line@handler{7}{\@handle@line@ltx{\widowpenalty@ltx}{\clubpenalty@ltx}{\brokenpenalty@ltx}}%
\def@line@handler{8}{\@handle@line@ltx{\displaywidowpenalty@ltx}{}{}}%
\def@line@handler{9}{\@handle@line@ltx{\displaywidowpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler{10}{\@handle@line@ltx{\displaywidowpenalty@ltx}{\clubpenalty@ltx}{}}%
\def@line@handler{11}{\@handle@line@ltx{\displaywidowpenalty@ltx}{\clubpenalty@ltx}{\brokenpenalty@ltx}}%
\def\@handle@line@ltx#1#2#3{%
 \@@handle@line@ltx
 \@tempcnta\lastpenalty
 \@tempcntb\interlinepenalty@ltx\relax
 \@if@empty{#1}{}{\advance\@tempcntb#1\relax}%
 \@if@empty{#2}{}{\advance\@tempcntb#2\relax}%
 \@if@empty{#3}{}{\advance\@tempcntb#3\relax}%
 \penalty\@ifnum{\@tempcnta<\@tempcntb}{\@tempcntb}{\@tempcnta}%
}%
\let\@@handle@line@ltx\@empty
\@tempcnta\int@parpenalty
\def@next@handler\@tempcnta\int@postparpenalty{\reset@queues@ltx\handle@par@ltx}%
\def@next@handler\@tempcnta\int@vadjustpenalty{\handle@vadjust@ltx}%
\def@next@handler\@tempcnta\int@whatsitpenalty{\handle@whatsit@ltx}%
\def@next@handler\@tempcnta\int@predisplaypenalty{\reset@queues@ltx\@handle@display@ltx{\predisplaypenalty@ltx}}%
\def@next@handler\@tempcnta\int@interdisplaylinepenalty{\@handle@display@ltx{\interdisplaylinepenalty@ltx}}%
\def@next@handler\@tempcnta\int@postdisplaypenalty{\@handle@display@ltx{\postdisplaypenalty@ltx}}%
\def\@handle@display@ltx#1{%
 \@@handle@display@ltx
 \@tempcnta\lastpenalty
 \@tempcntb#1%
 \penalty\@ifnum{\@tempcnta<\@tempcntb}{\@tempcntb}{\@tempcnta}%
}%
\let\@@handle@display@ltx\@empty
\def\handle@par@ltx{}%
\def\set@linepenalties{%
 \expandafter\def\expandafter\interlinepenalty@ltx\expandafter{\the\interlinepenalty}%
 \interlinepenalty-\int@parpenalty
 \expandafter\def\expandafter\brokenpenalty@ltx\expandafter{\the\brokenpenalty}%
 \brokenpenalty\@ne
 \expandafter\def\expandafter\clubpenalty@ltx\expandafter{\the\clubpenalty}%
 \clubpenalty\tw@
 \expandafter\def\expandafter\widowpenalty@ltx\expandafter{\the\widowpenalty}%
 \widowpenalty\f@ur
 \expandafter\def\expandafter\displaywidowpenalty@ltx\expandafter{\the\displaywidowpenalty}%
 \displaywidowpenalty8\relax
}%
\def\restore@linepenalties{%
 \interlinepenalty\interlinepenalty@ltx
 \brokenpenalty\brokenpenalty@ltx
 \clubpenalty\clubpenalty@ltx
 \widowpenalty\widowpenalty@ltx
 \displaywidowpenalty\displaywidowpenalty@ltx
 \relax
}%
\def\set@displaypenalties#1{%
 \expandafter\def\expandafter\predisplaypenalty@ltx\expandafter{\the\predisplaypenalty}%
 \expandafter\def\expandafter\interdisplaylinepenalty@ltx\expandafter{\the\interdisplaylinepenalty}%
 \expandafter\def\expandafter\postdisplaypenalty@ltx\expandafter{\the\postdisplaypenalty}%
 \@ifhmode{\predisplaypenalty-\int@predisplaypenalty\relax}{}%
 #1{\interdisplaylinepenalty-\int@interdisplaylinepenalty\relax}{}%
 #1{\postdisplaypenalty-\int@postdisplaypenalty\relax}{}%
}%
\def\enqueue@whatsit@ltx#1{%
 \gappdef\g@whatsit@queue{{#1}}%
 \vadjust{\penalty-\int@whatsitpenalty}%
}%
\def\handle@whatsit@ltx{%
 \unvbox\@cclv
 \g@pop@ltx\g@whatsit@queue\@tempa
 \expandafter\do@whatsit\expandafter{\@tempa}%
}%
\def\do@whatsit#1{}%
\def\g@pop@ltx#1#2{%
 \expandafter\@g@pop@ltx#1{}{}\@@#1#2%
}%
\def\@g@pop@ltx#1#2\@@#3#4{%
 \gdef#3{#2}%
 \def#4{#1}%
}%
\let\vspace@ltx\vspace
\let\pagebreak@ltx\pagebreak
\let\nopagebreak@ltx\nopagebreak
\let\endline@ltx\\
\let\@arrayparboxrestore@ltx\@arrayparboxrestore
\def\@vspace@org #1{%
  \ifvmode
    \vskip #1
    \vskip\z@skip
   \else
     \@bsphack
     \vadjust{\@restorepar
              \vskip #1
              \vskip\z@skip
              }%
     \@esphack
   \fi
}%
\def\@vspace@ltx#1{%
 \@ifvmode{%
  \vskip#1\vskip\z@skip
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \@restorepar
   \nobreak
   \vskip#1\vskip\z@skip
  }%
  \@esphack
 }%
}%
\def\@vspacer@org#1{%
  \ifvmode
    \dimen@\prevdepth
    \hrule \@height\z@
    \nobreak
    \vskip #1
    \vskip\z@skip
    \prevdepth\dimen@
  \else
    \@bsphack
    \vadjust{\@restorepar
             \hrule \@height\z@
             \nobreak
             \vskip #1
             \vskip\z@skip}%
    \@esphack
\fi
}%
\def\@vspacer@ltx#1{%
 \@ifvmode{%
  \dimen@\prevdepth
  \hrule\@height\z@
  \nobreak
  \vskip#1\vskip\z@skip
  \prevdepth\dimen@
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \@restorepar
   \hrule\@height\z@
   \nobreak
   \vskip#1\vskip\z@skip
  }%
  \@esphack
 }%
}%
\def\@no@pgbk@org #1[#2]{%
  \ifvmode
    \penalty #1\@getpen{#2}%
  \else
    \@bsphack
    \vadjust{\penalty #1\@getpen{#2}}%
    \@esphack
  \fi
}%
\def\@no@pgbk@ltx#1[#2]{%
 \@ifvmode{%
  \penalty#1\@getpen{#2}%
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \penalty#1\@getpen{#2}%
  }%
  \@esphack
 }%
}%
\long\def\end@line@org{%
 \let\reserved@e\relax
 \let\reserved@f\relax
 \@ifstar{%
  \let\reserved@e\vadjust
  \let\reserved@f\nobreak
  \@xnewline
 }%
 \@xnewline
}%
\long\def\end@line@ltx{%
 \let\reserved@e\relax
 \let\reserved@f\relax
 \@ifstar{%
  \let\reserved@e\ex@vadjust@ltx
  \let\reserved@f\nobreak
  \@xnewline
 }{%
  \@xnewline
 }%
}%
\def\@newline@org[#1]{%
 \let\reserved@e\vadjust
 \@gnewline{\vskip#1}%
}%
\def\@newline@ltx[#1]{%
 \let\reserved@e\ex@vadjust@ltx
 \@gnewline{\vskip#1}%
}%
 \@ifx{\@vspace\@vspace@org}{%
  \@ifx{\@vspacer\@vspacer@org}{%
   \@ifx{\@no@pgbk\@no@pgbk@org}{%
    \@ifx{\@newline\@newline@org}{%
     \expandafter\@ifx\expandafter{\csname\expandafter\@gobble\string\\ \endcsname\end@line@org}{%
      \true@sw
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
 }{\false@sw}%
 {%
  \class@info{Overriding \string\@vspace, \string\@vspacer, \string\@no@pgbk, \string\@newline, and \string\\ }%
  \let\@normalcr\end@line@ltx
  \expandafter\let\csname\expandafter\@gobble\string\\ \endcsname\@normalcr
  \let\@newline\@newline@ltx
  \let\@vspace\@vspace@ltx
  \let\@vspacer\@vspacer@ltx
  \let\@no@pgbk\@no@pgbk@ltx
 }{%
  \class@warn{%
   Failed to recognize \string\@vspace, \string\@vspacer, \string\@no@pgbk, \string\@newline, and \string\\;
   no patches applied. Please get a more up-to-date class,
  }%
 }%
\let\ex@vadjust@ltx\vadjust
\def\enqueue@vadjust@ltx#1{%
 \gappdef\g@vadjust@queue{{#1}}%
 \vadjust{\penalty-\int@vadjustpenalty}%
}%
\def\handle@vadjust@ltx{%
 \unvbox\@cclv
 \g@pop@ltx\g@vadjust@queue\@tempa
 \expandafter\gappdef\expandafter\g@vadjust@line\expandafter{\@tempa}%
}%
\let\g@vadjust@line\@empty
\def\reset@queues@ltx{%
 \global\let\g@whatsit@queue\@empty
 \global\let\g@vadjust@queue\@empty
}%
\newcommand\linenomathWithnumbers@LN{%
  \ifLineNumbers
    \ifnum\interlinepenalty>-\linenopenaltypar
      \global\holdinginserts\thr@@
      \advance\interlinepenalty \linenopenalty
     \ifhmode
      \advance\predisplaypenalty \linenopenalty
     \fi
      \advance\postdisplaypenalty \linenopenalty
      \advance\interdisplaylinepenalty \linenopenalty
    \fi
  \fi
  \ignorespaces
}%
\newcommand\linenomathNonumbers@LN{%
  \ifLineNumbers
    \ifnum\interlinepenalty>-\linenopenaltypar
      \global\holdinginserts\thr@@
      \advance\interlinepenalty \linenopenalty
     \ifhmode
      \advance\predisplaypenalty \linenopenalty
     \fi
    \fi
  \fi
  \ignorespaces
}%
\def\endlinenomath@LN{%
  \ifLineNumbers
   \global\holdinginserts\@LN@outer@holdins
  \fi
  \global\@ignoretrue
}
\def\linenumberpar@LN{%
  \ifvmode \@@@par \else
    \ifinner \@@@par \else
      \xdef\@LN@outer@holdins{\the\holdinginserts}%
      \advance \interlinepenalty \linenopenalty
      \linenoprevgraf \prevgraf
      \global \holdinginserts \thr@@
      \@@@par
      \ifnum\prevgraf>\linenoprevgraf
        \penalty-\linenopenaltypar
      \fi
      \@LN@parpgbrk
      \global\holdinginserts\@LN@outer@holdins
      \advance\interlinepenalty -\linenopenalty
    \fi
  \fi
}%
\appdef\class@documenthook{%
 \@ifpackageloaded{lineno}{%
  \@ifx{\linenomathWithnumbers\linenomathWithnumbers@LN}{%
   \@ifx{\linenomathNonumbers\linenomathNonumbers@LN}{%
    \@ifx{\endlinenomath\endlinenomath@LN}{%
     \@ifx{\linenumberpar\linenumberpar@LN}{%
      \true@sw
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
  {%
   \class@info{Overriding lineo.sty, restoring output routine,}%
   \let\linenumberpar\linenumberpar@ltx
   \let\endlinenomath\endlinenomath@ltx
   \expandafter\let\csname endlinenomath*\endcsname\endlinenomath@ltx
   \let\linenomathWithnumbers\linenomathWithnumbers@ltx
   \let\linenomathNonumbers\linenomathNonumbers@ltx
   \let\ex@vadjust@ltx\ex@vadjust@line
   \let\@LN@postlabel\enqueue@whatsit@ltx
   \let\do@whatsit\write@linelabel
   \let\handle@par@ltx\handle@par@LN
   \let\@@handle@line@ltx\Make@LineNo@ltx
   \let\@@handle@display@ltx\Make@LineNo@ltx
   \output@latex{\natural@output}%
   \let\vspace\vspace@ltx
   \let\pagebreak\pagebreak@ltx
   \let\nopagebreak\nopagebreak@ltx
   \let\@arrayparboxrestore\@arrayparboxrestore@ltx
   \let\\\endline@ltx
   \appdef\set@footnotefont{%
    \let\par\@@@par
    \let\@@par\@@@par
   }%
   \@if@sw\ifLineNumbers\fi{%
    \class@info{Reinvoke \string\linenumbers}%
    \let\@@par\linenumberpar
    \@ifx{\@par\linenumberpar@LN}{\let\@par\linenumberpar}{}%
    \@ifx{\par\linenumberpar@LN}{\let\par\linenumberpar}{}%
   }{%
    \class@info{Line numbering not turned on yet}%
   }%
  }{%
   \class@warn{Failed to recognize lineno.sty procedures; no patches applied. Please get a more up-to-date class.}%
  }%
 }{%
 }%
}%
\def\linenumberpar@ltx{\@ifvmode{\@@@par}{\@linenumberpar}}%
\def\@linenumberpar{%
   \linenoprevgraf\prevgraf
   \set@linepenalties
   \@@@par
   \@ifnum{\prevgraf>\linenoprevgraf}{
    \penalty-\int@postparpenalty
   }{}%
   \@LN@parpgbrk
   \restore@linepenalties
}%
\newcommand\linenomathWithnumbers@ltx{\@linenomathnumbers@ltx\true@sw}%
\newcommand\linenomathNonumbers@ltx{\@linenomathnumbers@ltx\false@sw}%
\def\@linenomathnumbers@ltx#1{%
 \@if@sw\ifLineNumbers\fi{%
   \set@linepenalties
   \set@displaypenalties#1%
 }{}%
 \ignorespaces
}%
\def\endlinenomath@ltx{%
 \global\@ignoretrue
}%
\def\handle@par@LN{%
 \Make@LineNo@ltx
 \@tempcnta\lastpenalty
 \@ifnum{\@tempcnta=\z@}{}{%
  \expandafter\gdef
  \expandafter\@LN@parpgbrk
  \expandafter{%
   \expandafter\penalty
               \the\@tempcnta
   \global\let\@LN@parpgbrk\@LN@screenoff@pen
  }%
 }%
}%
\def\Make@LineNo@ltx{%
 \@LN@maybe@normalLineNumber
 \boxmaxdepth\maxdimen\setbox\z@\vbox{\unvbox\@cclv}%
 \@tempdima\dp\z@
 \unvbox\z@
 \sbox\@tempboxa{\hb@xt@\z@{\makeLineNumber}}%
 \ht\@tempboxa\z@
 \@LN@depthbox
 \stepLineNumber
 \g@vadjust@line
 \global\let\g@vadjust@line\@empty
}%
\def\write@linelabel#1{%
 \protected@write\@auxout{}{%
  \string\newlabel{#1}{{\theLineNumber}{\thepage}{}{}{}}%
 }%
}%
\def\ex@vadjust@line{%
 \@if@sw\ifLineNumbers\fi{\enqueue@vadjust@ltx}{\vadjust}%
}%
\endinput
%%
%% End of file `ltxgrid.sty'.

==> anc/ltxutil.sty <==
%%
%% This is file `ltxutil.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% ltxutil.dtx  (with options: `package,kernel')
%% 
%% This is a generated file;
%% altering it directly is inadvisable;
%% instead, modify the original source file.
%% See the URL in the file 00readme.tex.
%% 
%% License
%%    You may distribute this file under the conditions of the
%%    LaTeX Project Public License 1.3 or later
%%    (http://www.latex-project.org/lppl.txt).
%% 
%%    This file is distributed WITHOUT ANY WARRANTY;
%%    without even the implied warranty of MERCHANTABILITY
%%    or FITNESS FOR A PARTICULAR PURPOSE.
%% 
%%%  @LaTeX-file{
%%%     filename        = "ltxutil.dtx",
%%%     version         = "4.1r",
%%%     date            = "2010/07/25",
%%%     time            = "20:33:00 UT-8",
%%%     checksum        = "4094",
%%%     author          = "Arthur Ogawa (mailto:arthur_ogawa at sbcglobal.net),
%%%                        commissioned by the American Physical Society.
%%%                        ",
%%%     copyright       = "Copyright (C) 1999, 2009 Arthur Ogawa,
%%%                        distributed under the terms of the
%%%                        LaTeX Project Public License, see
%%%                        ftp://ctan.tug.org/macros/latex/base/lppl.txt
%%%                        ",
%%%     address         = "Arthur Ogawa,
%%%                        USA",
%%%     telephone       = "",
%%%     FAX             = "",
%%%     email           = "mailto colon arthur_ogawa at sbcglobal.net",
%%%     codetable       = "ISO/ASCII",
%%%     keywords        = "latex, page grid, main vertical list",
%%%     supported       = "yes",
%%%     abstract        = "utilities package",
%%%     docstring       = "The checksum field above generated by ltxdoc",
%%%  }
\NeedsTeXFormat{LaTeX2e}[1995/12/01]%
\ProvidesFile{%
ltxutil%
.sty%
}%
 [2010/07/25/20:33:00 4.1r utilities package (portions licensed from W. E. Baxter web at superscript.com)]% \fileversion
\def\package@name{ltxutil}%
\expandafter\PackageInfo\expandafter{\package@name}{%
 Utility macros for \protect\LaTeXe,
 by A. Ogawa (arthur_ogawa at sbcglobal.net)%
}%
\def\class@err#1{\ClassError{\class@name}{#1}\@eha}%
\def\class@warn#1{\ClassWarningNoLine{\class@name}{#1}}%
\def\class@info#1{\ClassInfo{\class@name}{#1}}%
\def\obsolete@command#1{%
 \class@warn@end{Command \string#1\space is obsolete.^^JPlease remove from your document}%
 \global\let#1\@empty
 #1%
}%
\def\replace@command#1#2{%
 \class@warn@end{Command \string#1\space is obsolete;^^JUse \string#2\space instead}%
 \global\let#1#2%
 #1%
}%
\def\replace@environment#1#2{%
 \class@warn@end{Environment #1 is obsolete;^^JUse #2 instead}%
 \glet@environment{#1}{#2}%
 \@nameuse{#1}%
}%
\def\incompatible@package#1{%
 \@ifpackageloaded{#1}{%
  \def\@tempa{I cannot continue. You must remove the \string\usepackage\ statement that caused that package to be loaded.}%
  \ClassError{\class@name}{The #1 package cannot be used with \class@name}%
  \@tempa\stop
 }{%
  \class@info{#1 was not loaded (OK!)}%
 }%
}%
\def\class@warn@end#1{%
 \gappdef\class@enddocumenthook{\class@warn{#1}}%
}%
\ifx\undefined\class@name
 \def\class@name{ltxutil}%
 \class@warn{You should define the class name before reading in this package. Using default}%
\fi
\def\t@{to}%
\dimendef\dimen@iii\thr@@
\def\halignt@{\halign\t@}%
\chardef\f@ur=4\relax
\chardef\cat@letter=11\relax
\chardef\other=12\relax
\def\let@environment#1#2{%
 \expandafter\let
 \csname#1\expandafter\endcsname\csname#2\endcsname
 \expandafter\let
 \csname end#1\expandafter\endcsname\csname end#2\endcsname
}%
\def\glet@environment#1#2{%
 \global\expandafter\let
 \csname#1\expandafter\endcsname\csname#2\endcsname
 \global\expandafter\let
 \csname end#1\expandafter\endcsname\csname end#2\endcsname
}%
\newcommand\tracingplain{%
 \tracingonline\z@\tracingcommands\z@\tracingstats\z@
 \tracingpages\z@\tracingoutput\z@\tracinglostchars\@ne
 \tracingmacros\z@\tracingparagraphs\z@\tracingrestores\z@
 \showboxbreadth5\showboxdepth3\relax %\errorstopmode
 }%
\newcommand\traceoutput{%
 \appdef\@resetactivechars{\showoutput}%
}%
\newcommand\say[1]{\typeout{<\noexpand#1=\meaning#1>}}%
\newcommand\saythe[1]{\typeout{<\noexpand#1=\the#1>}}%
\def\fullinterlineskip{\prevdepth\z@}%
\countdef\count@i\@ne
\countdef\count@ii\tw@
\long\def\prepdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \edef#1{\the\toks@ii\the\toks@}%
}%
\long\def\appdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \edef#1{\the\toks@\the\toks@ii}%
}%
\long\def\gappdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \global\edef#1{\the\toks@\the\toks@ii}%
}%
\long\def\appdef@val#1#2{%
 \appdef#1{{#2}}%
}%
\long\def\appdef@e#1#2{%
 \expandafter\appdef
 \expandafter#1%
 \expandafter{#2}%
}%
\long\def\appdef@eval#1#2{%
 \expandafter\appdef@val
 \expandafter#1%
 \expandafter{#2}%
}%
\toksdef\toks@ii=\tw@
\long\def\@ifxundefined#1{\@ifx{\undefined#1}}%
\long\def\@ifnotrelax#1#2#3{\@ifx{\relax#1}{#3}{#2}}%
\long\def\@argswap#1#2{#2#1}%
\long\def\@argswap@val#1#2{#2{#1}}%
\def\@ifxundefined@cs#1{\expandafter\@ifx\expandafter{\csname#1\endcsname\relax}}%
\def\@boolean#1#2{%
  \long\def#1{%
    #2% \if<something>
      \expandafter\true@sw
    \else
      \expandafter\false@sw
    \fi
  }%
}%
\def\@boole@def#1#{\@boolean{#1}}% Implicit #2
\def\@booleantrue#1{\let#1\true@sw}%
\def\@booleanfalse#1{\let#1\false@sw}%
\@boole@def\@ifx#1{\ifx#1}%
\@boole@def\@ifx@empty#1{\ifx\@empty#1}%
\@boole@def\@if@empty#1{\if!#1!}%
\def\@if@sw#1#2{#1\expandafter\true@sw\else\expandafter\false@sw#2}%
\@boole@def\@ifdim#1{\ifdim#1}%
\@boole@def\@ifeof#1{\ifeof#1}%
\@boole@def\@ifhbox#1{\ifhbox#1}%
\@boole@def\@ifhmode{\ifhmode}%
\@boole@def\@ifinner{\ifinner}%
\@boole@def\@ifmmode{\ifmmode}%
\@boole@def\@ifnum#1{\ifnum#1}%
\@boole@def\@ifodd#1{\ifodd#1}%
\@boole@def\@ifvbox#1{\ifvbox#1}%
\@boole@def\@ifvmode{\ifvmode}%
\@boole@def\@ifvoid#1{\ifvoid#1}%
\long\def\true@sw#1#2{#1}%
\long\def\false@sw#1#2{#2}%
\long\def\loopuntil#1{#1{}{\loopuntil{#1}}}%
\long\def\loopwhile#1{#1{\loopwhile{#1}}{}}%
\def\@provide#1{%
 \@ifx{\undefined#1}{\true@sw}{\@ifx{\relax#1}{\true@sw}{\false@sw}}%
 {\def#1}{\def\j@nk}%
}%
\prepdef\document{%
 \endgroup
 \document@inithook
 \true@sw{}%
}%
\let\document@inithook\@empty
\appdef\document@inithook{%
 \AtBeginDocument{\class@documenthook}%
}%
\AtEndDocument{%
 \class@enddocumenthook
}%
\let\class@documenthook\@empty
\let\class@enddocumenthook\@empty
\def\enddocument{%
 \let\AtEndDocument\@firstofone
 \@enddocumenthook
 \@checkend{document}%
 \clear@document
 \check@aux
 \deadcycles\z@
 \@@end
}%
\def\check@aux{\do@check@aux}%
\def\do@check@aux{%
 \@if@sw\if@filesw\fi{%
  \immediate\closeout\@mainaux
  \let\@setckpt\@gobbletwo
  \let\@newl@bel\@testdef
  \@tempswafalse
  \makeatletter
  \input\jobname.aux\relax
 }{}%
 \@dofilelist
 \@ifdim{\font@submax >\fontsubfuzz\relax}{%
  \@font@warning{%
   Size substitutions with differences\MessageBreak
   up to \font@submax\space have occured.\@gobbletwo
  }%
 }{}%
 \@defaultsubs
 \@refundefined
 \@if@sw\if@filesw\fi{%
  \@ifx{\@multiplelabels\relax}{%
   \@if@sw\if@tempswa\fi{%
    \@latex@warning@no@line{%
     Label(s) may have changed.
     Rerun to get cross-references right
    }%
   }{}%
  }{%
    \@multiplelabels
  }%
 }{}%
}%
\def\clear@document{%
 \clearpage
 \do@output@cclv{%
  \Call@AfterLastShipout
 }%
}%
\appdef\class@documenthook{%
 \providecommand\Call@AfterLastShipout{}%
}%
\def\class@extension#1#2{%
 \IfFileExists{#1.#2}{%
  \expandafter\class@extensionfile\csname ver@\@currname.\@currext\endcsname{#1}#2%
 }{%
  \csname rtx@#1\endcsname
 }%
}%
\def\class@extensionfile#1#2#3{%
 \@pass@ptions#3\@unusedoptionlist{#2}%
 \global\let\@unusedoptionlist\@empty
 \expandafter\class@ext@hook\csname#2.#3-h@@k\endcsname#1{#2}#3%
}%
\def\class@ext@hook#1#2#3#4{%
 \@pushfilename@ltx
 \makeatletter
 \let\CurrentOption\@empty
 \@reset@ptions
 \let#1\@empty
 \xdef\@currname{#3}%
 \global\let\@currext#4%
 \global\let\@clsextension\@currext
 \input{#3.#4}%
 \@ifl@ter#4{#3}#2{%
  \class@info{Class extension later than: #2}%
 }{%
  \class@info{Class extension earlier: #2}%
  \@@end
 }%
 #1%
 \let#1\@undefined
 \expandafter\@p@pfilename@ltx\@currnamestack@ltx\@nil
 \@reset@ptions
}%
\def\@pushfilename@ltx{%
 \xdef\@currnamestack@ltx{%
  {\@currname}%
  {\@currext}%
  {\@clsextension}%
  {\the\catcode`\@}%
  \@currnamestack@ltx
 }%
}%
\def\@p@pfilename@ltx#1#2#3#4#5\@nil{%
 \gdef\@currname{#1}%
 \gdef\@currext{#2}%
 \gdef\@clsextension{#3}%
 \catcode`\@#4\relax
 \gdef\@currnamestack@ltx{#5}%
}%
\global\let\@currnamestack@ltx\@empty
\def\flushing{%
  \let\\\@normalcr
  \leftskip\z@skip
  \rightskip\z@skip
  \@rightskip\z@skip
  \parfillskip\@flushglue
}%
\expandafter\DeclareRobustCommand\expandafter\@centercr\expandafter{\@centercr}%
\def\eqnarray@LaTeX{%
   \stepcounter{equation}%
   \def\@currentlabel{\p@equation\theequation}%
   \global\@eqnswtrue
   \m@th
   \global\@eqcnt\z@
   \tabskip\@centering
   \let\\\@eqncr
   $$\everycr{}\halign to\displaywidth\bgroup
       \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
      &\global\@eqcnt\@ne\hskip \tw@\arraycolsep \hfil${##}$\hfil
      &\global\@eqcnt\tw@ \hskip \tw@\arraycolsep
         $\displaystyle{##}$\hfil\tabskip\@centering
      &\global\@eqcnt\thr@@ \hb@xt@\z@\bgroup\hss##\egroup
         \tabskip\z@skip
      \cr
}
\long\def\eqnarray@fleqn@fixed{%
 \stepcounter{equation}\def\@currentlabel{\p@equation\theequation}%
 \global\@eqnswtrue\m@th\global\@eqcnt\z@
 \tabskip\ltx@mathindent
 \let\\=\@eqncr
 \setlength\abovedisplayskip{\topsep}%
 \ifvmode\addtolength\abovedisplayskip{\partopsep}\fi
 \addtolength\abovedisplayskip{\parskip}%
 \setlength\belowdisplayskip{\abovedisplayskip}%
 \setlength\belowdisplayshortskip{\abovedisplayskip}%
 \setlength\abovedisplayshortskip{\abovedisplayskip}%
 $$%
 \everycr{}%
 \halignt@\linewidth\bgroup
  \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
  &\global\@eqcnt\@ne
   \hskip\tw@\eqncolsep
   \hfil${{}##{}}$\hfil
  &\global\@eqcnt\tw@
   \hskip\tw@\eqncolsep
   $\displaystyle{##}$\hfil\tabskip\@centering
  &\global\@eqcnt\thr@@\hb@xt@\z@\bgroup\hss##\egroup
   \tabskip\z@skip
  \cr
}%
\@ifx{\eqnarray\eqnarray@LaTeX}{%
 \class@info{Repairing broken LaTeX eqnarray}%
 \let\eqnarray\eqnarray@fleqn@fixed
 \newlength\eqncolsep
 \setlength\eqncolsep\z@
 \let\eqnarray@LaTeX\relax
 \let\eqnarray@fleqn@fixed\relax
}{}%
\def\ltx@mathindent{\@centering}%
\def\set@eqnarray@skips{}%
\def\prep@math{%
 \@ifvmode{\everypar{{\setbox\z@\lastbox}}}{}%
}%
\def\prep@math@patch{%
 \prepdef\equation{\prep@math}%
 \prepdef\eqnarray{\prep@math}%
}%
\def\footnote{\@ifnextchar[\ltx@xfootnote\ltx@yfootnote}%
\def\ltx@xfootnote[#1]{%
 \ltx@def@footproc\ltx@footmark[#1]%
 \expandafter\ltx@foottext\expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\ltx@yfootnote{%
 \ltx@stp@footproc\ltx@footmark
 \expandafter\ltx@foottext\expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\footnotemark{\@ifnextchar[\ltx@xfootmark\ltx@yfootmark}%
\def\ltx@xfootmark{\ltx@def@footproc\ltx@footmark}%
\def\ltx@yfootmark{\ltx@stp@footproc\ltx@footmark}%
\def\ltx@footmark#1{%
 \leavevmode
 \ifhmode\edef\@x@sf{\the\spacefactor}\nobreak\fi
 \begingroup
  \expandafter\ltx@make@current@footnote\expandafter{\@mpfn}{#1}%
  \expandafter\@argswap@val\expandafter{\Hy@footnote@currentHref}{\hyper@linkstart {link}}%
   \@makefnmark
  \hyper@linkend
 \endgroup
 \ifhmode\spacefactor\@x@sf\fi
 \relax
}%
\def\footnotetext{\@ifnextchar[\ltx@xfoottext\ltx@yfoottext}%
\def\ltx@xfoottext{\ltx@def@footproc\ltx@foottext}%
\def\ltx@yfoottext{\ltx@stp@footproc\ltx@foottext}%
\long\def\ltx@foottext#1#2{%
 \begingroup
  \expandafter\ltx@make@current@footnote\expandafter{\@mpfn}{#1}%
  \@footnotetext{#2}%
 \endgroup
}%
\def\ltx@def@footproc#1[#2]{%
 \begingroup
   \csname c@\@mpfn\endcsname #2\relax
   \unrestored@protected@xdef\@thefnmark{\thempfn}%
 \expandafter\endgroup
 \expandafter#1%
 \expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\ltx@stp@footproc#1{%
 \expandafter\stepcounter\expandafter{\@mpfn}%
 \protected@xdef\@thefnmark{\thempfn}%
 \expandafter#1%
 \expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\appdef\class@documenthook{%
 \let\footnote@latex\footnote
 \@ifpackageloaded{hyperref}{}{%
  \let\H@@footnotetext\@footnotetext
  \def\@footnotetext{\H@@footnotetext}%
  \let\H@@mpfootnotetext\@mpfootnotetext
  \def\@mpfootnotetext{\H@@mpfootnotetext}%
 }%
}%
\def\ltx@make@current@footnote#1#2{%
  \csname c@#1\endcsname#2\relax
  \protected@edef\Hy@footnote@currentHref{\@currentHref-#1.\csname the#1\endcsname}%
}%
\def\thempfootnote@latex{{\itshape \@alph \c@mpfootnote }}%
\def\ltx@thempfootnote{\@alph\c@mpfootnote}%
\@ifx{\thempfootnote\thempfootnote@latex}{%
 \class@info{Repairing hyperref-unfriendly LaTeX definition of \string\mpfootnote}%
 \let\thempfootnote\ltx@thempfootnote
}{}%
\def\@makefnmark{%
 \hbox{%
  \@textsuperscript{%
   \normalfont\itshape\@thefnmark
  }%
 }%
}%
\long\def\@footnotetext{%
 \insert\footins\bgroup
  \make@footnotetext
}%
\long\def\@mpfootnotetext{%
 \minipagefootnote@pick
  \make@footnotetext
}%
\long\def\make@footnotetext#1{%
  \set@footnotefont
  \set@footnotewidth
  \@parboxrestore
  \protected@edef\@currentlabel{%
   \csname p@\@mpfn\endcsname\@thefnmark
  }%
  \color@begingroup
   \@makefntext{%
    \rule\z@\footnotesep\ignorespaces#1%
    \@finalstrut\strutbox\vadjust{\vskip\z@skip}%
   }%
  \color@endgroup
 \minipagefootnote@drop
}%
\def\set@footnotefont{%
  \reset@font\footnotesize
  \interlinepenalty\interfootnotelinepenalty
  \splittopskip\footnotesep
  \splitmaxdepth\dp\strutbox
}%
\def\set@footnotewidth{\set@footnotewidth@one}%
\def\robustify@contents{%
 \let \label \@gobble
 \let \index \@gobble
 \let \glossary \@gobble
 \let\footnote \@gobble
 \def\({\string\(}%
 \def\){\string\)}%
 \def\\{\string\\}%
}%
\long\def\addtocontents#1#2{%
 \protected@write\@auxout{\robustify@contents}{\string \@writefile {#1}{#2}}%
}%
\def\addcontentsline#1#2#3{%
 \addtocontents{#1}{%
  \protect\contentsline{#2}{#3}{\thepage}{}%
 }%
}%
\def\label#1{%
 \@bsphack
  \protected@write\@auxout{}{%
   \string\newlabel{#1}{{\@currentlabel}{\thepage}{}{}{}}%
  }%
 \@esphack
}%
\def\ltx@contentsline#1{%
 \expandafter\@ifnotrelax\csname l@#1\endcsname{}{%
  \expandafter\let\csname l@#1\endcsname\@gobbletwo
 }%
 \contentsline@latex{#1}%
}%
\appdef\document@inithook{%
 \let\contentsline@latex\contentsline
 \let\contentsline\ltx@contentsline
}%
\appdef\class@documenthook{%
 \prepdef\caption{\minipagefootnote@here}%
}%
\def\minipagefootnote@init{%
 \setbox\@mpfootins\box\voidb@x
}%
\def\minipagefootnote@pick{%
 \global\setbox\@mpfootins\vbox\bgroup
  \unvbox\@mpfootins
}%
\def\minipagefootnote@drop{%
 \egroup
}%
\def\minipagefootnote@here{%
    \par
    \@ifvoid\@mpfootins{}{%
      \vskip\skip\@mpfootins
      \fullinterlineskip
      \@ifinner{%
       \vtop{\unvcopy\@mpfootins}%
       {\setbox\z@\lastbox}%
      }{}%
      \unvbox\@mpfootins
    }%
}%
\def\minipagefootnote@foot{%
 \@ifvoid\@mpfootins{}{%
  \insert\footins\bgroup\unvbox\@mpfootins\egroup
 }%
}%
\def\endminipage{%
    \par
    \unskip
    \minipagefootnote@here
    \@minipagefalse   %% added 24 May 89
  \color@endgroup
  \egroup
  \expandafter\@iiiparbox\@mpargs{\unvbox\@tempboxa}%
}%
\@booleantrue\floats@sw
\let\@xfloat@LaTeX\@xfloat
\def\@xfloat#1[#2]{%
  \@xfloat@prep
  \@nameuse{fp@proc@#2}%
  \floats@sw{\@xfloat@LaTeX{#1}[#2]}{\@xfloat@anchored{#1}[]}%
}%
\def\@xfloat@prep{%
  \ltx@footnote@pop
  \def\@mpfn{mpfootnote}%
  \def\thempfn{\thempfootnote}%
  \c@mpfootnote\z@
  \let\H@@footnotetext\H@@mpfootnotetext
}%
\let\ltx@footnote@pop\@empty
\def\@xfloat@anchored#1[#2]{%
 \def\@captype{#1}%
 \begin@float@pagebreak
  \let\end@float\end@float@anchored
  \let\end@dblfloat\end@float@anchored
        \hsize\columnwidth
        \@parboxrestore
        \@floatboxreset
  \minipagefootnote@init
}%
\def\end@float@anchored{%
  \minipagefootnote@here
  \par\vskip\z@skip
 \par
 \end@float@pagebreak
}%
\def\begin@float@pagebreak{\par\addvspace\intextsep}%
\def\end@float@pagebreak{\par\addvspace\intextsep}%
\def\@mpmakefntext#1{%
 \parindent=1em
 \noindent
 \hb@xt@1em{\hss\@makefnmark}%
 #1%
}%
\def\do@if@floats#1#2{%
 \floats@sw{}{%
  \expandafter\newwrite
              \csname#1write\endcsname
  \expandafter\def
              \csname#1@stream\endcsname{\jobname#2}%
  \expandafter\immediate
  \expandafter\openout
              \csname#1write\endcsname
              \csname#1@stream\endcsname\relax
  \@ifxundefined\@float@LaTeX{%
   \let\@float@LaTeX\@float
   \let\@dblfloat@LaTeX\@dblfloat
   \let\@float\write@float
   \let\@dblfloat\write@floats
  }{}%
  \let@environment{#1@float}{#1}%
  \let@environment{#1@floats}{#1*}%
  \@ifxundefined@cs{#1@write}{}{%
   \let@environment{#1}{#1@write}%
  }%
 }%
}%
\def\triggerpar{\leavevmode\@@par}%
\def\oneapage{\def\begin@float@pagebreak{\newpage}\def\end@float@pagebreak{\newpage}}%
\def\print@float#1#2{%
 \lengthcheck@sw{%
  \total@float{#1}%
 }{}%
 \@ifxundefined@cs{#1write}{}{%
  \begingroup
   \@booleanfalse\floats@sw
   #2%
   \raggedbottom
   \def\array@default{v}% floats must
   \let\@float\@float@LaTeX
   \let\@dblfloat\@dblfloat@LaTeX
   \let\trigger@float@par\triggerpar
   \let@environment{#1}{#1@float}%
   \let@environment{#1*}{#1@floats}%
   \expandafter\prepdef\csname#1\endcsname{\trigger@float@par}%
   \expandafter\prepdef\csname#1*\endcsname{\trigger@float@par}%
   \@namedef{fps@#1}{h!}%
   \expandafter\immediate
   \expandafter\closeout
               \csname#1write\endcsname
   \everypar{%
    \global\let\trigger@float@par\relax
    \global\everypar{}\setbox\z@\lastbox
    \@ifxundefined@cs{#1sname}{}{%
     \begin@float@pagebreak
     \expandafter\section
     \expandafter*%
     \expandafter{%
                  \csname#1sname\endcsname
                 }%
    }%
   }%
   \input{\csname#1@stream\endcsname}%
  \endgroup
  \global\expandafter\let\csname#1write\endcsname\relax
 }%
}%
\chardef\@xvi=16\relax
\mathchardef\@twopowerfourteen="4000
\mathchardef\@twopowertwo="4
\def\tally@float#1{%
 \begingroup
  \@tempcnta\count\@currbox
  \divide\@tempcnta\@xxxii
  \multiply\@tempcnta\@xxxii
  \advance\count\@currbox-\@tempcnta
  \divide\@tempcnta\@xxxii
  \@ifnum{\count\@currbox>\@xvi}{%
   \advance\count\@currbox-\@xvi\@booleantrue\@temp@sw
  }{%
   \@booleanfalse\@temp@sw
  }%
  \show@box@size@sw{%
   \class@info{Float #1
    (\the\@tempcnta)[\@temp@sw{16+}{}\the\count\@currbox]^^J%
    (\the\ht\@currbox+\the\dp\@currbox)X\the\wd\@currbox
   }%
  }{}%
 \endgroup
 \expandafter\let
 \expandafter\@tempa
             \csname fbox@\csname ftype@#1\endcsname\endcsname
 \@ifnotrelax\@tempa{%
  \@ifhbox\@tempa{%
   \setbox\@tempboxa\vbox{\unvcopy\@currbox\hrule}%
   \dimen@\ht\@tempboxa
   \divide\dimen@\@twopowerfourteen
   \@ifdim{\wd\@tempboxa<\textwidth}{%
    \advance\dimen@\ht\@tempa
    \global\ht\@tempa\dimen@
   }{%
    \advance\dimen@\dp\@tempa
    \global\dp\@tempa\dimen@
   }%
  }{}%
 }{}%
}%
\def\total@float#1{%
 \expandafter\let
 \expandafter\@tempa
             \csname fbox@\csname ftype@#1\endcsname\endcsname
 \@ifnotrelax\@tempa{%
  \@ifhbox\@tempa{%
   \@tempdima\the\ht\@tempa\divide\@tempdima\@twopowertwo\@tempcnta\@tempdima
   \@tempdimb\the\dp\@tempa\divide\@tempdimb\@twopowertwo\@tempcntb\@tempdimb
   \class@info{Total #1: Column(\the\@tempcnta pt), Page(\the\@tempcnta pt)}%
  }{}%
 }{}%
}%
\def\write@float#1{\write@@float{#1}{#1}}%
\def\endwrite@float{\@Esphack}%
\def\write@floats#1{\write@@float{#1*}{#1}}%
\def\endwrite@floats{\@Esphack}%
\def\write@@float#1#2{%
  \ifhmode
     \@bsphack
  \fi
  \chardef\@tempc\csname#2write\endcsname
  \toks@{\begin{#1}}%
  \def\@tempb{#1}%
  \expandafter\let\csname end#1\endcsname\endwrite@float
  \catcode`\^^M\active
  \@makeother\{\@makeother\}\@makeother\%
  \write@floatline
}%
\begingroup
 \catcode`\[\the\catcode`\{\catcode`\]\the\catcode`\}\@makeother\{\@makeother\}%
 \gdef\float@end@tag#1\end{#2}#3\@nul[%
  \def\@tempa[#2]%
  \@ifx[\@tempa\@tempb][\end[#2]][\write@floatline]%
 ]%
 \obeylines%
 \gdef\write@floatline#1^^M[%
  \begingroup%
   \newlinechar`\^^M%
   \toks@\expandafter[\the\toks@#1]\immediate\write\@tempc[\the\toks@]%
  \endgroup%
  \toks@[]%
  \float@end@tag#1\end{}\@nul%
 ]%
\endgroup
\def\@alph#1{\ifcase#1\or a\or b\or c\or d\else\@ialph{#1}\fi}
\def\@ialph#1{\ifcase#1\or \or \or \or \or e\or f\or g\or h\or i\or j\or
  k\or l\or m\or n\or o\or p\or q\or r\or s\or t\or u\or v\or w\or x\or
  y\or z\or aa\or bb\or cc\or dd\or ee\or ff\or gg\or hh\or ii\or jj\or
  kk\or ll\or mm\or nn\or oo\or pp\or qq\or rr\or ss\or tt\or uu\or
  vv\or ww\or xx\or yy\or zz\else\@ctrerr\fi}
\def\@startsection#1#2#3#4#5#6{%
 \@startsection@hook
 \if@noskipsec \leavevmode \fi
 \par
 \@tempskipa #4\relax
 \@afterindenttrue
 \ifdim \@tempskipa <\z@
  \@tempskipa -\@tempskipa \@afterindentfalse
 \fi
 \if@nobreak
  \everypar{}%
 \else
  \addpenalty\@secpenalty\addvspace\@tempskipa
 \fi
 \@ifstar
  {\@dblarg{\@ssect@ltx{#1}{#2}{#3}{#4}{#5}{#6}}}%
  {\@dblarg{\@sect@ltx {#1}{#2}{#3}{#4}{#5}{#6}}}%
}%
\def\@startsection@hook{}%
\class@info{Repairing broken LateX \string\@sect}%
\def\@sect@ltx#1#2#3#4#5#6[#7]#8{%
  \@ifnum{#2>\c@secnumdepth}{%
    \def\H@svsec{\phantomsection}%
    \let\@svsec\@empty
  }{%
    \H@refstepcounter{#1}%
    \def\H@svsec{%
     \phantomsection
    }%
    \protected@edef\@svsec{{#1}}%
    \@ifundefined{@#1cntformat}{%
     \prepdef\@svsec\@seccntformat
    }{%
     \expandafter\prepdef
     \expandafter\@svsec
                 \csname @#1cntformat\endcsname
    }%
  }%
  \@tempskipa #5\relax
  \@ifdim{\@tempskipa>\z@}{%
    \begingroup
      \interlinepenalty \@M
      #6{%
       \@ifundefined{@hangfrom@#1}{\@hang@from}{\csname @hangfrom@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{\@svsec}{#8}%
      }%
      \@@par
    \endgroup
    \@ifundefined{#1mark}{\@gobble}{\csname #1mark\endcsname}{#7}%
    \addcontentsline{toc}{#1}{%
      \@ifnum{#2>\c@secnumdepth}{%
       \protect\numberline{}%
      }{%
       \protect\numberline{\csname the#1\endcsname}%
      }%
      #8}%
  }{%
    \def\@svsechd{%
      #6{%
       \@ifundefined{@runin@to@#1}{\@runin@to}{\csname @runin@to@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{\@svsec}{#8}%
      }%
      \@ifundefined{#1mark}{\@gobble}{\csname #1mark\endcsname}{#7}%
      \addcontentsline{toc}{#1}{%
        \@ifnum{#2>\c@secnumdepth}{%
         \protect\numberline{}%
        }{%
         \protect\numberline{\csname the#1\endcsname}%
        }%
        #8}%
    }%
  }%
  \@xsect{#5}%
}%
\def\@hang@from#1#2#3{\@hangfrom{#1#2}#3}%
\def\@runin@to #1#2#3{#1#2#3}%
\def\@ssect@ltx#1#2#3#4#5#6[#7]#8{%
  \def\H@svsec{\phantomsection}%
  \@tempskipa #5\relax
  \@ifdim{\@tempskipa>\z@}{%
    \begingroup
      \interlinepenalty \@M
      #6{%
       \@ifundefined{@hangfroms@#1}{\@hang@froms}{\csname @hangfroms@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{#8}%
      }%
      \@@par
    \endgroup
    \@ifundefined{#1smark}{\@gobble}{\csname #1smark\endcsname}{#7}%
    \addcontentsline{toc}{#1}{\protect\numberline{}#8}%
  }{%
    \def\@svsechd{%
      #6{%
       \@ifundefined{@runin@tos@#1}{\@runin@tos}{\csname @runin@tos@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{#8}%
      }%
      \@ifundefined{#1smark}{\@gobble}{\csname #1smark\endcsname}{#7}%
      \addcontentsline{toc}{#1}{\protect\numberline{}#8}%
    }%
  }%
  \@xsect{#5}%
}%
\def\@hang@froms#1#2{#1#2}%
\def\@runin@tos #1#2{#1#2}%
\def\init@hyperref{%
 \providecommand\phantomsection{}%
 \providecommand\hyper@makecurrent[1]{}%
 \providecommand\Hy@raisedlink[1]{}%
 \providecommand\hyper@anchorstart[1]{}%
 \providecommand\hyper@anchorend{}%
 \providecommand\hyper@linkstart[2]{}%
 \providecommand\hyper@linkend{}%
 \providecommand\@currentHref{}%
}%
\let\H@refstepcounter\refstepcounter
\appdef\document@inithook{%
 \init@hyperref
}%
\def\sec@upcase#1{\relax{#1}}%
\appdef\document@inithook{%
 \@ifpackageloaded{array}{\switch@array}{\switch@tabular}%
 \prepdef\endtabular{\endtabular@hook}%
 \@provide\endtabular@hook{}%
 \prepdef\endarray{\endarray@hook}%
 \@provide\endarray@hook{}%
 \providecommand\array@hook{}%
 \prepdef\@tabular{\tabular@hook}%
 \@provide\tabular@hook{}%
}%
\def\switch@tabular{%
 \let\@array@sw\@array@sw@array
 \@ifx{\@array\@array@LaTeX}{%
  \@ifx{\multicolumn\multicolumn@LaTeX}{%
   \@ifx{\@tabular\@tabular@LaTeX}{%
    \@ifx{\@tabarray\@tabarray@LaTeX}{%
     \@ifx{\array\array@LaTeX}{%
      \@ifx{\endarray\endarray@LaTeX}{%
       \@ifx{\endtabular\endtabular@LaTeX}{%
        \@ifx{\@mkpream\@mkpream@LaTeX}{%
         \@ifx{\@addamp\@addamp@LaTeX}{%
          \@ifx{\@arrayacol\@arrayacol@LaTeX}{%
           \@ifx{\@tabacol\@tabacol@LaTeX}{%
            \@ifx{\@arrayclassz\@arrayclassz@LaTeX}{%
             \@ifx{\@tabclassiv\@tabclassiv@LaTeX}{%
              \@ifx{\@arrayclassiv\@arrayclassiv@LaTeX}{%
               \@ifx{\@tabclassz\@tabclassz@LaTeX}{%
                \@ifx{\@classv\@classv@LaTeX}{%
                 \@ifx{\hline\hline@LaTeX}{%
                  \@ifx{\@tabularcr\@tabularcr@LaTeX}{%
                   \@ifx{\@xtabularcr\@xtabularcr@LaTeX}{%
                    \@ifx{\@xargarraycr\@xargarraycr@LaTeX}{%
                     \@ifx{\@yargarraycr\@yargarraycr@LaTeX}{%
                      \true@sw
                     }{%
                      \false@sw
                     }%
                    }{%
                     \false@sw
                    }%
                   }{%
                    \false@sw
                   }%
                  }{%
                   \false@sw
                  }%
                 }{%
                  \false@sw
                 }%
                }{%
                 \false@sw
                }%
               }{%
                \false@sw
               }%
              }{%
               \false@sw
              }%
             }{%
              \false@sw
             }%
            }{%
             \false@sw
            }%
           }{%
            \false@sw
           }%
          }{%
           \false@sw
          }%
         }{%
          \false@sw
         }%
        }{%
         \false@sw
        }%
       }{%
        \false@sw
       }%
      }{%
       \false@sw
      }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }{%
    \false@sw
   }%
  }{%
   \false@sw
  }%
 }{%
  \false@sw
 }%
 {%
  \class@info{Patching LaTeX tabular.}%
 }{%
  \class@info{Unrecognized LaTeX tabular. Please update this document class! (Proceeding with fingers crossed.)}%
 }%
 \let\@array\@array@ltx
 \let\multicolumn\multicolumn@ltx
 \let\@tabular\@tabular@ltx
 \let\@tabarray\@tabarray@ltx
 \let\array\array@ltx
 \let\endarray\endarray@ltx
 \let\endtabular\endtabular@ltx
 \let\@mkpream\@mkpream@ltx
 \let\@addamp\@addamp@ltx
 \let\@arrayacol\@arrayacol@ltx
 \let\@tabacol\@tabacol@ltx
 \let\@arrayclassz\@arrayclassz@ltx
 \let\@tabclassiv\@tabclassiv@ltx
 \let\@arrayclassiv\@arrayclassiv@ltx
 \let\@tabclassz\@tabclassz@ltx
 \let\@classv\@classv@ltx
 \let\hline\hline@ltx
 \let\@tabularcr\@tabularcr@ltx
 \let\@xtabularcr\@xtabularcr@ltx
 \let\@xargarraycr\@xargarraycr@ltx
 \let\@yargarraycr\@yargarraycr@ltx
}%
\def\switch@array{%
 \@ifpackageloaded{colortbl}{\let\switch@array@info\colortbl@message}{\let\switch@array@info\array@message}%
 \let\@array@sw\@array@sw@LaTeX
 \@ifx{\@array\@array@array}{%
  \@ifx{\@tabular\@tabular@array}{%
   \@ifx{\@tabarray\@tabarray@array}{%
    \@ifx{\array\array@array}{%
     \@ifx{\endarray\endarray@array}{%
      \@ifx{\endtabular\endtabular@array}{%
       \@ifx{\@mkpream\@mkpream@array}{%
        \@ifx{\@classx\@classx@array}{%
         \@ifx{\insert@column\insert@column@array}{%
          \@ifx{\@arraycr\@arraycr@array}{%
           \@ifx{\@xarraycr\@xarraycr@array}{%
            \@ifx{\@xargarraycr\@xargarraycr@array}{%
             \@ifx{\@yargarraycr\@yargarraycr@array}{%
              \true@sw
             }{%
              \false@sw
             }%
            }{%
             \false@sw
            }%
           }{%
            \false@sw
           }%
          }{%
           \false@sw
          }%
         }{%
          \false@sw
         }%
        }{%
         \false@sw
        }%
       }{%
        \false@sw
       }%
      }{%
       \false@sw
      }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }{%
    \false@sw
   }%
  }{%
   \false@sw
  }%
 }{%
  \false@sw
 }{%
  \class@info{Patching array package.}%
 }{%
  \switch@array@info
 }%
 \let\@array    \@array@array@new
 \let\@@array   \@array % Cosi fan tutti
 \let\@tabular  \@tabular@array@new
 \let\@tabarray \@tabarray@array@new
 \let\array     \array@array@new
 \let\endarray  \endarray@array@new
 \let\endtabular\endtabular@array@new
 \let\@mkpream  \@mkpream@array@new
 \let\@classx   \@classx@array@new
 \let\@arrayacol\@arrayacol@ltx
 \let\@tabacol  \@tabacol@ltx
 \let\insert@column\insert@column@array@new
 \expandafter\let\csname endtabular*\endcsname\endtabular % Cosi fan tutti
 \let\@arraycr  \@arraycr@new
 \let\@xarraycr \@xarraycr@new
 \let\@xargarraycr\@xargarraycr@new
 \let\@yargarraycr\@yargarraycr@new
}%
\def\array@message{%
 \class@info{Unrecognized array package. Please update this document class! (Proceeding with fingers crossed.)}%
}%
\def\colortbl@message{%
 \class@info{colortbl package is loaded. (Proceeding with fingers crossed.)}%
}%
\def\@array@sw@LaTeX{\@ifx{\\\@tabularcr}}%
\def\@array@sw@array{\@ifx{\d@llarbegin\begingroup}}%
\def\@tabular@LaTeX{%
 \leavevmode
 \hbox\bgroup$%
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \let\\\@tabularcr
  \@tabarray
}%
\def\@tabular@ltx{%
  \let\@acoll\@tabacoll
  \let\@acolr\@tabacolr
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \let\\\@tabularcr
  \@tabarray
}%
\def\@tabular@array{%
 \leavevmode
 \hbox\bgroup$%
  \col@sep\tabcolsep
  \let\d@llarbegin\begingroup
  \let\d@llarend\endgroup
  \@tabarray
}%
\def\@tabular@array@new{%
  \let\@acoll\@tabacoll
  \let\@acolr\@tabacolr
  \let\@acol\@tabacol
  \let\d@llarbegin\begingroup
  \let\d@llarend\endgroup
  \@tabarray
}%
\def\@tabarray@LaTeX{%
 \m@th\@ifnextchar[\@array{\@array[c]}%
}%
\def\@tabarray@ltx{%
 \m@th\@ifnextchar[\@array{\expandafter\@array\expandafter[\array@default]}%
}%
\def\@tabarray@array{%
 \@ifnextchar[{\@@array}{\@@array[c]}%
}%
\def\@tabarray@array@new{%
 \@ifnextchar[{\@@array}{\expandafter\@@array\expandafter[\array@default]}%
}%
\newcount\intertabularlinepenalty
\intertabularlinepenalty=100
\newcount\@tbpen
\appdef\samepage{\intertabularlinepenalty\@M}%
\def\@tabularcr@LaTeX{{\ifnum 0=`}\fi \@ifstar \@xtabularcr \@xtabularcr}%
\def\@tabularcr@ltx{{\ifnum 0=`}\fi \@ifstar {\global \@tbpen \@M \@xtabularcr }{\global \@tbpen \intertabularlinepenalty \@xtabularcr }}%
\def\@xtabularcr@LaTeX{\@ifnextchar [\@argtabularcr {\ifnum 0=`{\fi }\cr }}%
\def\@xtabularcr@ltx{\@ifnextchar [\@argtabularcr {\ifnum 0=`{\fi }\cr \noalign {\penalty \@tbpen }}}%
\def\@xargarraycr@LaTeX#1{\@tempdima #1\advance \@tempdima \dp \@arstrutbox \vrule \@height \z@ \@depth \@tempdima \@width \z@ \cr}%
\def\@xargarraycr@ltx#1{\@tempdima #1\advance \@tempdima \dp \@arstrutbox \vrule \@height \z@ \@depth \@tempdima \@width \z@ \cr \noalign {\penalty \@tbpen }}%
\def\@yargarraycr@LaTeX#1{\cr \noalign {\vskip #1}}%
\def\@yargarraycr@ltx#1{\cr \noalign {\penalty \@tbpen \vskip #1}}%
\def\@arraycr@array{%
 \relax
 \iffalse{\fi\ifnum 0=`}\fi
 \@ifstar \@xarraycr \@xarraycr
}%
\def\@arraycr@new{%
 \relax
 \iffalse{\fi\ifnum 0=`}\fi
 \@ifstar {\global \@tbpen \@M \@xarraycr }{\global \@tbpen \intertabularlinepenalty \@xarraycr }%
}%
\def\@xarraycr@array{%
 \@ifnextchar [%]
 \@argarraycr {\ifnum 0=`{}\fi\cr}%
}%
\def\@xarraycr@new{%
 \@ifnextchar [%]
 \@argarraycr {\ifnum 0=`{}\fi\cr \noalign {\penalty \@tbpen }}%
}%
\def\@xargarraycr@array#1{%
 \unskip
 \@tempdima #1\advance\@tempdima \dp\@arstrutbox
 \vrule \@depth\@tempdima \@width\z@
 \cr
}%
\def\@xargarraycr@new#1{%
 \unskip
 \@tempdima #1\advance\@tempdima \dp\@arstrutbox
 \vrule \@depth\@tempdima \@width\z@
 \cr
 \noalign {\penalty \@tbpen }%
}%
\def\@yargarraycr@array#1{%
 \cr
 \noalign{\vskip #1}%
}%
\def\@yargarraycr@new#1{%
 \cr
 \noalign{\penalty \@tbpen \vskip #1}%
}%
\def\array@LaTeX{%
 \let\@acol\@arrayacol
 \let\@classz\@arrayclassz
 \let\@classiv\@arrayclassiv
 \let\\\@arraycr
 \let\@halignto\@empty
 \@tabarray
}%
\def\array@ltx{%
 \@ifmmode{}{\@badmath$}%
 \let\@acoll\@arrayacol
 \let\@acolr\@arrayacol
 \let\@acol\@arrayacol
 \let\@classz\@arrayclassz
 \let\@classiv\@arrayclassiv
 \let\\\@arraycr
 \let\@halignto\@empty
 \@tabarray
}%
\def\array@array{%
 \col@sep\arraycolsep
 \def\d@llarbegin{$}\let\d@llarend\d@llarbegin\gdef\@halignto{}%
 \@tabarray
}
\def\array@array@new{%
 \@ifmmode{}{\@badmath$}%
 \let\@acoll\@arrayacol
 \let\@acolr\@arrayacol
 \let\@acol\@arrayacol
 \def\d@llarbegin{$}%
 \let\d@llarend\d@llarbegin
 \gdef\@halignto{}%
 \@tabarray
}%
\def\@array@LaTeX[#1]#2{%
  \if #1t\vtop \else \if#1b\vbox \else \vcenter \fi\fi
  \bgroup
  \setbox\@arstrutbox\hbox{%
    \vrule \@height\arraystretch\ht\strutbox
           \@depth\arraystretch \dp\strutbox
           \@width\z@}%
  \@mkpream{#2}%
  \edef\@preamble{%
    \ialign \noexpand\@halignto
      \bgroup \@arstrut \@preamble \tabskip\z@skip \cr}%
  \let\@startpbox\@@startpbox \let\@endpbox\@@endpbox
  \let\tabularnewline\\%
    \let\par\@empty
    \let\@sharp##%
    \set@typeset@protect
    \lineskip\z@skip\baselineskip\z@skip
    \ifhmode \@preamerr\z@ \@@par\fi
    \@preamble
}%
\def\@array@ltx[#1]#2{%
 \@nameuse{@array@align@#1}%
  \set@arstrutbox
  \@mkpream{#2}%
  \prepdef\@preamble{%
    \tabskip\tabmid@skip
    \@arstrut
  }%
  \appdef\@preamble{%
    \tabskip\tabright@skip
    \cr
    \array@row@pre
  }%
  \let\tabularnewline\\%
  \let\par\@empty
  \let\@sharp##%
  \set@typeset@protect
  \lineskip\z@skip\baselineskip\z@skip
  \tabskip\tableft@skip\relax
  \ifhmode \@preamerr\z@ \@@par\fi
  \everycr{}%
  \expandafter\halign\expandafter\@halignto\expandafter\bgroup\@preamble
}%
\def\set@arstrutbox{%
  \setbox\@arstrutbox\hbox{%
    \vrule \@height\arraystretch\ht\strutbox
           \@depth\arraystretch \dp\strutbox
           \@width\z@
  }%
}%
\def\@array@array[#1]#2{%
  \@tempdima \ht \strutbox
  \advance \@tempdima by\extrarowheight
  \setbox \@arstrutbox \hbox{\vrule
             \@height \arraystretch \@tempdima
             \@depth \arraystretch \dp \strutbox
             \@width \z@}%
  \begingroup
  \@mkpream{#2}%
  \xdef\@preamble{\noexpand \ialign \@halignto
                  \bgroup \@arstrut \@preamble
                          \tabskip \z@ \cr}%
  \endgroup
  \@arrayleft
  \if #1t\vtop \else \if#1b\vbox \else \vcenter \fi \fi
  \bgroup
  \let \@sharp ##\let \protect \relax
  \lineskip \z@
  \baselineskip \z@
  \m@th
  \let\\\@arraycr \let\tabularnewline\\\let\par\@empty \@preamble
}%
\def\@array@array@new[#1]#2{%
  \@tempdima\ht\strutbox
  \advance\@tempdima by\extrarowheight
  \setbox\@arstrutbox\hbox{%
   \vrule \@height\arraystretch\@tempdima
          \@depth \arraystretch\dp\strutbox
          \@width \z@
  }%
  \begingroup
   \@mkpream{#2}%
   \xdef\@preamble{\@preamble}%
  \endgroup
  \prepdef\@preamble{%
   \tabskip\tabmid@skip
    \@arstrut
  }%
  \appdef\@preamble{%
   \tabskip\tabright@skip
   \cr
   \array@row@pre
  }%
  \@arrayleft
  \@nameuse{@array@align@#1}%
  \m@th
  \let\\\@arraycr
  \let\tabularnewline\\%
  \let\par\@empty
  \let\@sharp##%
  \set@typeset@protect
  \lineskip\z@\baselineskip\z@
  \tabskip\tableft@skip
  \everycr{}%
  \expandafter\halign\expandafter\@halignto\expandafter\bgroup\@preamble
}%
\def\endarray@LaTeX{%
 \crcr\egroup\egroup
}%
\def\endarray@ltx{%
 \crcr\array@row@pst\egroup\egroup
}%
\def\endarray@array{%
 \crcr \egroup \egroup \@arrayright \gdef\@preamble{}%
}%
\def\endarray@array@new{%
 \crcr\array@row@pst\egroup\egroup % Same as \endarray@ltx
 \@arrayright
 \global\let\@preamble\@empty
}%
\def\endtabular@LaTeX{%
 \crcr\egroup\egroup $\egroup
}%
\def\endtabular@ltx{%
 \endarray
}%
\def\endtabular@array{%
 \endarray $\egroup
}%
\def\endtabular@array@new{%
 \endarray
}%
\@namedef{endtabular*}{\endtabular}%
\long\def\multicolumn@LaTeX#1#2#3{%
 \multispan{#1}\begingroup
  \@mkpream{#2}%
  \def\@sharp{#3}\set@typeset@protect
  \let\@startpbox\@@startpbox\let\@endpbox\@@endpbox
  \@arstrut \@preamble\hbox{}\endgroup\ignorespaces
}%
\long\def\multicolumn@ltx#1#2#3{%
 \multispan{#1}%
 \begingroup
  \@mkpream{#2}%
  \def\@sharp{#3}%
  \set@typeset@protect
 %\let\@startpbox\@@startpbox\let\@endpbox\@@endpbox
  \@arstrut
  \@preamble
  \hbox{}%
 \endgroup
 \ignorespaces
}%
\def\@array@align@t{\leavevmode\vtop\bgroup}%
\def\@array@align@b{\leavevmode\vbox\bgroup}%
\def\@array@align@c{\leavevmode\@ifmmode{\vcenter\bgroup}{$\vcenter\bgroup\aftergroup$\aftergroup\relax}}%
\def\@array@align@v{%
 \@ifmmode{%
  \@badmath
  \vcenter\bgroup
 }{%
  \@ifinner{%
   $\vcenter\bgroup\aftergroup$
  }{%
   \@@par\bgroup
  }%
 }%
}%
\def\array@default{c}%
\def\array@row@rst{%
 \let\@array@align@v\@array@align@c
}%
\def\array@row@pre{}%
\def\array@row@pst{}%
\newcommand\toprule{\tab@rule{\column@font}{\column@fil}{\frstrut}}%
\newcommand\colrule{\unskip\lrstrut\\\tab@rule{\body@font}{}{\frstrut}}%
\newcommand\botrule{\unskip\lrstrut\\\noalign{\hline@rule}{}}%
\def\hline@LaTeX{%
 \noalign{\ifnum0=`}\fi\hrule \@height \arrayrulewidth \futurelet
   \reserved@a\@xhline
}%
\def\hline@ltx{%
 \noalign{%
  \ifnum0=`}\fi
  \hline@rule
  \futurelet\reserved@a\@xhline
 % \noalign ended in \@xhline
}%
\def\@xhline@unneeded{%
 \say\reserved@a
 \ifx\reserved@a\hline
  \vskip\doublerulesep
  \vskip-\arrayrulewidth
 \fi
 \ifnum0=`{\fi}%
}%
\def\tab@rule#1#2#3{%
 \crcr
 \noalign{%
  \hline@rule
  \gdef\@arstrut@hook{%
   \global\let\@arstrut@hook\@empty
   #3%
  }%
  \gdef\cell@font{#1}%
  \gdef\cell@fil{#2}%
 }%
}%
\def\column@font{}%
\def\column@fil{}%
\def\body@font{}%
\def\cell@font{}%
\def\frstrut{}%
\def\lrstrut{}%
\def\@arstrut@hline{%
 \relax
 \@ifmmode{\copy}{\unhcopy}\@arstrutbox@hline
 \@arstrut@hook
}%
\let\@arstrut@org\@arstrut
\def\@arstrut@hook{%
 \global\let\@arstrut\@arstrut@org
}%
\newbox\@arstrutbox@hline
\appdef\set@arstrutbox{%
  \setbox\@arstrutbox@hline\hbox{%
    \setbox\z@\hbox{$0^{0}_{}$}%
    \dimen@\ht\z@\advance\dimen@\@arstrut@hline@clnc
    \@ifdim{\dimen@<\arraystretch\ht\strutbox}{\dimen@=\arraystretch\ht\strutbox}{}%
    \vrule \@height\dimen@
           \@depth\arraystretch \dp\strutbox
           \@width\z@
  }%
}%
\def\hline@rule{%
 \hrule \@height \arrayrulewidth
 \global\let\@arstrut\@arstrut@hline
}%
\def\@arstrut@hline@clnc{2\p@}% % Klootch: magic number
\def\tableft@skip{\z@skip}%
\def\tabmid@skip{\z@skip}%\@flushglue
\def\tabright@skip{\z@skip}%
\def\tableftsep{\tabcolsep}%
\def\tabmidsep{\tabcolsep}%
\def\tabrightsep{\tabcolsep}%
\def\cell@fil{}%
\def\pbox@hook{}%
\appdef\@arstrut{\@arstrut@hook}%
\let\@arstrut@hook\@empty
\def\@addtopreamble{\appdef\@preamble}%
\def\@mkpream@LaTeX#1{%
  \@firstamptrue\@lastchclass6
  \let\@preamble\@empty
  \let\protect\@unexpandable@protect
  \let\@sharp\relax
  \let\@startpbox\relax\let\@endpbox\relax
  \@expast{#1}%
  \expandafter\@tfor \expandafter
    \@nextchar \expandafter:\expandafter=\reserved@a\do
       {\@testpach\@nextchar
    \ifcase \@chclass \@classz \or \@classi \or \@classii \or \@classiii
      \or \@classiv \or\@classv \fi\@lastchclass\@chclass}%
  \ifcase \@lastchclass \@acol
      \or \or \@preamerr \@ne\or \@preamerr \tw@\or \or \@acol \fi
}%
\def\@mkpream@ltx#1{%
 \@firstamptrue
 \@lastchclass6
 \let\@preamble\@empty
 \let\protect\@unexpandable@protect
 \let\@sharp\relax
 \@expast{#1}%
 \expandafter\@tfor\expandafter\@nextchar\expandafter:\expandafter=\reserved@a
 \do{%
  \expandafter\@testpach\expandafter{\@nextchar}%
  \ifcase\@chclass
   \@classz
  \or
   \@classi
  \or
   \@classii
  \or
   \@classiii
  \or
   \@classiv
  \or
   \@classv
  \fi
  \@lastchclass\@chclass
 }%
 \ifcase\@lastchclass
  \@acolr % right-hand column
 \or
 \or
  \@preamerr\@ne
 \or
  \@preamerr\tw@
 \or
 \or
  \@acolr % right-hand column
 \fi
}%
\def\insert@column@array{%
   \the@toks \the \@tempcnta
   \ignorespaces \@sharp \unskip
   \the@toks \the \count@ \relax
}%
\def\insert@column@array@new{%
 \the@toks\the\@tempcnta
 \array@row@rst\cell@font
 \ignorespaces\@sharp\unskip
 \the@toks\the\count@
 \relax
}%
\def\@mkpream@relax{%
 \let\tableftsep   \relax
 \let\tabmidsep    \relax
 \let\tabrightsep  \relax
 \let\array@row@rst\relax
 \let\cell@font    \relax
 \let\@startpbox   \relax
}%
\def\@mkpream@array#1{%
   \gdef\@preamble{}\@lastchclass 4 \@firstamptrue
   \let\@sharp\relax \let\@startpbox\relax \let\@endpbox\relax
   \@temptokena{#1}\@tempswatrue
   \@whilesw\if@tempswa\fi{\@tempswafalse\the\NC@list}%
   \count@\m@ne
   \let\the@toks\relax
   \prepnext@tok
   \expandafter \@tfor \expandafter \@nextchar
    \expandafter :\expandafter =\the\@temptokena \do
   {\@testpach
   \ifcase \@chclass \@classz \or \@classi \or \@classii
     \or \save@decl \or \or \@classv \or \@classvi
     \or \@classvii \or \@classviii
     \or \@classx
     \or \@classx \fi
   \@lastchclass\@chclass}%
   \ifcase\@lastchclass
   \@acol \or
   \or
   \@acol \or
   \@preamerr \thr@@ \or
   \@preamerr \tw@ \@addtopreamble\@sharp \or
   \or
   \else  \@preamerr \@ne \fi
   \def\the@toks{\the\toks}%
}%
\def\@mkpream@array@new#1{%
 \gdef\@preamble{}%
 \@lastchclass\f@ur
 \@firstamptrue
 \let\@sharp\relax
 \@mkpream@relax
 \@temptokena{#1}\@tempswatrue
 \@whilesw\if@tempswa\fi{\@tempswafalse\the\NC@list}%
 \count@\m@ne
 \let\the@toks\relax
 \prepnext@tok
 \expandafter\@tfor\expandafter\@nextchar\expandafter:\expandafter=\the\@temptokena
 \do{%
  \@testpach
  \ifcase\@chclass
   \@classz
  \or
   \@classi
  \or
   \@classii
  \or
   \save@decl
  \or
  \or
   \@classv
  \or
   \@classvi
  \or
   \@classvii
  \or
   \@classviii
  \or
   \@classx
  \or
   \@classx
  \fi
  \@lastchclass\@chclass
 }%
 \ifcase\@lastchclass
  \@acolr % right-hand column
 \or
 \or
  \@acolr % right-hand column
 \or
  \@preamerr\thr@@
 \or
  \@preamerr\tw@\@addtopreamble\@sharp
 \or
 \or
 \else
  \@preamerr\@ne
 \fi
 \def\the@toks{\the\toks}%
}%
\appdef\@mkpream@relax{%
 \let\CT@setup       \relax
 \let\CT@color       \relax
 \let\CT@do@color    \relax
 \let\color          \relax
 \let\CT@column@color\relax
 \let\CT@row@color   \relax
 \let\CT@cell@color  \relax
}%
\def\@addamp@LaTeX{%
  \if@firstamp\@firstampfalse\else\edef\@preamble{\@preamble &}\fi
}%
\def\@addamp@ltx{%
 \if@firstamp\@firstampfalse\else\@addtopreamble{&}\fi
}%
\def\@arrayacol@LaTeX{%
 \edef\@preamble{\@preamble \hskip \arraycolsep}%
}%
\def\@arrayacol@ltx{%
 \@addtopreamble{\hskip\arraycolsep}%
}%
\def\@tabacoll{%
 \@addtopreamble{\hskip\tableftsep\relax}%
}%
\def\@tabacol@LaTeX{%
 \edef\@preamble{\@preamble \hskip \tabcolsep}%
}%
\def\@tabacol@ltx{%
 \@addtopreamble{\hskip\tabmidsep\relax}%
}%
\def\@tabacolr{%
 \@addtopreamble{\hskip\tabrightsep\relax}%
}%
\def\@arrayclassz@LaTeX{%
 \ifcase \@lastchclass \@acolampacol \or \@ampacol \or
   \or \or \@addamp \or
   \@acolampacol \or \@firstampfalse \@acol \fi
 \edef\@preamble{\@preamble
  \ifcase \@chnum
     \hfil$\relax\@sharp$\hfil \or $\relax\@sharp$\hfil
    \or \hfil$\relax\@sharp$\fi}%
}%
\def\@arrayclassz@ltx{%
 \ifcase\@lastchclass
  \@acolampacol
 \or
  \@ampacol
 \or
 \or
 \or
  \@addamp
 \or
  \@acolampacol
 \or
  \@firstampfalse\@acoll
 \fi
 \ifcase\@chnum
  \@addtopreamble{%
   \hfil\array@row@rst$\relax\@sharp$\hfil
  }%
 \or
  \@addtopreamble{%
   \array@row@rst$\relax\@sharp$\hfil
  }%
 \or
  \@addtopreamble{%
   \hfil\array@row@rst$\relax\@sharp$%
  }%
 \fi
}%
\def\@tabclassz@LaTeX{%
  \ifcase\@lastchclass
    \@acolampacol
  \or
    \@ampacol
  \or
  \or
  \or
    \@addamp
  \or
    \@acolampacol
  \or
    \@firstampfalse\@acol
  \fi
  \edef\@preamble{%
    \@preamble{%
      \ifcase\@chnum
        \hfil\ignorespaces\@sharp\unskip\hfil
      \or
        \hskip1sp\ignorespaces\@sharp\unskip\hfil
      \or
        \hfil\hskip1sp\ignorespaces\@sharp\unskip
      \fi}}%
}%
\def\@tabclassz@ltx{%
 \ifcase\@lastchclass
  \@acolampacol
 \or
  \@ampacol
 \or
 \or
 \or
  \@addamp
 \or
  \@acolampacol
 \or
  \@firstampfalse\@acoll
 \fi
 \ifcase\@chnum
  \@addtopreamble{%
   {\hfil\array@row@rst\cell@font\ignorespaces\@sharp\unskip\hfil}%
  }%
 \or
  \@addtopreamble{%
   {\cell@fil\hskip1sp\array@row@rst\cell@font\ignorespaces\@sharp\unskip\hfil}%
  }%
 \or
  \@addtopreamble{%
   {\hfil\hskip1sp\array@row@rst\cell@font\ignorespaces\@sharp\unskip\cell@fil}%
  }%
 \fi
}%
\def\@tabclassiv@LaTeX{%
 \@addtopreamble\@nextchar
}%
\def\@tabclassiv@ltx{%
 \expandafter\@addtopreamble\expandafter{\@nextchar}%
}%
\def\@arrayclassiv@LaTeX{%
 \@addtopreamble{$\@nextchar$}%
}%
\def\@arrayclassiv@ltx{%
 \expandafter\@addtopreamble\expandafter{\expandafter$\@nextchar$}%
}%
\def\@classv@LaTeX{%
 \@addtopreamble{\@startpbox{\@nextchar}\ignorespaces
 \@sharp\@endpbox}%
}%
\def\@classv@ltx{%
 \expandafter\@addtopreamble
 \expandafter{%
 \expandafter \@startpbox
 \expandafter {\@nextchar}%
 \pbox@hook\array@row@rst\cell@font\ignorespaces\@sharp\@endpbox
 }%
}%
\def\@classx@array{%
  \ifcase \@lastchclass
  \@acolampacol \or
  \@addamp \@acol \or
  \@acolampacol \or
  \or
  \@acol \@firstampfalse \or
  \@addamp
  \fi
}%
\def\@classx@array@new{%
 \ifcase \@lastchclass
  \@acolampacol
 \or
  \@addamp \@acol
 \or
  \@acolampacol
 \or
 \or
  \@firstampfalse\@acoll
 \or
  \@addamp
 \fi
}%
\def\@xbitor@LaTeX #1{\@tempcntb \count#1
   \ifnum \@tempcnta =\z@
   \else
     \divide\@tempcntb\@tempcnta
     \ifodd\@tempcntb \@testtrue\fi
   \fi}%
\def\@xbitor@ltx#1{%
 \@tempcntb\count#1\relax
 \@ifnum{\@tempcnta=\z@}{}{%
  \divide\@tempcntb\@tempcnta
  \@ifodd\@tempcntb{\@testtrue}{}%
 }%
}%
\@ifx{\@xbitor\@xbitor@LaTeX}{%
  \class@info{Repairing broken LaTeX \string\@xbitor}%
}{%
  \class@info{Unrecognized LaTeX \string\@xbitor. Please update this document class! (Proceeding with fingers crossed.)}%
}%
\let\@xbitor\@xbitor@ltx
\newcommand*\@gobble@opt@one[2][]{}%
\def\@starttoc#1{%
  \begingroup
    \toc@pre
    \makeatletter
    \@input{\jobname.#1}%
    \if@filesw
      \expandafter\newwrite\csname tf@#1\endcsname
      \immediate\openout \csname tf@#1\endcsname \jobname.#1\relax
    \fi
    \@nobreakfalse
    \toc@post
  \endgroup
}%
\def\toc@pre{}%
\def\toc@post{}%
\def\toc@@font{}%
\def\ltxu@dotsep{\z@}%
\let\tocdim@section       \leftmargini
\let\tocdim@subsection    \leftmarginii
\let\tocdim@subsubsection \leftmarginiii
\let\tocdim@paragraph     \leftmarginiv
\let\tocdim@appendix      \leftmarginv
\let\tocdim@pagenum       \leftmarginvi
\def\toc@pre@auto{%
  \toc@@font
  \@tempdima\z@
  \toc@setindent\@tempdima{section}%
  \toc@setindent\@tempdima{subsection}%
  \toc@setindent\@tempdima{subsubsection}%
  \toc@setindent\@tempdima{paragraph}%
  \toc@letdimen{appendix}%
  \toc@letdimen{pagenum}%
}%
\def\toc@post@auto{%
  \if@filesw
   \begingroup
    \toc@writedimen{section}%
    \toc@writedimen{subsection}%
    \toc@writedimen{subsubsection}%
    \toc@writedimen{paragraph}%
    \toc@writedimen{appendix}%
    \toc@writedimen{pagenum}%
   \endgroup
  \fi
}%
\def\toc@setindent#1#2{%
 \csname tocdim@#2\endcsname\tocdim@min\relax
 \@ifundefined{tocmax@#2}{\@namedef{tocmax@#2}{\z@}}{}%
 \advance#1\@nameuse{tocmax@#2}\relax
 \expandafter\edef\csname tocleft@#2\endcsname{\the#1}%
}%
\def\toc@letdimen#1{%
 \csname tocdim@#1\endcsname\tocdim@min\relax
 \@ifundefined{tocmax@#1}{\@namedef{tocmax@#1}{\z@}}{}%
 \expandafter\let\csname tocleft@#1\expandafter\endcsname\csname tocmax@#1\endcsname
}%
\def\toc@writedimen#1{%
 \immediate\write\@auxout{%
  \gdef\expandafter\string\csname tocmax@#1\endcsname{%
   \expandafter\the\csname tocdim@#1\endcsname
  }%
 }%
}%
\def\l@@sections#1#2#3#4{%
 \begingroup
  \everypar{}%
  \set@tocdim@pagenum\@tempboxa{#4}%
  \global\@tempdima\csname tocdim@#2\endcsname
  \leftskip\csname tocleft@#2\endcsname\relax
  \dimen@\csname tocleft@#1\endcsname\relax
  \parindent-\leftskip\advance\parindent\dimen@
  \rightskip\tocleft@pagenum plus 1fil\relax
  \skip@\parfillskip\parfillskip\z@
  \let\numberline\numberline@@sections
  \@nameuse{l@f@#2}%
  \ignorespaces#3\unskip\nobreak\hskip\skip@
  \hb@xt@\rightskip{\hfil\unhbox\@tempboxa}\hskip-\rightskip\hskip\z@skip
  \expandafter\par
  \expandafter\aftergroup\csname tocdim@#2%
  \expandafter\endcsname
  \expandafter\endgroup
              \the\@tempdima\relax
}%
\def\set@tocdim@pagenum#1#2{%
 \setbox#1\hbox{\ignorespaces#2}%
 \@ifdim{\tocdim@pagenum<\wd#1}{\global\tocdim@pagenum\wd#1}{}%
}%
\def\numberline@@sections#1{%
 \leavevmode\hb@xt@-\parindent{%
  \hfil
  \@if@empty{#1}{}{%
   \setbox\z@\hbox{#1.\kern\ltxu@dotsep}%
   \@ifdim{\@tempdima<\wd\z@}{\global\@tempdima\wd\z@}{}%
   \unhbox\z@
  }%
 }%
 \ignorespaces
}%
\def\tocdim@min{\z@}%
\def\list#1#2{%
  \ifnum \@listdepth >5\relax
    \@toodeep
  \else
    \global\advance\@listdepth\@ne
  \fi
  \rightmargin\z@
  \listparindent\z@
  \itemindent\z@
  \csname @list\romannumeral\the\@listdepth\endcsname
  \def\@itemlabel{#1}%
  \let\makelabel\@mklab
  \@nmbrlistfalse
  #2\relax
  \@trivlist
  \parskip\parsep
  \set@listindent
  \ignorespaces
}%
\def\set@listindent@parshape{%
 \parindent\listparindent
 \advance\@totalleftmargin\leftmargin
 \advance\linewidth-\rightmargin
 \advance\linewidth-\leftmargin
 \parshape\@ne\@totalleftmargin\linewidth
}%
\def\set@listindent@{%
 \parindent\listparindent
 \advance\@totalleftmargin\leftmargin
 \advance\rightskip\rightmargin
 \advance\leftskip\@totalleftmargin
}%
\let\set@listindent\set@listindent@parshape
\providecommand\href[0]{\begingroup\@sanitize@url\@href}%
\def\@href#1{\@@startlink{#1}\endgroup\@@href}%
\def\@@href#1{#1\@@endlink}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\def \@url #1{\endgroup\@href {#1}{\URL@prefix#1}}%
\providecommand \URL@prefix [0]{URL }%
\providecommand\doi[0]{\begingroup\@sanitize@url\@doi}%
\def\@doi#1{\endgroup\@@startlink{\doibase#1}doi:\discretionary {}{}{}#1\@@endlink }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \@sanitize@url[0]{\chardef\cat@space\the\catcode`\ \@sanitize\catcode`\ \cat@space}%
\def\@@startlink#1{}%
\def\@@endlink{}%
\@ifxundefined \pdfoutput {\true@sw}{\@ifnum{\z@=\pdfoutput}{\true@sw}{\false@sw}}%
{%
 \def\@@startlink@hypertext#1{\leavevmode\special{html:<a href="#1">}}%
 \def\@@endlink@hypertext{\special{html:</a>}}%
}{%
 \def\@@startlink@hypertext#1{%
  \leavevmode
  \pdfstartlink\pdfstartlink@attr
   user{/Subtype/Link/A<</Type/Action/S/URI/URI(#1)>>}%
  \relax
 }%
 \def\@@endlink@hypertext{\pdfendlink}%
 \def\pdfstartlink@attr{attr{/Border[0 0 1 ]/H/I/C[0 1 1]}}%
}%
\def\hypertext@enable@ltx{%
 \let\@@startlink\@@startlink@hypertext
 \let\@@endlink\@@endlink@hypertext
}%
\def\href@Hy{\hyper@normalise \href@ }%
\def\href@Hy@ltx{\@ifnextchar\bgroup\Hy@href{\hyper@normalise\href@}}%
\def\Hy@href#{\hyper@normalise\href@}%
\begingroup
  \endlinechar=-1 %
  \catcode`\^^A=14 %
  \catcode`\^^M\active
  \catcode`\%\active
  \catcode`\#\active
  \catcode`\_\active
  \catcode`\$\active
  \catcode`\&\active
  \gdef\hyper@normalise@ltx{^^A
    \begingroup
    \catcode`\^^M\active
    \def^^M{ }^^A
    \catcode`\%\active
    \let%\@percentchar
    \let\%\@percentchar
    \catcode`\#\active
    \def#{\hyper@hash}^^A
    \def\#{\hyper@hash}^^A
    \@makeother\&^^A
    \edef&{\string&}^^A
    \edef\&{\string&}^^A
    \edef\textunderscore{\string_}^^A
    \let\_\textunderscore
    \catcode`\_\active
    \let_\textunderscore
    \let~\hyper@tilde
    \let\~\hyper@tilde
    \let\textasciitilde\hyper@tilde
    \let\\\@backslashchar
    \edef${\string$}^^A
    \Hy@safe@activestrue
    \hyper@n@rmalise
  }^^A
  \catcode`\#=6 ^^A
  \gdef\Hy@ActiveCarriageReturn@ltx{^^M}^^A
  \gdef\hyper@n@rmalise@ltx#1#2{^^A
    \def\Hy@tempa{#2}^^A
    \ifx\Hy@tempa\Hy@ActiveCarriageReturn
      \Hy@ReturnAfterElseFi{^^A
        \hyper@@normalise{#1}^^A
      }^^A
    \else
      \Hy@ReturnAfterFi{^^A
        \hyper@@normalise{#1}{#2}^^A
      }^^A
    \fi
  }^^A
  \gdef\hyper@@normalise@ltx#1#2{^^A
    \edef\Hy@tempa{^^A
      \endgroup
      \noexpand#1{\Hy@RemovePercentCr#2%^^M\@nil}^^A
    }^^A
    \Hy@tempa
  }^^A
  \gdef\Hy@RemovePercentCr@ltx#1%^^M#2\@nil{^^A
    #1^^A
    \ifx\limits#2\limits
    \else
      \Hy@ReturnAfterFi{^^A
        \Hy@RemovePercentCr #2\@nil
      }^^A
    \fi
  }^^A
\endgroup
\def\switch@hyperref@href{%
 \expandafter\@ifx\expandafter{\csname href \endcsname\href@Hy}{
  \class@info{Repairing hyperref 6.75r \string\href}%
  \let\hyper@normalise\hyper@normalise@ltx
  \let\hyper@@normalise\hyper@@normalise@ltx
  \let\hyper@n@rmalise\hyper@n@rmalise@ltx
  \let\Hy@ActiveCarriageReturn\Hy@ActiveCarriageReturn@ltx
  \let\Hy@RemovePercentCr\Hy@RemovePercentCr@ltx
  \let\href\href@Hy@ltx
 }{}%
}%
\appdef\document@inithook{\switch@hyperref@href}%
\def\typeout@org#1{%
 \begingroup
  \set@display@protect
  \immediate\write\@unused{#1}%
 \endgroup
}%
\long\def\typeout@ltx#1{%
 \begingroup
  \set@display@protect
  \immediate\write\@unused{#1}%
 \endgroup
}%
\@ifx{\typeout\typeout@org}{%
 \class@info{Making \string\typeout\space \string\long}%
 \let\typeout\typeout@ltx
}{}%
\endinput
%%
%% End of file `ltxutil.sty'.

==> anc/revsymb4-1.sty <==
%%
%% This is file `revsymb4-1.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% revtex4-1.dtx  (with options: `revsymb')
%% 
%% This file is part of the APS files in the REVTeX 4 distribution.
%% For the version number, search on the string 
%% Original version by David Carlisle
%% Modified by Arthur Ogawa (mailto:arthur_ogawa at sbcglobal dot net)
%% 
%% Copyright (c) 2009 The American Physical Society.
%% http://publish.aps.org/revtex4/
%% mailto:revtex4@aps.org
%% 
%% See the REVTeX 4 README file for restrictions and more information.
%% 
\NeedsTeXFormat{LaTeX2e}[1996/12/01]%
\ProvidesPackage{revsymb4-1}
 [2010/07/25/20:33:00 4.1r (http://publish.aps.org/revtex4/ for documentation)]% \fileversion
\def\REVSYMB@warn#1{\PackageWarningNoLine{revsymb}{#1}}%
\DeclareRobustCommand\lambdabar{%
  \bgroup
    \def\@tempa{%
      \hbox{%
        \raise.73\ht\z@
        \hb@xt@\z@{%
          \kern.25\wd\z@
          \vrule \@width.5\wd\z@\@height.1\p@\@depth.1\p@
          \hss
        }%
        \box\z@
      }%
    }%
    \mathchoice
      {\setbox\z@\hbox{$\displaystyle     \lambda$}\@tempa}%
      {\setbox\z@\hbox{$\textstyle        \lambda$}\@tempa}%
      {\setbox\z@\hbox{$\scriptstyle      \lambda$}\@tempa}%
      {\setbox\z@\hbox{$\scriptscriptstyle\lambda$}\@tempa}%
  \egroup
}%
\DeclareRobustCommand\openone{\leavevmode\hbox{\small1\normalsize\kern-.33em1}}%
\DeclareRobustCommand\corresponds{\replace@command\corresponds\triangleq}%
\DeclareRobustCommand\overcirc{\replace@command\overcirc\mathring}%
\DeclareRobustCommand\overdots{\replace@command\overdots\dddot}%
\DeclareRobustCommand\REV@triangleq{%
 {\lower.2ex\hbox{=}}{\kern-.75em^\triangle}%
}%
\DeclareRobustCommand\REV@dddot[1]{%
 \@ontopof{#1}{\cdots}{1.0}\mathord{\box2}%
}%
\DeclareRobustCommand\altsuccsim{\succ\kern-.9em_\sim\kern.3em}%
\DeclareRobustCommand\altprecsim{\prec\kern-1em_\sim\kern.3em}%
\let\REV@succsim\altsuccsim
\let\REV@precsim\altprecsim
\DeclareRobustCommand\REV@lesssim{\mathrel{\mathpalette\vereq{<}}}%
\DeclareRobustCommand\REV@gtrsim{\mathrel{\mathpalette\vereq{>}}}%
\DeclareRobustCommand\alt{\lesssim}
\DeclareRobustCommand\agt{\gtrsim}
\def\vereq#1#2{%
 \lower3\p@\vbox{%
  \baselineskip1.5\p@
  \lineskip1.5\p@
  \ialign{$\m@th#1\hfill##\hfil$\crcr#2\crcr\sim\crcr}%
 }%
}%
\DeclareRobustCommand\tensor[1]{\@ontopof{#1}{\leftrightarrow}{1.15}\mathord{\box2}}
\DeclareRobustCommand\overstar[1]{\@ontopof{#1}{\ast}{1.15}\mathord{\box2}}
\DeclareRobustCommand\loarrow[1]{\@ontopof{#1}{\leftarrow}{1.15}\mathord{\box2}}
\DeclareRobustCommand\roarrow[1]{\@ontopof{#1}{\rightarrow}{1.15}\mathord{\box2}}
\def\@ontopof#1#2#3{%
 {%
  \mathchoice
    {\@@ontopof{#1}{#2}{#3}\displaystyle     \scriptstyle      }%
    {\@@ontopof{#1}{#2}{#3}\textstyle        \scriptstyle      }%
    {\@@ontopof{#1}{#2}{#3}\scriptstyle      \scriptscriptstyle}%
    {\@@ontopof{#1}{#2}{#3}\scriptscriptstyle\scriptscriptstyle}%
 }%
}%
\def\@@ontopof#1#2#3#4#5{%
  \setbox\z@\hbox{$#4#1$}%
  \setbox\f@ur\hbox{$#5#2$}%
  \setbox\tw@\null\ht\tw@\ht\z@ \dp\tw@\dp\z@
  \@ifdim{\wd\z@>\wd\f@ur}{%
    \setbox\f@ur\hb@xt@\wd\z@{\hss\box\f@ur\hss}%
    \mathord{\rlap{\raise#3\ht\z@\box\f@ur}\box\z@}%
  }{%
    \setbox\f@ur\hb@xt@.9\wd\f@ur{\hss\box\f@ur\hss}%
    \setbox\z@\hb@xt@\wd\f@ur{\hss$#4\relax#1$\hss}%
    \mathord{\rlap{\copy\z@}\raise#3\ht\z@\box\f@ur}%
  }%
}%
\DeclareRobustCommand\frak{%
 \REVSYMB@warn{%
  Command \string\frak\space unsupported:^^J%
  please use \string\mathfrak\space instead.%
 }%
 \global\let\frak\mathfrak
 \frak
}%
\DeclareRobustCommand\REV@mathfrak{%
 \REVSYMB@warn{%
  Command \string\mathfrak\space undefined:^^J%
  please specify the amsfonts or amssymb option!%
 }%
 \global\let\mathfrak\@firstofone
 \mathfrak
}%
\DeclareRobustCommand\Bbb{%
 \REVSYMB@warn{%
  Command \string\Bbb\space unsupported:^^J%
  please use \string\mathbb\space instead.%
 }%
 \global\let\Bbb\mathbb
 \Bbb
}%
\DeclareRobustCommand\REV@mathfrak{%
 \REVSYMB@warn{%
  Command \string\mathbb\space undefined:^^J%
  please specify the amsfonts or amssymb option!%
 }%
 \global\let\mathbb\@firstofone
 \mathbb
}%
\def\Bigglb{\REV@boldopen \Bigg}%
\def\Biglb {\REV@boldopen \Big }%
\def\bigglb{\REV@boldopen \bigg}%
\def\biglb {\REV@boldopen \big }%
\def\Biggrb{\REV@boldclose\Bigg}%
\def\Bigrb {\REV@boldclose\Big }%
\def\biggrb{\REV@boldclose\bigg}%
\def\bigrb {\REV@boldclose\big }%
\def\REV@pmb#1{%
 \hbox{%
  \setbox\z@=\hbox{#1}%
  \kern-.02em\copy\z@\kern-\wd\z@
  \kern .04em\copy\z@\kern-\wd\z@
  \kern-.02em
  \raise.04em\copy\z@
 }%
}%
\def\REV@boldopen #1#2{\mathopen {\REV@pmb{$#1#2$}}}%
\def\REV@boldclose#1#2{\mathclose{\REV@pmb{$#1#2$}}}%
\def\revsymb@inithook{%
 \@ifxundefined\dddot{\let\dddot\REV@dddot}{}%
 \@ifxundefined\triangleq{\let\triangleq\REV@triangleq}{}%
 \@ifxundefined\succsim{\let\succsim\altsuccsim}{}%
 \@ifxundefined\precsim{\let\precsim\altprecsim}{}%
 \@ifxundefined\lesssim{\let\lesssim\REV@lesssim}{}%
 \@ifxundefined\gtrsim {\let\gtrsim \REV@gtrsim }{}%
 \@ifxundefined\mathfrak{\let\mathfrak\REV@mathfrak}{}%
 \@ifxundefined\mathbb{\let\mathbb\REV@mathbb}{}%
}%
\endinput
%%
%% End of file `revsymb4-1.sty'.

==> anc/revtex4-1.cls <==
%%
%% This is file `revtex4-1.cls',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% revtex4-1.dtx  (with options: `kernel')
%% ltxutil.dtx  (with options: `kernel')
%% ltxfront.dtx  (with options: `kernel')
%% ltxgrid.dtx  (with options: `kernel')
%% revtex4-1.dtx  (with options: `options')
%% ltxutil.dtx  (with options: `options')
%% ltxfront.dtx  (with options: `options')
%% ltxgrid.dtx  (with options: `options')
%% revtex4-1.dtx  (with options: `package')
%% 
%% This file is part of the APS files in the REVTeX 4 distribution.
%% For the version number, search on the string 
%% Original version by David Carlisle
%% Modified by Arthur Ogawa (mailto:arthur_ogawa at sbcglobal dot net)
%% 
%% Copyright (c) 2009 The American Physical Society.
%% http://publish.aps.org/revtex4/
%% mailto:revtex4@aps.org
%% 
%% See the REVTeX 4 README file for restrictions and more information.
%% 
\NeedsTeXFormat{LaTeX2e}[1996/12/01]%
\ProvidesClass{revtex4-1}
 [2010/07/25/20:33:00 4.1r (http://publish.aps.org/revtex4/ for documentation)]% \fileversion
\let\class@name\@gtempa
\GenericInfo{}{\space
 Copyright (c) 2009 The American Physical Society.^^J
 mailto:revtex@aps.org^^J
 Licensed under the LPPL:^^Jhttp://www.ctan.org/tex-archive/macros/latex/base/lppl.txt^^J
 Arthur Ogawa <arthur_ogawa at sbcglobal dot net>^^J
 Based on work by David Carlisle <david at dcarlisle.demon.co.uk>%
 \@gobble
}%
\if@compatibility
  \edef\reserved@a{\errhelp{%
   Change your \string\documentstyle\space statement to
   \string\documentclass\space and rerun.
  }}\reserved@a
  \errmessage{You cannot run \class@name\space in compatability mode}%
  \expandafter\@@end
\fi
\typeout{%
ltxutil%
 [2010/07/25/20:33:00 4.1r utilities package (portions licensed from W. E. Baxter web at superscript.com)]% \fileversion
}%
\def\class@err#1{\ClassError{\class@name}{#1}\@eha}%
\def\class@warn#1{\ClassWarningNoLine{\class@name}{#1}}%
\def\class@info#1{\ClassInfo{\class@name}{#1}}%
\def\obsolete@command#1{%
 \class@warn@end{Command \string#1\space is obsolete.^^JPlease remove from your document}%
 \global\let#1\@empty
 #1%
}%
\def\replace@command#1#2{%
 \class@warn@end{Command \string#1\space is obsolete;^^JUse \string#2\space instead}%
 \global\let#1#2%
 #1%
}%
\def\replace@environment#1#2{%
 \class@warn@end{Environment #1 is obsolete;^^JUse #2 instead}%
 \glet@environment{#1}{#2}%
 \@nameuse{#1}%
}%
\def\incompatible@package#1{%
 \@ifpackageloaded{#1}{%
  \def\@tempa{I cannot continue. You must remove the \string\usepackage\ statement that caused that package to be loaded.}%
  \ClassError{\class@name}{The #1 package cannot be used with \class@name}%
  \@tempa\stop
 }{%
  \class@info{#1 was not loaded (OK!)}%
 }%
}%
\def\class@warn@end#1{%
 \gappdef\class@enddocumenthook{\class@warn{#1}}%
}%
\ifx\undefined\class@name
 \def\class@name{ltxutil}%
 \class@warn{You should define the class name before reading in this package. Using default}%
\fi
\def\t@{to}%
\dimendef\dimen@iii\thr@@
\def\halignt@{\halign\t@}%
\chardef\f@ur=4\relax
\chardef\cat@letter=11\relax
\chardef\other=12\relax
\def\let@environment#1#2{%
 \expandafter\let
 \csname#1\expandafter\endcsname\csname#2\endcsname
 \expandafter\let
 \csname end#1\expandafter\endcsname\csname end#2\endcsname
}%
\def\glet@environment#1#2{%
 \global\expandafter\let
 \csname#1\expandafter\endcsname\csname#2\endcsname
 \global\expandafter\let
 \csname end#1\expandafter\endcsname\csname end#2\endcsname
}%
\newcommand\tracingplain{%
 \tracingonline\z@\tracingcommands\z@\tracingstats\z@
 \tracingpages\z@\tracingoutput\z@\tracinglostchars\@ne
 \tracingmacros\z@\tracingparagraphs\z@\tracingrestores\z@
 \showboxbreadth5\showboxdepth3\relax %\errorstopmode
 }%
\newcommand\traceoutput{%
 \appdef\@resetactivechars{\showoutput}%
}%
\newcommand\say[1]{\typeout{<\noexpand#1=\meaning#1>}}%
\newcommand\saythe[1]{\typeout{<\noexpand#1=\the#1>}}%
\def\fullinterlineskip{\prevdepth\z@}%
\countdef\count@i\@ne
\countdef\count@ii\tw@
\long\def\prepdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \edef#1{\the\toks@ii\the\toks@}%
}%
\long\def\appdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \edef#1{\the\toks@\the\toks@ii}%
}%
\long\def\gappdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \global\edef#1{\the\toks@\the\toks@ii}%
}%
\long\def\appdef@val#1#2{%
 \appdef#1{{#2}}%
}%
\long\def\appdef@e#1#2{%
 \expandafter\appdef
 \expandafter#1%
 \expandafter{#2}%
}%
\long\def\appdef@eval#1#2{%
 \expandafter\appdef@val
 \expandafter#1%
 \expandafter{#2}%
}%
\toksdef\toks@ii=\tw@
\long\def\@ifxundefined#1{\@ifx{\undefined#1}}%
\long\def\@ifnotrelax#1#2#3{\@ifx{\relax#1}{#3}{#2}}%
\long\def\@argswap#1#2{#2#1}%
\long\def\@argswap@val#1#2{#2{#1}}%
\def\@ifxundefined@cs#1{\expandafter\@ifx\expandafter{\csname#1\endcsname\relax}}%
\def\@boolean#1#2{%
  \long\def#1{%
    #2% \if<something>
      \expandafter\true@sw
    \else
      \expandafter\false@sw
    \fi
  }%
}%
\def\@boole@def#1#{\@boolean{#1}}% Implicit #2
\def\@booleantrue#1{\let#1\true@sw}%
\def\@booleanfalse#1{\let#1\false@sw}%
\@boole@def\@ifx#1{\ifx#1}%
\@boole@def\@ifx@empty#1{\ifx\@empty#1}%
\@boole@def\@if@empty#1{\if!#1!}%
\def\@if@sw#1#2{#1\expandafter\true@sw\else\expandafter\false@sw#2}%
\@boole@def\@ifdim#1{\ifdim#1}%
\@boole@def\@ifeof#1{\ifeof#1}%
\@boole@def\@ifhbox#1{\ifhbox#1}%
\@boole@def\@ifhmode{\ifhmode}%
\@boole@def\@ifinner{\ifinner}%
\@boole@def\@ifmmode{\ifmmode}%
\@boole@def\@ifnum#1{\ifnum#1}%
\@boole@def\@ifodd#1{\ifodd#1}%
\@boole@def\@ifvbox#1{\ifvbox#1}%
\@boole@def\@ifvmode{\ifvmode}%
\@boole@def\@ifvoid#1{\ifvoid#1}%
\long\def\true@sw#1#2{#1}%
\long\def\false@sw#1#2{#2}%
\long\def\loopuntil#1{#1{}{\loopuntil{#1}}}%
\long\def\loopwhile#1{#1{\loopwhile{#1}}{}}%
\def\@provide#1{%
 \@ifx{\undefined#1}{\true@sw}{\@ifx{\relax#1}{\true@sw}{\false@sw}}%
 {\def#1}{\def\j@nk}%
}%
\prepdef\document{%
 \endgroup
 \document@inithook
 \true@sw{}%
}%
\let\document@inithook\@empty
\appdef\document@inithook{%
 \AtBeginDocument{\class@documenthook}%
}%
\AtEndDocument{%
 \class@enddocumenthook
}%
\let\class@documenthook\@empty
\let\class@enddocumenthook\@empty
\def\enddocument{%
 \let\AtEndDocument\@firstofone
 \@enddocumenthook
 \@checkend{document}%
 \clear@document
 \check@aux
 \deadcycles\z@
 \@@end
}%
\def\check@aux{\do@check@aux}%
\def\do@check@aux{%
 \@if@sw\if@filesw\fi{%
  \immediate\closeout\@mainaux
  \let\@setckpt\@gobbletwo
  \let\@newl@bel\@testdef
  \@tempswafalse
  \makeatletter
  \input\jobname.aux\relax
 }{}%
 \@dofilelist
 \@ifdim{\font@submax >\fontsubfuzz\relax}{%
  \@font@warning{%
   Size substitutions with differences\MessageBreak
   up to \font@submax\space have occured.\@gobbletwo
  }%
 }{}%
 \@defaultsubs
 \@refundefined
 \@if@sw\if@filesw\fi{%
  \@ifx{\@multiplelabels\relax}{%
   \@if@sw\if@tempswa\fi{%
    \@latex@warning@no@line{%
     Label(s) may have changed.
     Rerun to get cross-references right
    }%
   }{}%
  }{%
    \@multiplelabels
  }%
 }{}%
}%
\def\clear@document{%
 \clearpage
 \do@output@cclv{%
  \Call@AfterLastShipout
 }%
}%
\appdef\class@documenthook{%
 \providecommand\Call@AfterLastShipout{}%
}%
\def\class@extension#1#2{%
 \IfFileExists{#1.#2}{%
  \expandafter\class@extensionfile\csname ver@\@currname.\@currext\endcsname{#1}#2%
 }{%
  \csname rtx@#1\endcsname
 }%
}%
\def\class@extensionfile#1#2#3{%
 \@pass@ptions#3\@unusedoptionlist{#2}%
 \global\let\@unusedoptionlist\@empty
 \expandafter\class@ext@hook\csname#2.#3-h@@k\endcsname#1{#2}#3%
}%
\def\class@ext@hook#1#2#3#4{%
 \@pushfilename@ltx
 \makeatletter
 \let\CurrentOption\@empty
 \@reset@ptions
 \let#1\@empty
 \xdef\@currname{#3}%
 \global\let\@currext#4%
 \global\let\@clsextension\@currext
 \input{#3.#4}%
 \@ifl@ter#4{#3}#2{%
  \class@info{Class extension later than: #2}%
 }{%
  \class@info{Class extension earlier: #2}%
  \@@end
 }%
 #1%
 \let#1\@undefined
 \expandafter\@p@pfilename@ltx\@currnamestack@ltx\@nil
 \@reset@ptions
}%
\def\@pushfilename@ltx{%
 \xdef\@currnamestack@ltx{%
  {\@currname}%
  {\@currext}%
  {\@clsextension}%
  {\the\catcode`\@}%
  \@currnamestack@ltx
 }%
}%
\def\@p@pfilename@ltx#1#2#3#4#5\@nil{%
 \gdef\@currname{#1}%
 \gdef\@currext{#2}%
 \gdef\@clsextension{#3}%
 \catcode`\@#4\relax
 \gdef\@currnamestack@ltx{#5}%
}%
\global\let\@currnamestack@ltx\@empty
\def\flushing{%
  \let\\\@normalcr
  \leftskip\z@skip
  \rightskip\z@skip
  \@rightskip\z@skip
  \parfillskip\@flushglue
}%
\expandafter\DeclareRobustCommand\expandafter\@centercr\expandafter{\@centercr}%
\def\eqnarray@LaTeX{%
   \stepcounter{equation}%
   \def\@currentlabel{\p@equation\theequation}%
   \global\@eqnswtrue
   \m@th
   \global\@eqcnt\z@
   \tabskip\@centering
   \let\\\@eqncr
   $$\everycr{}\halign to\displaywidth\bgroup
       \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
      &\global\@eqcnt\@ne\hskip \tw@\arraycolsep \hfil${##}$\hfil
      &\global\@eqcnt\tw@ \hskip \tw@\arraycolsep
         $\displaystyle{##}$\hfil\tabskip\@centering
      &\global\@eqcnt\thr@@ \hb@xt@\z@\bgroup\hss##\egroup
         \tabskip\z@skip
      \cr
}
\long\def\eqnarray@fleqn@fixed{%
 \stepcounter{equation}\def\@currentlabel{\p@equation\theequation}%
 \global\@eqnswtrue\m@th\global\@eqcnt\z@
 \tabskip\ltx@mathindent
 \let\\=\@eqncr
 \setlength\abovedisplayskip{\topsep}%
 \ifvmode\addtolength\abovedisplayskip{\partopsep}\fi
 \addtolength\abovedisplayskip{\parskip}%
 \setlength\belowdisplayskip{\abovedisplayskip}%
 \setlength\belowdisplayshortskip{\abovedisplayskip}%
 \setlength\abovedisplayshortskip{\abovedisplayskip}%
 $$%
 \everycr{}%
 \halignt@\linewidth\bgroup
  \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
  &\global\@eqcnt\@ne
   \hskip\tw@\eqncolsep
   \hfil${{}##{}}$\hfil
  &\global\@eqcnt\tw@
   \hskip\tw@\eqncolsep
   $\displaystyle{##}$\hfil\tabskip\@centering
  &\global\@eqcnt\thr@@\hb@xt@\z@\bgroup\hss##\egroup
   \tabskip\z@skip
  \cr
}%
\@ifx{\eqnarray\eqnarray@LaTeX}{%
 \class@info{Repairing broken LaTeX eqnarray}%
 \let\eqnarray\eqnarray@fleqn@fixed
 \newlength\eqncolsep
 \setlength\eqncolsep\z@
 \let\eqnarray@LaTeX\relax
 \let\eqnarray@fleqn@fixed\relax
}{}%
\def\ltx@mathindent{\@centering}%
\def\set@eqnarray@skips{}%
\def\prep@math{%
 \@ifvmode{\everypar{{\setbox\z@\lastbox}}}{}%
}%
\def\prep@math@patch{%
 \prepdef\equation{\prep@math}%
 \prepdef\eqnarray{\prep@math}%
}%
\def\footnote{\@ifnextchar[\ltx@xfootnote\ltx@yfootnote}%
\def\ltx@xfootnote[#1]{%
 \ltx@def@footproc\ltx@footmark[#1]%
 \expandafter\ltx@foottext\expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\ltx@yfootnote{%
 \ltx@stp@footproc\ltx@footmark
 \expandafter\ltx@foottext\expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\footnotemark{\@ifnextchar[\ltx@xfootmark\ltx@yfootmark}%
\def\ltx@xfootmark{\ltx@def@footproc\ltx@footmark}%
\def\ltx@yfootmark{\ltx@stp@footproc\ltx@footmark}%
\def\ltx@footmark#1{%
 \leavevmode
 \ifhmode\edef\@x@sf{\the\spacefactor}\nobreak\fi
 \begingroup
  \expandafter\ltx@make@current@footnote\expandafter{\@mpfn}{#1}%
  \expandafter\@argswap@val\expandafter{\Hy@footnote@currentHref}{\hyper@linkstart {link}}%
   \@makefnmark
  \hyper@linkend
 \endgroup
 \ifhmode\spacefactor\@x@sf\fi
 \relax
}%
\def\footnotetext{\@ifnextchar[\ltx@xfoottext\ltx@yfoottext}%
\def\ltx@xfoottext{\ltx@def@footproc\ltx@foottext}%
\def\ltx@yfoottext{\ltx@stp@footproc\ltx@foottext}%
\long\def\ltx@foottext#1#2{%
 \begingroup
  \expandafter\ltx@make@current@footnote\expandafter{\@mpfn}{#1}%
  \@footnotetext{#2}%
 \endgroup
}%
\def\ltx@def@footproc#1[#2]{%
 \begingroup
   \csname c@\@mpfn\endcsname #2\relax
   \unrestored@protected@xdef\@thefnmark{\thempfn}%
 \expandafter\endgroup
 \expandafter#1%
 \expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\ltx@stp@footproc#1{%
 \expandafter\stepcounter\expandafter{\@mpfn}%
 \protected@xdef\@thefnmark{\thempfn}%
 \expandafter#1%
 \expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\appdef\class@documenthook{%
 \let\footnote@latex\footnote
 \@ifpackageloaded{hyperref}{}{%
  \let\H@@footnotetext\@footnotetext
  \def\@footnotetext{\H@@footnotetext}%
  \let\H@@mpfootnotetext\@mpfootnotetext
  \def\@mpfootnotetext{\H@@mpfootnotetext}%
 }%
}%
\def\ltx@make@current@footnote#1#2{%
  \csname c@#1\endcsname#2\relax
  \protected@edef\Hy@footnote@currentHref{\@currentHref-#1.\csname the#1\endcsname}%
}%
\def\thempfootnote@latex{{\itshape \@alph \c@mpfootnote }}%
\def\ltx@thempfootnote{\@alph\c@mpfootnote}%
\@ifx{\thempfootnote\thempfootnote@latex}{%
 \class@info{Repairing hyperref-unfriendly LaTeX definition of \string\mpfootnote}%
 \let\thempfootnote\ltx@thempfootnote
}{}%
\def\@makefnmark{%
 \hbox{%
  \@textsuperscript{%
   \normalfont\itshape\@thefnmark
  }%
 }%
}%
\long\def\@footnotetext{%
 \insert\footins\bgroup
  \make@footnotetext
}%
\long\def\@mpfootnotetext{%
 \minipagefootnote@pick
  \make@footnotetext
}%
\long\def\make@footnotetext#1{%
  \set@footnotefont
  \set@footnotewidth
  \@parboxrestore
  \protected@edef\@currentlabel{%
   \csname p@\@mpfn\endcsname\@thefnmark
  }%
  \color@begingroup
   \@makefntext{%
    \rule\z@\footnotesep\ignorespaces#1%
    \@finalstrut\strutbox\vadjust{\vskip\z@skip}%
   }%
  \color@endgroup
 \minipagefootnote@drop
}%
\def\set@footnotefont{%
  \reset@font\footnotesize
  \interlinepenalty\interfootnotelinepenalty
  \splittopskip\footnotesep
  \splitmaxdepth\dp\strutbox
}%
\def\set@footnotewidth{\set@footnotewidth@one}%
\def\robustify@contents{%
 \let \label \@gobble
 \let \index \@gobble
 \let \glossary \@gobble
 \let\footnote \@gobble
 \def\({\string\(}%
 \def\){\string\)}%
 \def\\{\string\\}%
}%
\long\def\addtocontents#1#2{%
 \protected@write\@auxout{\robustify@contents}{\string \@writefile {#1}{#2}}%
}%
\def\addcontentsline#1#2#3{%
 \addtocontents{#1}{%
  \protect\contentsline{#2}{#3}{\thepage}{}%
 }%
}%
\def\label#1{%
 \@bsphack
  \protected@write\@auxout{}{%
   \string\newlabel{#1}{{\@currentlabel}{\thepage}{}{}{}}%
  }%
 \@esphack
}%
\def\ltx@contentsline#1{%
 \expandafter\@ifnotrelax\csname l@#1\endcsname{}{%
  \expandafter\let\csname l@#1\endcsname\@gobbletwo
 }%
 \contentsline@latex{#1}%
}%
\appdef\document@inithook{%
 \let\contentsline@latex\contentsline
 \let\contentsline\ltx@contentsline
}%
\appdef\class@documenthook{%
 \prepdef\caption{\minipagefootnote@here}%
}%
\def\minipagefootnote@init{%
 \setbox\@mpfootins\box\voidb@x
}%
\def\minipagefootnote@pick{%
 \global\setbox\@mpfootins\vbox\bgroup
  \unvbox\@mpfootins
}%
\def\minipagefootnote@drop{%
 \egroup
}%
\def\minipagefootnote@here{%
    \par
    \@ifvoid\@mpfootins{}{%
      \vskip\skip\@mpfootins
      \fullinterlineskip
      \@ifinner{%
       \vtop{\unvcopy\@mpfootins}%
       {\setbox\z@\lastbox}%
      }{}%
      \unvbox\@mpfootins
    }%
}%
\def\minipagefootnote@foot{%
 \@ifvoid\@mpfootins{}{%
  \insert\footins\bgroup\unvbox\@mpfootins\egroup
 }%
}%
\def\endminipage{%
    \par
    \unskip
    \minipagefootnote@here
    \@minipagefalse   %% added 24 May 89
  \color@endgroup
  \egroup
  \expandafter\@iiiparbox\@mpargs{\unvbox\@tempboxa}%
}%
\@booleantrue\floats@sw
\let\@xfloat@LaTeX\@xfloat
\def\@xfloat#1[#2]{%
  \@xfloat@prep
  \@nameuse{fp@proc@#2}%
  \floats@sw{\@xfloat@LaTeX{#1}[#2]}{\@xfloat@anchored{#1}[]}%
}%
\def\@xfloat@prep{%
  \ltx@footnote@pop
  \def\@mpfn{mpfootnote}%
  \def\thempfn{\thempfootnote}%
  \c@mpfootnote\z@
  \let\H@@footnotetext\H@@mpfootnotetext
}%
\let\ltx@footnote@pop\@empty
\def\@xfloat@anchored#1[#2]{%
 \def\@captype{#1}%
 \begin@float@pagebreak
  \let\end@float\end@float@anchored
  \let\end@dblfloat\end@float@anchored
        \hsize\columnwidth
        \@parboxrestore
        \@floatboxreset
  \minipagefootnote@init
}%
\def\end@float@anchored{%
  \minipagefootnote@here
  \par\vskip\z@skip
 \par
 \end@float@pagebreak
}%
\def\begin@float@pagebreak{\par\addvspace\intextsep}%
\def\end@float@pagebreak{\par\addvspace\intextsep}%
\def\@mpmakefntext#1{%
 \parindent=1em
 \noindent
 \hb@xt@1em{\hss\@makefnmark}%
 #1%
}%
\def\do@if@floats#1#2{%
 \floats@sw{}{%
  \expandafter\newwrite
              \csname#1write\endcsname
  \expandafter\def
              \csname#1@stream\endcsname{\jobname#2}%
  \expandafter\immediate
  \expandafter\openout
              \csname#1write\endcsname
              \csname#1@stream\endcsname\relax
  \@ifxundefined\@float@LaTeX{%
   \let\@float@LaTeX\@float
   \let\@dblfloat@LaTeX\@dblfloat
   \let\@float\write@float
   \let\@dblfloat\write@floats
  }{}%
  \let@environment{#1@float}{#1}%
  \let@environment{#1@floats}{#1*}%
  \@ifxundefined@cs{#1@write}{}{%
   \let@environment{#1}{#1@write}%
  }%
 }%
}%
\def\triggerpar{\leavevmode\@@par}%
\def\oneapage{\def\begin@float@pagebreak{\newpage}\def\end@float@pagebreak{\newpage}}%
\def\print@float#1#2{%
 \lengthcheck@sw{%
  \total@float{#1}%
 }{}%
 \@ifxundefined@cs{#1write}{}{%
  \begingroup
   \@booleanfalse\floats@sw
   #2%
   \raggedbottom
   \def\array@default{v}% floats must
   \let\@float\@float@LaTeX
   \let\@dblfloat\@dblfloat@LaTeX
   \let\trigger@float@par\triggerpar
   \let@environment{#1}{#1@float}%
   \let@environment{#1*}{#1@floats}%
   \expandafter\prepdef\csname#1\endcsname{\trigger@float@par}%
   \expandafter\prepdef\csname#1*\endcsname{\trigger@float@par}%
   \@namedef{fps@#1}{h!}%
   \expandafter\immediate
   \expandafter\closeout
               \csname#1write\endcsname
   \everypar{%
    \global\let\trigger@float@par\relax
    \global\everypar{}\setbox\z@\lastbox
    \@ifxundefined@cs{#1sname}{}{%
     \begin@float@pagebreak
     \expandafter\section
     \expandafter*%
     \expandafter{%
                  \csname#1sname\endcsname
                 }%
    }%
   }%
   \input{\csname#1@stream\endcsname}%
  \endgroup
  \global\expandafter\let\csname#1write\endcsname\relax
 }%
}%
\chardef\@xvi=16\relax
\mathchardef\@twopowerfourteen="4000
\mathchardef\@twopowertwo="4
\def\tally@float#1{%
 \begingroup
  \@tempcnta\count\@currbox
  \divide\@tempcnta\@xxxii
  \multiply\@tempcnta\@xxxii
  \advance\count\@currbox-\@tempcnta
  \divide\@tempcnta\@xxxii
  \@ifnum{\count\@currbox>\@xvi}{%
   \advance\count\@currbox-\@xvi\@booleantrue\@temp@sw
  }{%
   \@booleanfalse\@temp@sw
  }%
  \show@box@size@sw{%
   \class@info{Float #1
    (\the\@tempcnta)[\@temp@sw{16+}{}\the\count\@currbox]^^J%
    (\the\ht\@currbox+\the\dp\@currbox)X\the\wd\@currbox
   }%
  }{}%
 \endgroup
 \expandafter\let
 \expandafter\@tempa
             \csname fbox@\csname ftype@#1\endcsname\endcsname
 \@ifnotrelax\@tempa{%
  \@ifhbox\@tempa{%
   \setbox\@tempboxa\vbox{\unvcopy\@currbox\hrule}%
   \dimen@\ht\@tempboxa
   \divide\dimen@\@twopowerfourteen
   \@ifdim{\wd\@tempboxa<\textwidth}{%
    \advance\dimen@\ht\@tempa
    \global\ht\@tempa\dimen@
   }{%
    \advance\dimen@\dp\@tempa
    \global\dp\@tempa\dimen@
   }%
  }{}%
 }{}%
}%
\def\total@float#1{%
 \expandafter\let
 \expandafter\@tempa
             \csname fbox@\csname ftype@#1\endcsname\endcsname
 \@ifnotrelax\@tempa{%
  \@ifhbox\@tempa{%
   \@tempdima\the\ht\@tempa\divide\@tempdima\@twopowertwo\@tempcnta\@tempdima
   \@tempdimb\the\dp\@tempa\divide\@tempdimb\@twopowertwo\@tempcntb\@tempdimb
   \class@info{Total #1: Column(\the\@tempcnta pt), Page(\the\@tempcnta pt)}%
  }{}%
 }{}%
}%
\def\write@float#1{\write@@float{#1}{#1}}%
\def\endwrite@float{\@Esphack}%
\def\write@floats#1{\write@@float{#1*}{#1}}%
\def\endwrite@floats{\@Esphack}%
\def\write@@float#1#2{%
  \ifhmode
     \@bsphack
  \fi
  \chardef\@tempc\csname#2write\endcsname
  \toks@{\begin{#1}}%
  \def\@tempb{#1}%
  \expandafter\let\csname end#1\endcsname\endwrite@float
  \catcode`\^^M\active
  \@makeother\{\@makeother\}\@makeother\%
  \write@floatline
}%
\begingroup
 \catcode`\[\the\catcode`\{\catcode`\]\the\catcode`\}\@makeother\{\@makeother\}%
 \gdef\float@end@tag#1\end{#2}#3\@nul[%
  \def\@tempa[#2]%
  \@ifx[\@tempa\@tempb][\end[#2]][\write@floatline]%
 ]%
 \obeylines%
 \gdef\write@floatline#1^^M[%
  \begingroup%
   \newlinechar`\^^M%
   \toks@\expandafter[\the\toks@#1]\immediate\write\@tempc[\the\toks@]%
  \endgroup%
  \toks@[]%
  \float@end@tag#1\end{}\@nul%
 ]%
\endgroup
\def\@alph#1{\ifcase#1\or a\or b\or c\or d\else\@ialph{#1}\fi}
\def\@ialph#1{\ifcase#1\or \or \or \or \or e\or f\or g\or h\or i\or j\or
  k\or l\or m\or n\or o\or p\or q\or r\or s\or t\or u\or v\or w\or x\or
  y\or z\or aa\or bb\or cc\or dd\or ee\or ff\or gg\or hh\or ii\or jj\or
  kk\or ll\or mm\or nn\or oo\or pp\or qq\or rr\or ss\or tt\or uu\or
  vv\or ww\or xx\or yy\or zz\else\@ctrerr\fi}
\def\@startsection#1#2#3#4#5#6{%
 \@startsection@hook
 \if@noskipsec \leavevmode \fi
 \par
 \@tempskipa #4\relax
 \@afterindenttrue
 \ifdim \@tempskipa <\z@
  \@tempskipa -\@tempskipa \@afterindentfalse
 \fi
 \if@nobreak
  \everypar{}%
 \else
  \addpenalty\@secpenalty\addvspace\@tempskipa
 \fi
 \@ifstar
  {\@dblarg{\@ssect@ltx{#1}{#2}{#3}{#4}{#5}{#6}}}%
  {\@dblarg{\@sect@ltx {#1}{#2}{#3}{#4}{#5}{#6}}}%
}%
\def\@startsection@hook{}%
\class@info{Repairing broken LateX \string\@sect}%
\def\@sect@ltx#1#2#3#4#5#6[#7]#8{%
  \@ifnum{#2>\c@secnumdepth}{%
    \def\H@svsec{\phantomsection}%
    \let\@svsec\@empty
  }{%
    \H@refstepcounter{#1}%
    \def\H@svsec{%
     \phantomsection
    }%
    \protected@edef\@svsec{{#1}}%
    \@ifundefined{@#1cntformat}{%
     \prepdef\@svsec\@seccntformat
    }{%
     \expandafter\prepdef
     \expandafter\@svsec
                 \csname @#1cntformat\endcsname
    }%
  }%
  \@tempskipa #5\relax
  \@ifdim{\@tempskipa>\z@}{%
    \begingroup
      \interlinepenalty \@M
      #6{%
       \@ifundefined{@hangfrom@#1}{\@hang@from}{\csname @hangfrom@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{\@svsec}{#8}%
      }%
      \@@par
    \endgroup
    \@ifundefined{#1mark}{\@gobble}{\csname #1mark\endcsname}{#7}%
    \addcontentsline{toc}{#1}{%
      \@ifnum{#2>\c@secnumdepth}{%
       \protect\numberline{}%
      }{%
       \protect\numberline{\csname the#1\endcsname}%
      }%
      #8}%
  }{%
    \def\@svsechd{%
      #6{%
       \@ifundefined{@runin@to@#1}{\@runin@to}{\csname @runin@to@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{\@svsec}{#8}%
      }%
      \@ifundefined{#1mark}{\@gobble}{\csname #1mark\endcsname}{#7}%
      \addcontentsline{toc}{#1}{%
        \@ifnum{#2>\c@secnumdepth}{%
         \protect\numberline{}%
        }{%
         \protect\numberline{\csname the#1\endcsname}%
        }%
        #8}%
    }%
  }%
  \@xsect{#5}%
}%
\def\@hang@from#1#2#3{\@hangfrom{#1#2}#3}%
\def\@runin@to #1#2#3{#1#2#3}%
\def\@ssect@ltx#1#2#3#4#5#6[#7]#8{%
  \def\H@svsec{\phantomsection}%
  \@tempskipa #5\relax
  \@ifdim{\@tempskipa>\z@}{%
    \begingroup
      \interlinepenalty \@M
      #6{%
       \@ifundefined{@hangfroms@#1}{\@hang@froms}{\csname @hangfroms@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{#8}%
      }%
      \@@par
    \endgroup
    \@ifundefined{#1smark}{\@gobble}{\csname #1smark\endcsname}{#7}%
    \addcontentsline{toc}{#1}{\protect\numberline{}#8}%
  }{%
    \def\@svsechd{%
      #6{%
       \@ifundefined{@runin@tos@#1}{\@runin@tos}{\csname @runin@tos@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{#8}%
      }%
      \@ifundefined{#1smark}{\@gobble}{\csname #1smark\endcsname}{#7}%
      \addcontentsline{toc}{#1}{\protect\numberline{}#8}%
    }%
  }%
  \@xsect{#5}%
}%
\def\@hang@froms#1#2{#1#2}%
\def\@runin@tos #1#2{#1#2}%
\def\init@hyperref{%
 \providecommand\phantomsection{}%
 \providecommand\hyper@makecurrent[1]{}%
 \providecommand\Hy@raisedlink[1]{}%
 \providecommand\hyper@anchorstart[1]{}%
 \providecommand\hyper@anchorend{}%
 \providecommand\hyper@linkstart[2]{}%
 \providecommand\hyper@linkend{}%
 \providecommand\@currentHref{}%
}%
\let\H@refstepcounter\refstepcounter
\appdef\document@inithook{%
 \init@hyperref
}%
\def\sec@upcase#1{\relax{#1}}%
\appdef\document@inithook{%
 \@ifpackageloaded{array}{\switch@array}{\switch@tabular}%
 \prepdef\endtabular{\endtabular@hook}%
 \@provide\endtabular@hook{}%
 \prepdef\endarray{\endarray@hook}%
 \@provide\endarray@hook{}%
 \providecommand\array@hook{}%
 \prepdef\@tabular{\tabular@hook}%
 \@provide\tabular@hook{}%
}%
\def\switch@tabular{%
 \let\@array@sw\@array@sw@array
 \@ifx{\@array\@array@LaTeX}{%
  \@ifx{\multicolumn\multicolumn@LaTeX}{%
   \@ifx{\@tabular\@tabular@LaTeX}{%
    \@ifx{\@tabarray\@tabarray@LaTeX}{%
     \@ifx{\array\array@LaTeX}{%
      \@ifx{\endarray\endarray@LaTeX}{%
       \@ifx{\endtabular\endtabular@LaTeX}{%
        \@ifx{\@mkpream\@mkpream@LaTeX}{%
         \@ifx{\@addamp\@addamp@LaTeX}{%
          \@ifx{\@arrayacol\@arrayacol@LaTeX}{%
           \@ifx{\@tabacol\@tabacol@LaTeX}{%
            \@ifx{\@arrayclassz\@arrayclassz@LaTeX}{%
             \@ifx{\@tabclassiv\@tabclassiv@LaTeX}{%
              \@ifx{\@arrayclassiv\@arrayclassiv@LaTeX}{%
               \@ifx{\@tabclassz\@tabclassz@LaTeX}{%
                \@ifx{\@classv\@classv@LaTeX}{%
                 \@ifx{\hline\hline@LaTeX}{%
                  \@ifx{\@tabularcr\@tabularcr@LaTeX}{%
                   \@ifx{\@xtabularcr\@xtabularcr@LaTeX}{%
                    \@ifx{\@xargarraycr\@xargarraycr@LaTeX}{%
                     \@ifx{\@yargarraycr\@yargarraycr@LaTeX}{%
                      \true@sw
                     }{%
                      \false@sw
                     }%
                    }{%
                     \false@sw
                    }%
                   }{%
                    \false@sw
                   }%
                  }{%
                   \false@sw
                  }%
                 }{%
                  \false@sw
                 }%
                }{%
                 \false@sw
                }%
               }{%
                \false@sw
               }%
              }{%
               \false@sw
              }%
             }{%
              \false@sw
             }%
            }{%
             \false@sw
            }%
           }{%
            \false@sw
           }%
          }{%
           \false@sw
          }%
         }{%
          \false@sw
         }%
        }{%
         \false@sw
        }%
       }{%
        \false@sw
       }%
      }{%
       \false@sw
      }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }{%
    \false@sw
   }%
  }{%
   \false@sw
  }%
 }{%
  \false@sw
 }%
 {%
  \class@info{Patching LaTeX tabular.}%
 }{%
  \class@info{Unrecognized LaTeX tabular. Please update this document class! (Proceeding with fingers crossed.)}%
 }%
 \let\@array\@array@ltx
 \let\multicolumn\multicolumn@ltx
 \let\@tabular\@tabular@ltx
 \let\@tabarray\@tabarray@ltx
 \let\array\array@ltx
 \let\endarray\endarray@ltx
 \let\endtabular\endtabular@ltx
 \let\@mkpream\@mkpream@ltx
 \let\@addamp\@addamp@ltx
 \let\@arrayacol\@arrayacol@ltx
 \let\@tabacol\@tabacol@ltx
 \let\@arrayclassz\@arrayclassz@ltx
 \let\@tabclassiv\@tabclassiv@ltx
 \let\@arrayclassiv\@arrayclassiv@ltx
 \let\@tabclassz\@tabclassz@ltx
 \let\@classv\@classv@ltx
 \let\hline\hline@ltx
 \let\@tabularcr\@tabularcr@ltx
 \let\@xtabularcr\@xtabularcr@ltx
 \let\@xargarraycr\@xargarraycr@ltx
 \let\@yargarraycr\@yargarraycr@ltx
}%
\def\switch@array{%
 \@ifpackageloaded{colortbl}{\let\switch@array@info\colortbl@message}{\let\switch@array@info\array@message}%
 \let\@array@sw\@array@sw@LaTeX
 \@ifx{\@array\@array@array}{%
  \@ifx{\@tabular\@tabular@array}{%
   \@ifx{\@tabarray\@tabarray@array}{%
    \@ifx{\array\array@array}{%
     \@ifx{\endarray\endarray@array}{%
      \@ifx{\endtabular\endtabular@array}{%
       \@ifx{\@mkpream\@mkpream@array}{%
        \@ifx{\@classx\@classx@array}{%
         \@ifx{\insert@column\insert@column@array}{%
          \@ifx{\@arraycr\@arraycr@array}{%
           \@ifx{\@xarraycr\@xarraycr@array}{%
            \@ifx{\@xargarraycr\@xargarraycr@array}{%
             \@ifx{\@yargarraycr\@yargarraycr@array}{%
              \true@sw
             }{%
              \false@sw
             }%
            }{%
             \false@sw
            }%
           }{%
            \false@sw
           }%
          }{%
           \false@sw
          }%
         }{%
          \false@sw
         }%
        }{%
         \false@sw
        }%
       }{%
        \false@sw
       }%
      }{%
       \false@sw
      }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }{%
    \false@sw
   }%
  }{%
   \false@sw
  }%
 }{%
  \false@sw
 }{%
  \class@info{Patching array package.}%
 }{%
  \switch@array@info
 }%
 \let\@array    \@array@array@new
 \let\@@array   \@array % Cosi fan tutti
 \let\@tabular  \@tabular@array@new
 \let\@tabarray \@tabarray@array@new
 \let\array     \array@array@new
 \let\endarray  \endarray@array@new
 \let\endtabular\endtabular@array@new
 \let\@mkpream  \@mkpream@array@new
 \let\@classx   \@classx@array@new
 \let\@arrayacol\@arrayacol@ltx
 \let\@tabacol  \@tabacol@ltx
 \let\insert@column\insert@column@array@new
 \expandafter\let\csname endtabular*\endcsname\endtabular % Cosi fan tutti
 \let\@arraycr  \@arraycr@new
 \let\@xarraycr \@xarraycr@new
 \let\@xargarraycr\@xargarraycr@new
 \let\@yargarraycr\@yargarraycr@new
}%
\def\array@message{%
 \class@info{Unrecognized array package. Please update this document class! (Proceeding with fingers crossed.)}%
}%
\def\colortbl@message{%
 \class@info{colortbl package is loaded. (Proceeding with fingers crossed.)}%
}%
\def\@array@sw@LaTeX{\@ifx{\\\@tabularcr}}%
\def\@array@sw@array{\@ifx{\d@llarbegin\begingroup}}%
\def\@tabular@LaTeX{%
 \leavevmode
 \hbox\bgroup$%
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \let\\\@tabularcr
  \@tabarray
}%
\def\@tabular@ltx{%
  \let\@acoll\@tabacoll
  \let\@acolr\@tabacolr
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \let\\\@tabularcr
  \@tabarray
}%
\def\@tabular@array{%
 \leavevmode
 \hbox\bgroup$%
  \col@sep\tabcolsep
  \let\d@llarbegin\begingroup
  \let\d@llarend\endgroup
  \@tabarray
}%
\def\@tabular@array@new{%
  \let\@acoll\@tabacoll
  \let\@acolr\@tabacolr
  \let\@acol\@tabacol
  \let\d@llarbegin\begingroup
  \let\d@llarend\endgroup
  \@tabarray
}%
\def\@tabarray@LaTeX{%
 \m@th\@ifnextchar[\@array{\@array[c]}%
}%
\def\@tabarray@ltx{%
 \m@th\@ifnextchar[\@array{\expandafter\@array\expandafter[\array@default]}%
}%
\def\@tabarray@array{%
 \@ifnextchar[{\@@array}{\@@array[c]}%
}%
\def\@tabarray@array@new{%
 \@ifnextchar[{\@@array}{\expandafter\@@array\expandafter[\array@default]}%
}%
\newcount\intertabularlinepenalty
\intertabularlinepenalty=100
\newcount\@tbpen
\appdef\samepage{\intertabularlinepenalty\@M}%
\def\@tabularcr@LaTeX{{\ifnum 0=`}\fi \@ifstar \@xtabularcr \@xtabularcr}%
\def\@tabularcr@ltx{{\ifnum 0=`}\fi \@ifstar {\global \@tbpen \@M \@xtabularcr }{\global \@tbpen \intertabularlinepenalty \@xtabularcr }}%
\def\@xtabularcr@LaTeX{\@ifnextchar [\@argtabularcr {\ifnum 0=`{\fi }\cr }}%
\def\@xtabularcr@ltx{\@ifnextchar [\@argtabularcr {\ifnum 0=`{\fi }\cr \noalign {\penalty \@tbpen }}}%
\def\@xargarraycr@LaTeX#1{\@tempdima #1\advance \@tempdima \dp \@arstrutbox \vrule \@height \z@ \@depth \@tempdima \@width \z@ \cr}%
\def\@xargarraycr@ltx#1{\@tempdima #1\advance \@tempdima \dp \@arstrutbox \vrule \@height \z@ \@depth \@tempdima \@width \z@ \cr \noalign {\penalty \@tbpen }}%
\def\@yargarraycr@LaTeX#1{\cr \noalign {\vskip #1}}%
\def\@yargarraycr@ltx#1{\cr \noalign {\penalty \@tbpen \vskip #1}}%
\def\@arraycr@array{%
 \relax
 \iffalse{\fi\ifnum 0=`}\fi
 \@ifstar \@xarraycr \@xarraycr
}%
\def\@arraycr@new{%
 \relax
 \iffalse{\fi\ifnum 0=`}\fi
 \@ifstar {\global \@tbpen \@M \@xarraycr }{\global \@tbpen \intertabularlinepenalty \@xarraycr }%
}%
\def\@xarraycr@array{%
 \@ifnextchar [%]
 \@argarraycr {\ifnum 0=`{}\fi\cr}%
}%
\def\@xarraycr@new{%
 \@ifnextchar [%]
 \@argarraycr {\ifnum 0=`{}\fi\cr \noalign {\penalty \@tbpen }}%
}%
\def\@xargarraycr@array#1{%
 \unskip
 \@tempdima #1\advance\@tempdima \dp\@arstrutbox
 \vrule \@depth\@tempdima \@width\z@
 \cr
}%
\def\@xargarraycr@new#1{%
 \unskip
 \@tempdima #1\advance\@tempdima \dp\@arstrutbox
 \vrule \@depth\@tempdima \@width\z@
 \cr
 \noalign {\penalty \@tbpen }%
}%
\def\@yargarraycr@array#1{%
 \cr
 \noalign{\vskip #1}%
}%
\def\@yargarraycr@new#1{%
 \cr
 \noalign{\penalty \@tbpen \vskip #1}%
}%
\def\array@LaTeX{%
 \let\@acol\@arrayacol
 \let\@classz\@arrayclassz
 \let\@classiv\@arrayclassiv
 \let\\\@arraycr
 \let\@halignto\@empty
 \@tabarray
}%
\def\array@ltx{%
 \@ifmmode{}{\@badmath$}%
 \let\@acoll\@arrayacol
 \let\@acolr\@arrayacol
 \let\@acol\@arrayacol
 \let\@classz\@arrayclassz
 \let\@classiv\@arrayclassiv
 \let\\\@arraycr
 \let\@halignto\@empty
 \@tabarray
}%
\def\array@array{%
 \col@sep\arraycolsep
 \def\d@llarbegin{$}\let\d@llarend\d@llarbegin\gdef\@halignto{}%
 \@tabarray
}
\def\array@array@new{%
 \@ifmmode{}{\@badmath$}%
 \let\@acoll\@arrayacol
 \let\@acolr\@arrayacol
 \let\@acol\@arrayacol
 \def\d@llarbegin{$}%
 \let\d@llarend\d@llarbegin
 \gdef\@halignto{}%
 \@tabarray
}%
\def\@array@LaTeX[#1]#2{%
  \if #1t\vtop \else \if#1b\vbox \else \vcenter \fi\fi
  \bgroup
  \setbox\@arstrutbox\hbox{%
    \vrule \@height\arraystretch\ht\strutbox
           \@depth\arraystretch \dp\strutbox
           \@width\z@}%
  \@mkpream{#2}%
  \edef\@preamble{%
    \ialign \noexpand\@halignto
      \bgroup \@arstrut \@preamble \tabskip\z@skip \cr}%
  \let\@startpbox\@@startpbox \let\@endpbox\@@endpbox
  \let\tabularnewline\\%
    \let\par\@empty
    \let\@sharp##%
    \set@typeset@protect
    \lineskip\z@skip\baselineskip\z@skip
    \ifhmode \@preamerr\z@ \@@par\fi
    \@preamble
}%
\def\@array@ltx[#1]#2{%
 \@nameuse{@array@align@#1}%
  \set@arstrutbox
  \@mkpream{#2}%
  \prepdef\@preamble{%
    \tabskip\tabmid@skip
    \@arstrut
  }%
  \appdef\@preamble{%
    \tabskip\tabright@skip
    \cr
    \array@row@pre
  }%
  \let\tabularnewline\\%
  \let\par\@empty
  \let\@sharp##%
  \set@typeset@protect
  \lineskip\z@skip\baselineskip\z@skip
  \tabskip\tableft@skip\relax
  \ifhmode \@preamerr\z@ \@@par\fi
  \everycr{}%
  \expandafter\halign\expandafter\@halignto\expandafter\bgroup\@preamble
}%
\def\set@arstrutbox{%
  \setbox\@arstrutbox\hbox{%
    \vrule \@height\arraystretch\ht\strutbox
           \@depth\arraystretch \dp\strutbox
           \@width\z@
  }%
}%
\def\@array@array[#1]#2{%
  \@tempdima \ht \strutbox
  \advance \@tempdima by\extrarowheight
  \setbox \@arstrutbox \hbox{\vrule
             \@height \arraystretch \@tempdima
             \@depth \arraystretch \dp \strutbox
             \@width \z@}%
  \begingroup
  \@mkpream{#2}%
  \xdef\@preamble{\noexpand \ialign \@halignto
                  \bgroup \@arstrut \@preamble
                          \tabskip \z@ \cr}%
  \endgroup
  \@arrayleft
  \if #1t\vtop \else \if#1b\vbox \else \vcenter \fi \fi
  \bgroup
  \let \@sharp ##\let \protect \relax
  \lineskip \z@
  \baselineskip \z@
  \m@th
  \let\\\@arraycr \let\tabularnewline\\\let\par\@empty \@preamble
}%
\def\@array@array@new[#1]#2{%
  \@tempdima\ht\strutbox
  \advance\@tempdima by\extrarowheight
  \setbox\@arstrutbox\hbox{%
   \vrule \@height\arraystretch\@tempdima
          \@depth \arraystretch\dp\strutbox
          \@width \z@
  }%
  \begingroup
   \@mkpream{#2}%
   \xdef\@preamble{\@preamble}%
  \endgroup
  \prepdef\@preamble{%
   \tabskip\tabmid@skip
    \@arstrut
  }%
  \appdef\@preamble{%
   \tabskip\tabright@skip
   \cr
   \array@row@pre
  }%
  \@arrayleft
  \@nameuse{@array@align@#1}%
  \m@th
  \let\\\@arraycr
  \let\tabularnewline\\%
  \let\par\@empty
  \let\@sharp##%
  \set@typeset@protect
  \lineskip\z@\baselineskip\z@
  \tabskip\tableft@skip
  \everycr{}%
  \expandafter\halign\expandafter\@halignto\expandafter\bgroup\@preamble
}%
\def\endarray@LaTeX{%
 \crcr\egroup\egroup
}%
\def\endarray@ltx{%
 \crcr\array@row@pst\egroup\egroup
}%
\def\endarray@array{%
 \crcr \egroup \egroup \@arrayright \gdef\@preamble{}%
}%
\def\endarray@array@new{%
 \crcr\array@row@pst\egroup\egroup % Same as \endarray@ltx
 \@arrayright
 \global\let\@preamble\@empty
}%
\def\endtabular@LaTeX{%
 \crcr\egroup\egroup $\egroup
}%
\def\endtabular@ltx{%
 \endarray
}%
\def\endtabular@array{%
 \endarray $\egroup
}%
\def\endtabular@array@new{%
 \endarray
}%
\@namedef{endtabular*}{\endtabular}%
\long\def\multicolumn@LaTeX#1#2#3{%
 \multispan{#1}\begingroup
  \@mkpream{#2}%
  \def\@sharp{#3}\set@typeset@protect
  \let\@startpbox\@@startpbox\let\@endpbox\@@endpbox
  \@arstrut \@preamble\hbox{}\endgroup\ignorespaces
}%
\long\def\multicolumn@ltx#1#2#3{%
 \multispan{#1}%
 \begingroup
  \@mkpream{#2}%
  \def\@sharp{#3}%
  \set@typeset@protect
 %\let\@startpbox\@@startpbox\let\@endpbox\@@endpbox
  \@arstrut
  \@preamble
  \hbox{}%
 \endgroup
 \ignorespaces
}%
\def\@array@align@t{\leavevmode\vtop\bgroup}%
\def\@array@align@b{\leavevmode\vbox\bgroup}%
\def\@array@align@c{\leavevmode\@ifmmode{\vcenter\bgroup}{$\vcenter\bgroup\aftergroup$\aftergroup\relax}}%
\def\@array@align@v{%
 \@ifmmode{%
  \@badmath
  \vcenter\bgroup
 }{%
  \@ifinner{%
   $\vcenter\bgroup\aftergroup$
  }{%
   \@@par\bgroup
  }%
 }%
}%
\def\array@default{c}%
\def\array@row@rst{%
 \let\@array@align@v\@array@align@c
}%
\def\array@row@pre{}%
\def\array@row@pst{}%
\newcommand\toprule{\tab@rule{\column@font}{\column@fil}{\frstrut}}%
\newcommand\colrule{\unskip\lrstrut\\\tab@rule{\body@font}{}{\frstrut}}%
\newcommand\botrule{\unskip\lrstrut\\\noalign{\hline@rule}{}}%
\def\hline@LaTeX{%
 \noalign{\ifnum0=`}\fi\hrule \@height \arrayrulewidth \futurelet
   \reserved@a\@xhline
}%
\def\hline@ltx{%
 \noalign{%
  \ifnum0=`}\fi
  \hline@rule
  \futurelet\reserved@a\@xhline
 % \noalign ended in \@xhline
}%
\def\@xhline@unneeded{%
 \say\reserved@a
 \ifx\reserved@a\hline
  \vskip\doublerulesep
  \vskip-\arrayrulewidth
 \fi
 \ifnum0=`{\fi}%
}%
\def\tab@rule#1#2#3{%
 \crcr
 \noalign{%
  \hline@rule
  \gdef\@arstrut@hook{%
   \global\let\@arstrut@hook\@empty
   #3%
  }%
  \gdef\cell@font{#1}%
  \gdef\cell@fil{#2}%
 }%
}%
\def\column@font{}%
\def\column@fil{}%
\def\body@font{}%
\def\cell@font{}%
\def\frstrut{}%
\def\lrstrut{}%
\def\@arstrut@hline{%
 \relax
 \@ifmmode{\copy}{\unhcopy}\@arstrutbox@hline
 \@arstrut@hook
}%
\let\@arstrut@org\@arstrut
\def\@arstrut@hook{%
 \global\let\@arstrut\@arstrut@org
}%
\newbox\@arstrutbox@hline
\appdef\set@arstrutbox{%
  \setbox\@arstrutbox@hline\hbox{%
    \setbox\z@\hbox{$0^{0}_{}$}%
    \dimen@\ht\z@\advance\dimen@\@arstrut@hline@clnc
    \@ifdim{\dimen@<\arraystretch\ht\strutbox}{\dimen@=\arraystretch\ht\strutbox}{}%
    \vrule \@height\dimen@
           \@depth\arraystretch \dp\strutbox
           \@width\z@
  }%
}%
\def\hline@rule{%
 \hrule \@height \arrayrulewidth
 \global\let\@arstrut\@arstrut@hline
}%
\def\@arstrut@hline@clnc{2\p@}% % Klootch: magic number
\def\tableft@skip{\z@skip}%
\def\tabmid@skip{\z@skip}%\@flushglue
\def\tabright@skip{\z@skip}%
\def\tableftsep{\tabcolsep}%
\def\tabmidsep{\tabcolsep}%
\def\tabrightsep{\tabcolsep}%
\def\cell@fil{}%
\def\pbox@hook{}%
\appdef\@arstrut{\@arstrut@hook}%
\let\@arstrut@hook\@empty
\def\@addtopreamble{\appdef\@preamble}%
\def\@mkpream@LaTeX#1{%
  \@firstamptrue\@lastchclass6
  \let\@preamble\@empty
  \let\protect\@unexpandable@protect
  \let\@sharp\relax
  \let\@startpbox\relax\let\@endpbox\relax
  \@expast{#1}%
  \expandafter\@tfor \expandafter
    \@nextchar \expandafter:\expandafter=\reserved@a\do
       {\@testpach\@nextchar
    \ifcase \@chclass \@classz \or \@classi \or \@classii \or \@classiii
      \or \@classiv \or\@classv \fi\@lastchclass\@chclass}%
  \ifcase \@lastchclass \@acol
      \or \or \@preamerr \@ne\or \@preamerr \tw@\or \or \@acol \fi
}%
\def\@mkpream@ltx#1{%
 \@firstamptrue
 \@lastchclass6
 \let\@preamble\@empty
 \let\protect\@unexpandable@protect
 \let\@sharp\relax
 \@expast{#1}%
 \expandafter\@tfor\expandafter\@nextchar\expandafter:\expandafter=\reserved@a
 \do{%
  \expandafter\@testpach\expandafter{\@nextchar}%
  \ifcase\@chclass
   \@classz
  \or
   \@classi
  \or
   \@classii
  \or
   \@classiii
  \or
   \@classiv
  \or
   \@classv
  \fi
  \@lastchclass\@chclass
 }%
 \ifcase\@lastchclass
  \@acolr % right-hand column
 \or
 \or
  \@preamerr\@ne
 \or
  \@preamerr\tw@
 \or
 \or
  \@acolr % right-hand column
 \fi
}%
\def\insert@column@array{%
   \the@toks \the \@tempcnta
   \ignorespaces \@sharp \unskip
   \the@toks \the \count@ \relax
}%
\def\insert@column@array@new{%
 \the@toks\the\@tempcnta
 \array@row@rst\cell@font
 \ignorespaces\@sharp\unskip
 \the@toks\the\count@
 \relax
}%
\def\@mkpream@relax{%
 \let\tableftsep   \relax
 \let\tabmidsep    \relax
 \let\tabrightsep  \relax
 \let\array@row@rst\relax
 \let\cell@font    \relax
 \let\@startpbox   \relax
}%
\def\@mkpream@array#1{%
   \gdef\@preamble{}\@lastchclass 4 \@firstamptrue
   \let\@sharp\relax \let\@startpbox\relax \let\@endpbox\relax
   \@temptokena{#1}\@tempswatrue
   \@whilesw\if@tempswa\fi{\@tempswafalse\the\NC@list}%
   \count@\m@ne
   \let\the@toks\relax
   \prepnext@tok
   \expandafter \@tfor \expandafter \@nextchar
    \expandafter :\expandafter =\the\@temptokena \do
   {\@testpach
   \ifcase \@chclass \@classz \or \@classi \or \@classii
     \or \save@decl \or \or \@classv \or \@classvi
     \or \@classvii \or \@classviii
     \or \@classx
     \or \@classx \fi
   \@lastchclass\@chclass}%
   \ifcase\@lastchclass
   \@acol \or
   \or
   \@acol \or
   \@preamerr \thr@@ \or
   \@preamerr \tw@ \@addtopreamble\@sharp \or
   \or
   \else  \@preamerr \@ne \fi
   \def\the@toks{\the\toks}%
}%
\def\@mkpream@array@new#1{%
 \gdef\@preamble{}%
 \@lastchclass\f@ur
 \@firstamptrue
 \let\@sharp\relax
 \@mkpream@relax
 \@temptokena{#1}\@tempswatrue
 \@whilesw\if@tempswa\fi{\@tempswafalse\the\NC@list}%
 \count@\m@ne
 \let\the@toks\relax
 \prepnext@tok
 \expandafter\@tfor\expandafter\@nextchar\expandafter:\expandafter=\the\@temptokena
 \do{%
  \@testpach
  \ifcase\@chclass
   \@classz
  \or
   \@classi
  \or
   \@classii
  \or
   \save@decl
  \or
  \or
   \@classv
  \or
   \@classvi
  \or
   \@classvii
  \or
   \@classviii
  \or
   \@classx
  \or
   \@classx
  \fi
  \@lastchclass\@chclass
 }%
 \ifcase\@lastchclass
  \@acolr % right-hand column
 \or
 \or
  \@acolr % right-hand column
 \or
  \@preamerr\thr@@
 \or
  \@preamerr\tw@\@addtopreamble\@sharp
 \or
 \or
 \else
  \@preamerr\@ne
 \fi
 \def\the@toks{\the\toks}%
}%
\appdef\@mkpream@relax{%
 \let\CT@setup       \relax
 \let\CT@color       \relax
 \let\CT@do@color    \relax
 \let\color          \relax
 \let\CT@column@color\relax
 \let\CT@row@color   \relax
 \let\CT@cell@color  \relax
}%
\def\@addamp@LaTeX{%
  \if@firstamp\@firstampfalse\else\edef\@preamble{\@preamble &}\fi
}%
\def\@addamp@ltx{%
 \if@firstamp\@firstampfalse\else\@addtopreamble{&}\fi
}%
\def\@arrayacol@LaTeX{%
 \edef\@preamble{\@preamble \hskip \arraycolsep}%
}%
\def\@arrayacol@ltx{%
 \@addtopreamble{\hskip\arraycolsep}%
}%
\def\@tabacoll{%
 \@addtopreamble{\hskip\tableftsep\relax}%
}%
\def\@tabacol@LaTeX{%
 \edef\@preamble{\@preamble \hskip \tabcolsep}%
}%
\def\@tabacol@ltx{%
 \@addtopreamble{\hskip\tabmidsep\relax}%
}%
\def\@tabacolr{%
 \@addtopreamble{\hskip\tabrightsep\relax}%
}%
\def\@arrayclassz@LaTeX{%
 \ifcase \@lastchclass \@acolampacol \or \@ampacol \or
   \or \or \@addamp \or
   \@acolampacol \or \@firstampfalse \@acol \fi
 \edef\@preamble{\@preamble
  \ifcase \@chnum
     \hfil$\relax\@sharp$\hfil \or $\relax\@sharp$\hfil
    \or \hfil$\relax\@sharp$\fi}%
}%
\def\@arrayclassz@ltx{%
 \ifcase\@lastchclass
  \@acolampacol
 \or
  \@ampacol
 \or
 \or
 \or
  \@addamp
 \or
  \@acolampacol
 \or
  \@firstampfalse\@acoll
 \fi
 \ifcase\@chnum
  \@addtopreamble{%
   \hfil\array@row@rst$\relax\@sharp$\hfil
  }%
 \or
  \@addtopreamble{%
   \array@row@rst$\relax\@sharp$\hfil
  }%
 \or
  \@addtopreamble{%
   \hfil\array@row@rst$\relax\@sharp$%
  }%
 \fi
}%
\def\@tabclassz@LaTeX{%
  \ifcase\@lastchclass
    \@acolampacol
  \or
    \@ampacol
  \or
  \or
  \or
    \@addamp
  \or
    \@acolampacol
  \or
    \@firstampfalse\@acol
  \fi
  \edef\@preamble{%
    \@preamble{%
      \ifcase\@chnum
        \hfil\ignorespaces\@sharp\unskip\hfil
      \or
        \hskip1sp\ignorespaces\@sharp\unskip\hfil
      \or
        \hfil\hskip1sp\ignorespaces\@sharp\unskip
      \fi}}%
}%
\def\@tabclassz@ltx{%
 \ifcase\@lastchclass
  \@acolampacol
 \or
  \@ampacol
 \or
 \or
 \or
  \@addamp
 \or
  \@acolampacol
 \or
  \@firstampfalse\@acoll
 \fi
 \ifcase\@chnum
  \@addtopreamble{%
   {\hfil\array@row@rst\cell@font\ignorespaces\@sharp\unskip\hfil}%
  }%
 \or
  \@addtopreamble{%
   {\cell@fil\hskip1sp\array@row@rst\cell@font\ignorespaces\@sharp\unskip\hfil}%
  }%
 \or
  \@addtopreamble{%
   {\hfil\hskip1sp\array@row@rst\cell@font\ignorespaces\@sharp\unskip\cell@fil}%
  }%
 \fi
}%
\def\@tabclassiv@LaTeX{%
 \@addtopreamble\@nextchar
}%
\def\@tabclassiv@ltx{%
 \expandafter\@addtopreamble\expandafter{\@nextchar}%
}%
\def\@arrayclassiv@LaTeX{%
 \@addtopreamble{$\@nextchar$}%
}%
\def\@arrayclassiv@ltx{%
 \expandafter\@addtopreamble\expandafter{\expandafter$\@nextchar$}%
}%
\def\@classv@LaTeX{%
 \@addtopreamble{\@startpbox{\@nextchar}\ignorespaces
 \@sharp\@endpbox}%
}%
\def\@classv@ltx{%
 \expandafter\@addtopreamble
 \expandafter{%
 \expandafter \@startpbox
 \expandafter {\@nextchar}%
 \pbox@hook\array@row@rst\cell@font\ignorespaces\@sharp\@endpbox
 }%
}%
\def\@classx@array{%
  \ifcase \@lastchclass
  \@acolampacol \or
  \@addamp \@acol \or
  \@acolampacol \or
  \or
  \@acol \@firstampfalse \or
  \@addamp
  \fi
}%
\def\@classx@array@new{%
 \ifcase \@lastchclass
  \@acolampacol
 \or
  \@addamp \@acol
 \or
  \@acolampacol
 \or
 \or
  \@firstampfalse\@acoll
 \or
  \@addamp
 \fi
}%
\def\@xbitor@LaTeX #1{\@tempcntb \count#1
   \ifnum \@tempcnta =\z@
   \else
     \divide\@tempcntb\@tempcnta
     \ifodd\@tempcntb \@testtrue\fi
   \fi}%
\def\@xbitor@ltx#1{%
 \@tempcntb\count#1\relax
 \@ifnum{\@tempcnta=\z@}{}{%
  \divide\@tempcntb\@tempcnta
  \@ifodd\@tempcntb{\@testtrue}{}%
 }%
}%
\@ifx{\@xbitor\@xbitor@LaTeX}{%
  \class@info{Repairing broken LaTeX \string\@xbitor}%
}{%
  \class@info{Unrecognized LaTeX \string\@xbitor. Please update this document class! (Proceeding with fingers crossed.)}%
}%
\let\@xbitor\@xbitor@ltx
\newcommand*\@gobble@opt@one[2][]{}%
\def\@starttoc#1{%
  \begingroup
    \toc@pre
    \makeatletter
    \@input{\jobname.#1}%
    \if@filesw
      \expandafter\newwrite\csname tf@#1\endcsname
      \immediate\openout \csname tf@#1\endcsname \jobname.#1\relax
    \fi
    \@nobreakfalse
    \toc@post
  \endgroup
}%
\def\toc@pre{}%
\def\toc@post{}%
\def\toc@@font{}%
\def\ltxu@dotsep{\z@}%
\let\tocdim@section       \leftmargini
\let\tocdim@subsection    \leftmarginii
\let\tocdim@subsubsection \leftmarginiii
\let\tocdim@paragraph     \leftmarginiv
\let\tocdim@appendix      \leftmarginv
\let\tocdim@pagenum       \leftmarginvi
\def\toc@pre@auto{%
  \toc@@font
  \@tempdima\z@
  \toc@setindent\@tempdima{section}%
  \toc@setindent\@tempdima{subsection}%
  \toc@setindent\@tempdima{subsubsection}%
  \toc@setindent\@tempdima{paragraph}%
  \toc@letdimen{appendix}%
  \toc@letdimen{pagenum}%
}%
\def\toc@post@auto{%
  \if@filesw
   \begingroup
    \toc@writedimen{section}%
    \toc@writedimen{subsection}%
    \toc@writedimen{subsubsection}%
    \toc@writedimen{paragraph}%
    \toc@writedimen{appendix}%
    \toc@writedimen{pagenum}%
   \endgroup
  \fi
}%
\def\toc@setindent#1#2{%
 \csname tocdim@#2\endcsname\tocdim@min\relax
 \@ifundefined{tocmax@#2}{\@namedef{tocmax@#2}{\z@}}{}%
 \advance#1\@nameuse{tocmax@#2}\relax
 \expandafter\edef\csname tocleft@#2\endcsname{\the#1}%
}%
\def\toc@letdimen#1{%
 \csname tocdim@#1\endcsname\tocdim@min\relax
 \@ifundefined{tocmax@#1}{\@namedef{tocmax@#1}{\z@}}{}%
 \expandafter\let\csname tocleft@#1\expandafter\endcsname\csname tocmax@#1\endcsname
}%
\def\toc@writedimen#1{%
 \immediate\write\@auxout{%
  \gdef\expandafter\string\csname tocmax@#1\endcsname{%
   \expandafter\the\csname tocdim@#1\endcsname
  }%
 }%
}%
\def\l@@sections#1#2#3#4{%
 \begingroup
  \everypar{}%
  \set@tocdim@pagenum\@tempboxa{#4}%
  \global\@tempdima\csname tocdim@#2\endcsname
  \leftskip\csname tocleft@#2\endcsname\relax
  \dimen@\csname tocleft@#1\endcsname\relax
  \parindent-\leftskip\advance\parindent\dimen@
  \rightskip\tocleft@pagenum plus 1fil\relax
  \skip@\parfillskip\parfillskip\z@
  \let\numberline\numberline@@sections
  \@nameuse{l@f@#2}%
  \ignorespaces#3\unskip\nobreak\hskip\skip@
  \hb@xt@\rightskip{\hfil\unhbox\@tempboxa}\hskip-\rightskip\hskip\z@skip
  \expandafter\par
  \expandafter\aftergroup\csname tocdim@#2%
  \expandafter\endcsname
  \expandafter\endgroup
              \the\@tempdima\relax
}%
\def\set@tocdim@pagenum#1#2{%
 \setbox#1\hbox{\ignorespaces#2}%
 \@ifdim{\tocdim@pagenum<\wd#1}{\global\tocdim@pagenum\wd#1}{}%
}%
\def\numberline@@sections#1{%
 \leavevmode\hb@xt@-\parindent{%
  \hfil
  \@if@empty{#1}{}{%
   \setbox\z@\hbox{#1.\kern\ltxu@dotsep}%
   \@ifdim{\@tempdima<\wd\z@}{\global\@tempdima\wd\z@}{}%
   \unhbox\z@
  }%
 }%
 \ignorespaces
}%
\def\tocdim@min{\z@}%
\def\list#1#2{%
  \ifnum \@listdepth >5\relax
    \@toodeep
  \else
    \global\advance\@listdepth\@ne
  \fi
  \rightmargin\z@
  \listparindent\z@
  \itemindent\z@
  \csname @list\romannumeral\the\@listdepth\endcsname
  \def\@itemlabel{#1}%
  \let\makelabel\@mklab
  \@nmbrlistfalse
  #2\relax
  \@trivlist
  \parskip\parsep
  \set@listindent
  \ignorespaces
}%
\def\set@listindent@parshape{%
 \parindent\listparindent
 \advance\@totalleftmargin\leftmargin
 \advance\linewidth-\rightmargin
 \advance\linewidth-\leftmargin
 \parshape\@ne\@totalleftmargin\linewidth
}%
\def\set@listindent@{%
 \parindent\listparindent
 \advance\@totalleftmargin\leftmargin
 \advance\rightskip\rightmargin
 \advance\leftskip\@totalleftmargin
}%
\let\set@listindent\set@listindent@parshape
\providecommand\href[0]{\begingroup\@sanitize@url\@href}%
\def\@href#1{\@@startlink{#1}\endgroup\@@href}%
\def\@@href#1{#1\@@endlink}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\def \@url #1{\endgroup\@href {#1}{\URL@prefix#1}}%
\providecommand \URL@prefix [0]{URL }%
\providecommand\doi[0]{\begingroup\@sanitize@url\@doi}%
\def\@doi#1{\endgroup\@@startlink{\doibase#1}doi:\discretionary {}{}{}#1\@@endlink }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \@sanitize@url[0]{\chardef\cat@space\the\catcode`\ \@sanitize\catcode`\ \cat@space}%
\def\@@startlink#1{}%
\def\@@endlink{}%
\@ifxundefined \pdfoutput {\true@sw}{\@ifnum{\z@=\pdfoutput}{\true@sw}{\false@sw}}%
{%
 \def\@@startlink@hypertext#1{\leavevmode\special{html:<a href="#1">}}%
 \def\@@endlink@hypertext{\special{html:</a>}}%
}{%
 \def\@@startlink@hypertext#1{%
  \leavevmode
  \pdfstartlink\pdfstartlink@attr
   user{/Subtype/Link/A<</Type/Action/S/URI/URI(#1)>>}%
  \relax
 }%
 \def\@@endlink@hypertext{\pdfendlink}%
 \def\pdfstartlink@attr{attr{/Border[0 0 1 ]/H/I/C[0 1 1]}}%
}%
\def\hypertext@enable@ltx{%
 \let\@@startlink\@@startlink@hypertext
 \let\@@endlink\@@endlink@hypertext
}%
\def\href@Hy{\hyper@normalise \href@ }%
\def\href@Hy@ltx{\@ifnextchar\bgroup\Hy@href{\hyper@normalise\href@}}%
\def\Hy@href#{\hyper@normalise\href@}%
\begingroup
  \endlinechar=-1 %
  \catcode`\^^A=14 %
  \catcode`\^^M\active
  \catcode`\%\active
  \catcode`\#\active
  \catcode`\_\active
  \catcode`\$\active
  \catcode`\&\active
  \gdef\hyper@normalise@ltx{^^A
    \begingroup
    \catcode`\^^M\active
    \def^^M{ }^^A
    \catcode`\%\active
    \let%\@percentchar
    \let\%\@percentchar
    \catcode`\#\active
    \def#{\hyper@hash}^^A
    \def\#{\hyper@hash}^^A
    \@makeother\&^^A
    \edef&{\string&}^^A
    \edef\&{\string&}^^A
    \edef\textunderscore{\string_}^^A
    \let\_\textunderscore
    \catcode`\_\active
    \let_\textunderscore
    \let~\hyper@tilde
    \let\~\hyper@tilde
    \let\textasciitilde\hyper@tilde
    \let\\\@backslashchar
    \edef${\string$}^^A
    \Hy@safe@activestrue
    \hyper@n@rmalise
  }^^A
  \catcode`\#=6 ^^A
  \gdef\Hy@ActiveCarriageReturn@ltx{^^M}^^A
  \gdef\hyper@n@rmalise@ltx#1#2{^^A
    \def\Hy@tempa{#2}^^A
    \ifx\Hy@tempa\Hy@ActiveCarriageReturn
      \Hy@ReturnAfterElseFi{^^A
        \hyper@@normalise{#1}^^A
      }^^A
    \else
      \Hy@ReturnAfterFi{^^A
        \hyper@@normalise{#1}{#2}^^A
      }^^A
    \fi
  }^^A
  \gdef\hyper@@normalise@ltx#1#2{^^A
    \edef\Hy@tempa{^^A
      \endgroup
      \noexpand#1{\Hy@RemovePercentCr#2%^^M\@nil}^^A
    }^^A
    \Hy@tempa
  }^^A
  \gdef\Hy@RemovePercentCr@ltx#1%^^M#2\@nil{^^A
    #1^^A
    \ifx\limits#2\limits
    \else
      \Hy@ReturnAfterFi{^^A
        \Hy@RemovePercentCr #2\@nil
      }^^A
    \fi
  }^^A
\endgroup
\def\switch@hyperref@href{%
 \expandafter\@ifx\expandafter{\csname href \endcsname\href@Hy}{
  \class@info{Repairing hyperref 6.75r \string\href}%
  \let\hyper@normalise\hyper@normalise@ltx
  \let\hyper@@normalise\hyper@@normalise@ltx
  \let\hyper@n@rmalise\hyper@n@rmalise@ltx
  \let\Hy@ActiveCarriageReturn\Hy@ActiveCarriageReturn@ltx
  \let\Hy@RemovePercentCr\Hy@RemovePercentCr@ltx
  \let\href\href@Hy@ltx
 }{}%
}%
\appdef\document@inithook{\switch@hyperref@href}%
\def\typeout@org#1{%
 \begingroup
  \set@display@protect
  \immediate\write\@unused{#1}%
 \endgroup
}%
\long\def\typeout@ltx#1{%
 \begingroup
  \set@display@protect
  \immediate\write\@unused{#1}%
 \endgroup
}%
\@ifx{\typeout\typeout@org}{%
 \class@info{Making \string\typeout\space \string\long}%
 \let\typeout\typeout@ltx
}{}%
\typeout{%
ltxfront%
 [2010/07/25/20:33:00 4.1r frontmatter package (AO,DPC)]% \fileversion
}%
\appdef\class@documenthook{\frontmatter@init}%
\let\frontmatter@init\@empty
\newcommand\frontmatter@title[2][]{%
 \def\@title{#2}%
 \def\@shorttitle{#1}%
 \let\@AF@join\@title@join
}%
\appdef\frontmatter@init{%
 \def\@title{\class@warn{No title}}%
 \let\@shorttitle\@empty
 \let\@title@aux\@title@aux@cleared
}%
\def\@title@join{\expandafter\@title@join@\@title@aux}%
\def\@title@join@#1#2{%
 \def\@title@aux{{\@join{\@separator}{#1}{#2}}}%
}%
\def\@title@aux@cleared{{}}%
\newcounter{affil}%
\newcounter{collab}%
\appdef\frontmatter@init{%
 \c@affil\z@
 \c@collab\z@
}%
\newcommand\frontmatter@author{% implicit #1
 \@author@def{}% implicit #2
}%
\def\collaboration{% implicit #1
 \@author@def{\@booleantrue\collaboration@sw}% implicit #2
}%
\appdef\frontmatter@init{%
 \@booleanfalse\collaboration@sw
}%
\def\@author@cleared{{}{}{}}%
\def\@author@gobble#1#2#3{}%
\def\@author@init{%
 \let\@author\@author@cleared
 \@booleanfalse\collaboration@sw
}%
\def\@authorclear@sw{\@ifx{\@author\@author@cleared}}%
\appdef\frontmatter@init{%
 \@author@init
}%
\def\@author@def#1#2{%
 \frontmatterverbose@sw{\typeout{\string\author\space\string\collaboration}}{}%
 \move@AU\move@AF\move@AUAF
 \let\@AF@join\@author@join
 #1%
 \def\@author{{#2}{}}%
}%
\def\@author@join@#1#2#3{%
  \def\@author{{#1}{\@join{\@separator}{#2}{#3}}}%
}%
\def\@author@join{\expandafter\@author@join@\@author}%
\def\move@AU{%
 \@authorclear@sw{}{%
  \collaboration@sw{%
   \advance\c@collab\@ne
   \@argswap{\CO@grp\CO@opr}%
  }{%
   \@argswap{\AU@grp\AU@opr}%
  }%
   {%
    \expandafter\@argswap@val
    \expandafter{\@author}%
     {\expandafter\@argswap@val\expandafter{\the\c@collab}{\add@AUCO@grp}}%
   }%
 }%
 \@author@init
}%
\def\add@AUCO@grp#1#2#3#4{%
 \appdef#3{#4{#1}#2}%
 \frontmatterverbose@sw{\say#3}{}%
}%
\def\@author@finish{%
 \frontmatterverbose@sw{\typeout{\string\@author@finish}}{}%
 \move@AU\move@AF
 \@ifx{\AU@grp\@empty}{%
  \@ifx{\CO@grp\@empty}%
 }{%
  \false@sw
 }%
 {}{%
  \@ifx{\AF@grp\@empty}{%
   \begingroup
    \let\href\@secondoftwo
    \let\AU@opr\@secondofthree
    \let\CO@opr\@secondofthree
    \let\footnote\@gobble
    \@ifx{\CO@grp\@empty}{%
     \class@warn{Assuming \string\noaffiliation\space for authors}%
     \frontmatterverbose@sw{\say\AU@grp}%
    }{%
     \class@warn{Assuming \string\noaffiliation\space for collaboration}%
     \frontmatterverbose@sw{\say\CO@grp}{}%
    }%
   \endgroup
   \@affil@none\move@AF
  }{}%
 }%
 \move@AUAF
}%
\def\@secondofthree#1#2#3{#2}%
\def\@join#1#2#3{%
  \@if@empty{#2}{#3}{#2#1#3}%
}%
\def\@separator{;\space}%
\let\surname\@firstofone
\let\firstname\@firstofone
\newcommand\frontmatter@and{\class@err{\protect\and\space is not supported}}
\def\cat@comma@active{\catcode`\,\active}%
{\cat@comma@active\gdef,{\active@comma}}%
\def\active@comma{,\penalty-300\relax}%
\newcommand\affiliation{%
 \frontmatterverbose@sw{\typeout{\string\affiliation}}{}%
 \move@AU\move@AF
 \begingroup
  \cat@comma@active
  \@affiliation
}%
\def\@affiliation#1{%
 \endgroup
 \let\@AF@join\@affil@join
 \@affil@def{#1}%
}%
\newcommand\frontmatter@noaffiliation{%
 \frontmatterverbose@sw{\typeout{\string\noaffiliation}}{}%
 \move@AU\move@AF
 \@affil@none\move@AF
 \move@AUAF
}%
\def\blankaffiliation{{}}%
\def\@affil@cleared{{{}}{}}%
\def\@affil@nil{{\relax}{}}%
\appdef\frontmatter@init{%
 \@affil@init
}%
\def\@affil@none{%
 \let\@affil\@affil@nil
}%
\def\@affil@init{%
 \let\@affil\@affil@cleared
}%
\def\@affilclear@sw{\@ifx{\@affil\@affil@cleared}}%
\def\@affil@def#1{%
 \def\@affil{{#1}{}}%
}%
\def\@affil@join@#1#2#3{%
  \def\@affil{{#1}{\@join{\@separator}{#2}{#3}}}%
}%
\def\@affil@join{\expandafter\@affil@join@\@affil}%
\def\move@AF{%
 \@affilclear@sw{}{%
  \@booleanfalse\temp@sw
  \let\@tempd\@empty
  \@affils@sw{%
    \expandafter\@affil@addr@def\expandafter\@tempa\@affil
    \def\AFF@opr{\@affil@match\@tempa}%
    \@AFF@list
  }{}\temp@sw
  {%
   \expandafter\@affil@aux@def\expandafter\@tempb\@affil
   \@ifx{\@tempb\@empty}{}{%
    \@ifx{\@tempb\@tempd}{}{%
     \class@warn{%
      Ancillary information for \@tempa\space must not be different!
      Please put all of it on the first instance%
     }%
    }%
   }%
  }%
  {%
   \@ifx{\@affil\@affil@nil}{%
    \def\@tempc{0}%
    \@argswap@val{0}%
   }{%
    \advance\c@affil\@ne
    \expandafter\def\expandafter\@tempc\expandafter{\the\c@affil}%
    \expandafter\@argswap@val\expandafter{\the\c@affil}%
   }%
   {%
    \expandafter\@argswap@val\expandafter{\the\c@collab}{%
     \expandafter\@argswap@val\expandafter{\@affil}{%
      \add@list@val@val@val\@AFF@list\AFF@opr
     }%
    }%
   }%
  }%
  \appdef@eval\AF@grp\@tempc
  \frontmatterverbose@sw{\say\AF@grp}{}%
  \@affil@init
 }%
}%
\def\@affil@addr@def#1#2#3{%
 \def#1{#2}%
}%
\def\@affil@aux@def#1#2#3{%
 \def#1{#3}%
}%
\def\add@list@val@val@val#1#2#3#4#5{%
 \appdef#1{#2{#5}{#4}#3}%
 \frontmatterverbose@sw{\say#1}{}%
}%
\def\@affil@match#1#2#3#4#5{%
 \temp@sw{}{%
  \def\@tempifx{#4}%
  \@ifx{\@tempifx#1}{%
   \groupauthors@sw{%
    \@ifnum{#3=\c@collab}{%
     \true@sw
    }{%
     \false@sw
    }%
   }{%
    \true@sw
   }%
  }{%
   \false@sw
  }%
  {%
   \@booleantrue\temp@sw
   \def\@tempc{#2}%
   \def\@tempd{#5}%
  }{%
  }%
 }%
}%
\def\move@AUAF{%
 \frontmatterverbose@sw{\say\AU@grp\say\AF@grp\say\CO@grp}{}%
 \@ifx{\AF@grp\@empty}{%
    \@ifx{\@empty\CO@grp}{%
    }{%
     \appdef     \@AAC@list{\AF@opr{{0}}}%
     \appdef@e   \@AAC@list{\CO@grp}%
     \appdef@e   \@AFG@list{\CO@grp}%
     \let\CO@grp\@empty
    }%
 }{%
      \appdef     \@AAC@list{\AF@opr}%
      \appdef@eval\@AAC@list{\AF@grp}%
      \appdef@e   \@AAC@list{\AU@grp}%
    \@ifx{\@empty\AU@grp}{%
     \@ifx{\@empty\CO@grp}%
    }{%
     \false@sw
    }%
    {%
    }{%
      \@booleanfalse\temp@sw
      \def\AFG@opr{\x@match\AF@grp}%
      \let\CO@opr\@author@gobble
      \@AFG@list
      \temp@sw{}{%
        \appdef     \@AFG@list{\AFG@opr}%
        \appdef@eval\@AFG@list{\AF@grp}%
      }%
     \@ifx{\@empty\CO@grp}{}{%
       \appdef@e   \@AAC@list{\CO@grp}%
       \appdef@e   \@AFG@list{\CO@grp}%
       \let\CO@grp\@empty
     }%
    }%
    \let\CO@grp\@empty
    \let\AU@grp\@empty
    \let\AF@grp\@empty
 }%
 \frontmatterverbose@sw{\say\@AAC@list\say\@AFG@list}{}%
}%
\appdef\frontmatter@init{%
 \let\AU@grp\@empty
 \let\CO@grp\@empty
 \let\AF@grp\@empty
 \let\@AAC@list\@empty
 \let\@AFG@list\@empty
 \let\@AFF@list\@empty
}%
\appdef\frontmatter@init{%
 \let\@AF@join\@AF@join@error
}%
\def\@AF@join@error#1{%
 \class@warn{%
  \string\email, \string\homepage, \string\thanks, or \string\altaffiliation\space
  appears in wrong context.
 }%
}%
\def\sanitize@url{%
 \@makeother\%%
 \@makeother\~%
 \@makeother\_%
}%
\newcommand*\email[1][]{\begingroup\sanitize@url\@email{#1}}%
\def\@email#1#2{%
 \endgroup
 \@AF@join{#1\href{mailto:#2}{#2}}%
}%
\newcommand*\homepage[1][]{\begingroup\sanitize@url\@homepage{#1}}%
\def\@homepage#1#2{%
 \endgroup
 \@AF@join{#1\href{#2}{#2}}%
}%
\appdef\class@documenthook{%
 \providecommand\href[1]{}%
}%
\def\frontmatter@thanks{% implicit #1
  \@AF@join
}%
\newcommand*\altaffiliation[2][]{%
  \@AF@join{#1#2}%
}%
\def\set@listcomma@list#1{%
  \expandafter\@reset@ac\expandafter#1#1{0}\@reset@ac{%
   \let\@listcomma\relax
  }{%
   \let\@listcomma\@listcomma@comma
  }%
}%
\def\set@listcomma@count#1{%
  \@ifnum{#1=\tw@}{%
    \let\@listcomma\relax
  }{%
    \let\@listcomma\@listcomma@comma
  }%
}%
\def\@reset@ac#1#2#3\@reset@ac{%
  \def#1{#3}%
  \@tempcnta#2\relax
  \@ifnum{#2=\tw@}%
}%
\def\@listand{\@ifnum{\@tempcnta=\tw@}{\andname\space}{}}%
\def\@listcomma@comma{\@ifnum{\@tempcnta>\@ne}{,}{}}%
\def\@listcomma@comma@UK{\@ifnum{\@tempcnta>\tw@}{,}{}}%
\def\@collaboration@gobble#1#2#3{}%
\def\doauthor#1#2#3{%
  \ignorespaces#1\unskip\@listcomma
  \begingroup
   #3%
  \@if@empty{#2}{\endgroup{}{}}{\endgroup{\comma@space}{}\frontmatter@footnote{#2}}%
  \space \@listand
}%
\def\x@match#1#2{%
 \temp@sw{}{%
  \def\@tempifx{#2}%
  \@ifx{\@tempifx#1}{%
    \@booleantrue\temp@sw
  }{%
  }%
 }%
}%
\def\y@match#1#2#3{%
 \temp@sw{}{%
  \def\@tempifx{#3}%
  \@ifx{\@tempifx#1}{%
    \@booleantrue\temp@sw
    \def\@tempb{#2}%
  }{%
  }%
 }%
}%
\def\frontmatter@footnote#1{%
 \begingroup
  \@booleanfalse\temp@sw
  \def\@tempa{#1}%
  \let\@tempb\@empty
  \def\@TBN@opr{\y@match\@tempa}%
  \@FMN@list
  \temp@sw{%
   \expandafter\frontmatter@footnotemark
   \expandafter{\@tempb}%
  }{%
   \stepcounter\@mpfn
   \expandafter\expandafter
   \expandafter\frontmatter@foot@mark
   \expandafter\expandafter
   \expandafter{%
   \expandafter \the\csname c@\@mpfn\endcsname
               }{#1}%
  }%
 \endgroup
}%
\def\frontmatter@foot@mark#1#2{%
 \frontmatter@footnotemark{#1}%
 \g@addto@macro\@FMN@list{\@TBN@opr{#1}{#2}}%
}%
\appdef\frontmatter@init{%
 \global\let\@FMN@list\@empty
}%
\def\frontmatter@footnotemark#1{%
 \leavevmode
 \ifhmode\edef\@x@sf{\the\spacefactor}\nobreak\fi
  \begingroup
   \hyper@linkstart {link}{frontmatter.#1}%
    \csname c@\@mpfn\endcsname#1\relax
    \def\@thefnmark{\frontmatter@thefootnote}%
    \@makefnmark
   \hyper@linkend
  \endgroup
 \ifhmode\spacefactor\@x@sf\fi
 \relax
}%
\def\keywords#1{%
  \aftermaketitle@chk{\keywords}%
  \gdef\@keywords{#1}%
}%
\appdef\frontmatter@init{%
 \let\@keywords\@empty
}%
\newcommand*\frontmatter@date[2][\Dated@name]{\def\@date{#1#2}}%
\def\@date{}%
\newcommand*\received[2][\Received@name]{\def\@received{#1#2}}%
\def\@received{}%
\newcommand*\revised[2][\Revised@name]{\def\@revised{#1#2}}%
\def\@revised{}%
\newcommand*\accepted[2][\Accepted@name]{\def\@accepted{#1#2}}%
\def\@accepted{}%
\newcommand*\published[2][\Published@name]{\def\@published{#1#2}}%
\def\@published{}%
\def\pacs#1{%
  \aftermaketitle@chk{\pacs}%
  \gdef\@pacs{#1}%
}%
\appdef\frontmatter@init{%
 \let\@pacs\@empty
}%
\def\preprint#1{\gappdef\@preprint{\preprint{#1}}}%
\appdef\frontmatter@init{%
 \let\@preprint\@empty
}%
\newbox\absbox
\def\toclevel@abstract{1}%
\def\addcontents@abstract{%
 \phantomsection
 \expandafter\def\csname Parent0\endcsname{section*.2}%
 \expandafter\@argswap@val\expandafter{\abstractname}{\addcontentsline{toc}{abstract}}%
}%
\newenvironment{frontmatter@abstract}{%
  \aftermaketitle@chk{\begin{abstract}}%
  \global\setbox\absbox\vbox\bgroup
   \color@begingroup
   \columnwidth\textwidth
   \hsize\columnwidth
   \@parboxrestore
   \def\@mpfn{mpfootnote}\def\thempfn{\thempfootnote}\c@mpfootnote\z@
   \let\@footnotetext\frontmatter@footnotetext
   \minipagefootnote@init
   \let\set@listindent\set@listindent@
   \let\@listdepth\@mplistdepth \@mplistdepth\z@
   \let@environment{description}{frontmatter@description}%
   \@minipagerestore
   \@setminipage
    \frontmatter@abstractheading
    \frontmatter@abstractfont
    \let\footnote\mini@note
    \expandafter\everypar\expandafter{\the\everypar\addcontents@abstract\everypar{}}%
}{%
    \par
    \unskip
    \minipagefootnote@here
    \@minipagefalse   %% added 24 May 89
    \color@endgroup
  \egroup
}%
\long\def\frontmatter@footnotetext#1{%
  \minipagefootnote@pick
    \set@footnotefont
    \set@footnotewidth
    \@parboxrestore
    \protected@edef\@currentlabel{\csname p@\@mpfn\endcsname\@thefnmark}%
    \color@begingroup
      \frontmatter@makefntext{%
        \rule\z@\footnotesep\ignorespaces#1\@finalstrut\strutbox\vadjust{\vskip\z@skip}%
      }%
    \color@endgroup
  \minipagefootnote@drop
}%
\def\ltx@no@footnote{%
 \let\ltx@xfootnote\ltx@no@xfootnote\let\ltx@yfootnote\ltx@no@yfootnote
 \let\ltx@xfootmark\ltx@no@xfootmark\let\ltx@yfootmark\ltx@no@yfootmark
 \let\ltx@xfoottext\ltx@no@xfoottext\let\ltx@yfoottext\ltx@no@yfoottext
}%
\def\ltx@no@xfootnote[#1]#2{\ltx@no@footwarn\footnote}%
\def\ltx@no@yfootnote#1{\ltx@no@footwarn\footnote}%
\def\ltx@no@xfootmark[#1]{\ltx@no@footwarn\footnotemark}%
\def\ltx@no@yfootmark{\ltx@no@footwarn\footnotemark}%
\def\ltx@no@xfoottext[#1]#2{\ltx@no@footwarn\footnotetext}%
\def\ltx@no@yfoottext#1{\ltx@no@footwarn\footnotetext}%
\def\ltx@no@footwarn#1{%
 \class@warn{%
  The \string#1\space command is not legal on the title page;
  using \string\thanks\space instead might suit you: consult the manual for details%
 }%
}%
\def\frontmatter@abstractheading{%
 \begingroup
  \centering\large
  \abstractname
  \par
 \endgroup
}%
\def\frontmatter@abstractfont{}%
\newenvironment{frontmatter@description}{%
 \list{}{%
  \leftmargin\z@
  \labelwidth\z@
  \itemindent\z@
  \let\makelabel\frontmatter@descriptionlabel
 }%
}{%
 \endlist
}%
\def\frontmatter@descriptionlabel#1{%
 \hspace\labelsep
 \normalfont\bfseries
 #1:%
}%
\def\frontmatter@abstractwidth{\textwidth}
\def\frontmatter@abstract@produce{%
  \par
  \preprintsty@sw{%
   \do@output@MVL{%
    \vskip\frontmatter@preabstractspace
    \vskip200\p@\@plus1fil
    \penalty-200\relax
    \vskip-200\p@\@plus-1fil
   }%
  }{%
   \addvspace{\frontmatter@preabstractspace}%
  }%
   \begingroup
    \dimen@\baselineskip
    \setbox\z@\vtop{\unvcopy\absbox}%
    \advance\dimen@-\ht\z@\advance\dimen@-\prevdepth
    \@ifdim{\dimen@>\z@}{\vskip\dimen@}{}%
   \endgroup
   \begingroup
    \prep@absbox
    \unvbox\absbox
    \post@absbox
   \endgroup
  \@ifx{\@empty\mini@notes}{}{\mini@notes\par}%
  \addvspace\frontmatter@postabstractspace
}%
\appdef\frontmatter@init{\let\mini@notes\@empty}%
\let\prep@absbox\@empty
\let\post@absbox\@empty
\def\frontmatter@preabstractspace{.5\baselineskip}
\def\frontmatter@postabstractspace{.5\baselineskip}
\newenvironment{frontmatter@titlepage}{%
      \twocolumn@sw{\onecolumngrid}{\newpage}%
      \thispagestyle{titlepage}%
      \setcounter{page}\@ne
}{%
     \twocolumn@sw{\twocolumngrid}{\newpage}%
     \twoside@sw{}{%
        \setcounter{page}\@ne
     }%
}%
\def\frontmatter@maketitle{%
  \@author@finish
  \title@column\titleblock@produce
  \suppressfloats[t]%
  \let\and\relax
  \let\affiliation\@gobble
  \let\author\@gobble
  \let\@AAC@list\@empty
  \let\@AFF@list\@empty
  \let\@AFG@list\@empty
  \let\@AF@join\@AF@join@error
  \let\email\@gobble
  \let\@address\@empty
  \let\maketitle\relax
  \let\thanks\@gobble
  \let\abstract\@undefined\let\endabstract\@undefined
  \titlepage@sw{%
   \vfil
   \clearpage
  }{}%
}%
\def\maketitle@Hy{%
  \let\Hy@saved@footnotemark\@footnotemark
  \let\Hy@saved@footnotetext\@footnotetext
  \let\@footnotemark\H@@footnotemark
  \let\@footnotetext\H@@footnotetext
  \@ifnextchar[%]
   \Hy@maketitle@optarg
   {%
    \HyOrg@maketitle
    \Hy@maketitle@end
   }%
}%
\appdef\class@documenthook{%
  \@ifx{\maketitle\maketitle@Hy}{%
   \class@info{Taking \string\maketitle\space back from hyperref}%
   \let\maketitle\frontmatter@maketitle
  }{%
  }%
}%
\def\titleblock@produce{%
 \begingroup
  \ltx@footnote@pop
  \def\@mpfn{mpfootnote}%
  \def\thempfn{\thempfootnote}%
  \c@mpfootnote\z@
  \let\@makefnmark\frontmatter@makefnmark
  \frontmatter@setup
  \thispagestyle{titlepage}\label{FirstPage}%
  \frontmatter@title@produce
  \groupauthors@sw{%
   \frontmatter@author@produce@group
  }{%
   \frontmatter@author@produce@script
  }%
  \frontmatter@RRAPformat{%
   \expandafter\produce@RRAP\expandafter{\@date}%
   \expandafter\produce@RRAP\expandafter{\@received}%
   \expandafter\produce@RRAP\expandafter{\@revised}%
   \expandafter\produce@RRAP\expandafter{\@accepted}%
   \expandafter\produce@RRAP\expandafter{\@published}%
  }%
  \frontmatter@abstract@produce
  \@ifx@empty\@pacs{}{%
   \@pacs@produce\@pacs
  }%
  \@ifx@empty\@keywords{}{%
   \@keywords@produce\@keywords
  }%
  \par
  \frontmatter@finalspace
 \endgroup
}%
\def\toclevel@title{0}%
\def\frontmatter@title@produce{%
 \begingroup
  \frontmatter@title@above
  \frontmatter@title@format
  \@title
  \unskip
  \phantomsection\expandafter\@argswap@val\expandafter{\@title}{\addcontentsline{toc}{title}}%
  \@ifx{\@title@aux\@title@aux@cleared}{}{%
   \expandafter\frontmatter@footnote\expandafter{\@title@aux}%
  }%
  \par
  \frontmatter@title@below
 \endgroup
}%
\appdef\let@mark{\let\\\relax}%
\def\frontmatter@title@above{}%
\def\frontmatter@title@format{}%
\def\frontmatter@title@below{\addvspace{\baselineskip}}%
\def\frontmatter@author@produce@script{%
  \begingroup
    \let\@author@present\@author@present@script
    \frontmatterverbose@sw{\typeout{\string\frontmatter@author@produce@script:}\say\@AAC@list\say\@AFF@list\say\@AFG@list}{}%
    \let\AU@temp\@empty
    \@tempcnta\z@
    \let\AF@opr \@gobble
    \def\AU@opr{\@author@count\@tempcnta}%
    \def\CO@opr{\@collaboration@count\AU@temp\@tempcnta}%
    \@AAC@list
    \expandafter\CO@opr\@author@cleared
    \begingroup
     \frontmatter@authorformat
     \let\AF@opr \@affilID@def
     \let\AU@opr \@author@present
     \def\CO@opr{\@collaboration@present\AU@temp}%
     \set@listcomma@list\AU@temp
     \@AAC@list
     \unskip\unskip
     \par
    \endgroup
    \begingroup
     \frontmatter@above@affiliation@script
     \let\AFF@opr \@affil@script
     \@AFF@list
     \frontmatter@footnote@produce
     \par
    \endgroup
  \endgroup
}%
\def\@author@count#1{%
 \advance#1\@ne
 \@author@gobble
}%
\def\@collaboration@present#1#2#3#4{%
 \par
 \begingroup
  \frontmatter@collaboration@above
  \@affilID@def{}%
  \@tempcnta\z@
  \@author@present{}{(\ignorespaces#3\unskip)}{#4}%
  \par
 \endgroup
 \set@listcomma@list#1%
}%
\def\frontmatter@collaboration@above{}%
\def\@collaboration@count#1#2{%
 \appdef@eval#1{\the#2}#2\z@
 \@author@gobble
}%
\def\@affilID@def{\def\@affilID@temp}%
\let\@affilID@temp\@empty
\def\affil@script#1#2#3{%
 \def\@tempifx{#1}\@ifx{\@tempifx\@tempa}{%
  \@if@empty{#2}{}{%
   \par
   \begingroup
    \def\@thefnmark{#1}\@makefnmark\ignorespaces
    #2%
    \@if@empty{#3}{}{\frontmatter@footnote{#3}}%
    \par
   \endgroup
  }%
 }{}%
}%
\def\@affil@script#1#2#3#4{%
 \@ifnum{#1=\z@}{}{%
  \par
  \begingroup
   \frontmatter@affiliationfont
   \@ifnum{\c@affil<\affil@cutoff}{}{%
    \def\@thefnmark{#1}\@makefnmark
   }%
   \ignorespaces#3%
   \@if@empty{#4}{}{\frontmatter@footnote{#4}}%
   \par
  \endgroup
 }%
}%
\let\affil@cutoff\@ne
\def\@author@present@script#1#2#3{%
 \begingroup
  \gdef\comma@space{\textsuperscript{,\,}}%
  \doauthor{#2}{#3}{\@affil@present@script}%
 \endgroup
 \advance\@tempcnta\m@ne
}%
\def\@affilcomma#1#2{%
 \@ifx{\z@#1}{%
  \@ifx{\relax#2}{}{%
   \@affilcomma{#2}%
  }%
 }{%
  #1%
  \@ifx{\relax#2}{}{%
   \@ifx{\z@#2}{%
    \@affilcomma
   }{%
    ,\,\@affilcomma{#2}%
   }%
  }%
 }%
}%
\def\@affil@present@script{%
 \let\@tempa\@empty
 \expandafter\@affil@present@script@\@affilID@temp\relax
}%
\def\@affil@present@script@#1{%
 \@ifx{\relax#1}{%
  \@ifx{\@tempa\@empty}{%
   \aftergroup\false@sw
  }{%
   \textsuperscript{\expandafter\@affilcomma\@tempa\relax\relax}%
   \aftergroup\true@sw
  }%
 }{%
  \@ifnum{#1=\z@}{}{\appdef\@tempa{{#1}}}%
  \@affil@present@script@
 }%
}%
\@provide\@author@parskip{\z@skip}%
\def\frontmatter@author@produce@group{%
  \begingroup
    \let\@author@present\@author@present@group
    \frontmatter@authorformat
    \frontmatterverbose@sw{\typeout{\string\frontmatter@author@produce@group:}\say\@AAC@list\say\@AFF@list\say\@AFG@list}{}%
    \let\AU@temp\@empty
    \set@listcomma@list\AU@temp
    \def\CO@opr{\@collaboration@present\AU@temp}%
    \let\AFG@opr \affils@present@group
    \let\@listcomma\relax
    \@AFG@list
    \frontmatter@footnote@produce
    \par
  \endgroup
  \frontmatter@authorbelow
}%
\@provide\frontmatter@authorbelow{}%
\def\affils@present@group#1{%
 \begingroup
   \def\AF@temp{#1}%
   \@tempcnta\z@
   \let\AU@opr \@undefined
   \let\CO@opr \@undefined
   \def\AF@opr{\@affilID@count\AF@temp\@tempcnta}%
   \@AAC@list
   \@ifnum{\@tempcnta=\z@}{}{%
    \begingroup
     \frontmatter@above@affilgroup
     \set@listcomma@count\@tempcnta
     \let\AU@opr \@undefined
     \let\CO@opr \@undefined
     \def\AF@opr{\@affilID@match\AF@temp}%
     \@AAC@list
    \endgroup
    \begingroup
     \par
     \frontmatter@above@affiliation
     \frontmatter@affiliationfont
     \let\\\frontmatter@addressnewline
     \@tempcnta\z@
     \@tfor\AF@temp:=#1\do{%
      \expandafter\@ifx\expandafter{\expandafter\z@\AF@temp}{}{%
       \advance\@tempcnta\@ne
      }%
     }%
     \@ifnum{\@tempcnta=\tw@}{%
      \let\@listcomma\relax
     }{}%
     \def@after@address
     \runinaddress@sw{%
     }{%
      \tightenlines@sw{}{%
       \parskip\z@
      }%
      \appdef\after@address\par
     }%
     \let\AFF@opr \@affil@group
     \do@affil@fromgroup\@AFF@list#1\relax
    \endgroup
   }%
   \par
 \endgroup
}%
\def\def@after@address{\def\after@address{\@listcomma\ \@listand}}%
\def\def@after@address@empty{\let\after@address\@empty}%
\def\@affilID@count#1#2#3{%
  \def\@tempifx{#3}%
  \@ifx{\@tempifx#1}{%
    \def\AU@opr{\@author@count#2}%
  }{%
    \let\AU@opr \@author@gobble
  }%
  \let\CO@opr \@collaboration@gobble
}%
\def\@affilID@match#1#2{%
 \def\@tempifx{#2}%
 \@ifx{\@tempifx#1}{%
   \let\AU@opr \@author@present
 }{%
   \let\AU@opr \@author@gobble
 }%
  \let\CO@opr \@collaboration@gobble
}%
\def\do@affil@fromgroup#1#2{%
  \@ifx{\relax#2}{}{%
    \count@#2\relax
    \@ifnum{\z@=\count@}{}{#1}%
    \do@affil@fromgroup#1%
  }%
}%
\def\@affil@group#1#2#3#4{%
  \@ifnum{#1=\count@}{%
   \def\@tempa{#3}%
   \@ifx{\@tempa\blankaffiliation}{}{%
    #3%
    \@if@empty{#4}{}{%
     \frontmatter@footnote{#4}%
    }%
    \after@address
   }%
   \advance\@tempcnta\m@ne
  }{}%
}%
\def\@author@present@group#1#2#3{%
  \gdef\comma@space{\gdef\comma@space{\textsuperscript{,\,}}}%
  \doauthor{#2}{#3}{\@affil@present@group}%
  \advance\@tempcnta\m@ne
}%
\def\@affil@present@group{%
 \aftergroup\false@sw
}%
\def\@pacs@produce#1{%
 \showPACS@sw{%
  \begingroup
   \frontmatter@PACS@format
   \@pacs@name#1\par
  \endgroup
 }{%
  \@if@empty{#1}{}{%
   \class@warn{\PACS@warn}%
  }%
 }%
}%
\def\PACS@warn{If you want your PACS to appear in your output, use document class option showpacs}%
\def\@keywords@produce#1{%
 \showKEYS@sw{%
  \begingroup
   \frontmatter@keys@format
   \@keys@name#1\par
  \endgroup
 }{%
  \@if@empty{#1}{}{%
   \class@warn{If you want your keywords to appear in your output, use document class option showkeys}%
  }%
 }%
}%
\def\frontmatter@footnote@produce@footnote{%
 \let\@TBN@opr\present@FM@footnote
 \@FMN@list
 \global\let\@FMN@list\@empty
}%
\def\present@FM@footnote#1#2{%
 \begingroup
  \csname c@\@mpfn\endcsname#1\relax
  \def\@thefnmark{\frontmatter@thefootnote}%
  \frontmatter@footnotetext{#2}%
 \endgroup
}%
\def\frontmatter@footnote@produce@endnote{%
}%
\appdef\frontmatter@init{%
 \@ifxundefined\title@column         {\let\title@column\@empty}{}%
 \@ifxundefined\preprintsty@sw       {\@booleanfalse\preprintsty@sw}{}%
 \@ifxundefined\frontmatter@footnote@produce{\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote}{}%
 \@ifxundefined\do@output@MVL        {\let\do@output@MVL\@firstofone}{}%
 \@ifxundefined\comma@space          {\let\comma@space\@empty}{}%
}%
\def\frontmatter@thefootnote{%
 \altaffilletter@sw{\@alph}{\@fnsymbol}{\csname c@\@mpfn\endcsname}%
}%
\@ifx{\altaffilletter@sw\@undefined}{\@booleantrue\altaffilletter@sw}{}%
\def\frontmatter@makefnmark{%
 \@textsuperscript{%
  \normalfont\@thefnmark
 }%
}%
\long\def\frontmatter@makefntext#1{%
 \parindent 1em
 \noindent
 \Hy@raisedlink{\hyper@anchorstart{frontmatter.\expandafter\the\csname c@\@mpfn\endcsname}\hyper@anchorend}%
 \@makefnmark
 #1%
}%
\def\frontmatter@setup{}%
\def\frontmatter@RRAPformat#1{%
 \removelastskip
 \begingroup
  \frontmatter@RRAP@format
  #1\par
 \endgroup
}%
\def\punct@RRAP{; }%
\def\produce@RRAP#1{%
  \@if@empty{#1}{}{%
   \@ifvmode{\leavevmode}{\unskip\punct@RRAP\ignorespaces}%
   #1%
  }%
}%
\def\frontmatter@authorformat{}%
\def\frontmatter@above@affilgroup{}%
\def\frontmatter@above@affiliation{}%
\def\frontmatter@above@affiliation@script{}%
\def\frontmatter@affiliationfont{\itshape\selectfont}%
\def\frontmatter@RRAP@format{}%
\def\frontmatter@PACS@format{}%
\def\frontmatter@keys@format{}%
\def\frontmatter@finalspace{\addvspace{18\p@}}
\def\frontmatter@addressnewline{%
  \@ifhmode{\skip@\lastskip\unskip\unpenalty\break\hskip\skip@}{}%
  % was: \vskip-.5ex
}%
\def\frontmatter@preabstractspace{5.5\p@}
\def\frontmatter@postabstractspace{6.5\p@}
\def\aftermaketitle@chk#1{%
  \@ifx{\maketitle\relax}{%
    \class@err{\protect#1 must be used before \protect\maketitle}%
  }{}%
}%
\def\ps@titlepage{\ps@empty}%
\def\volumeyear#1{\gdef\@volumeyear{#1}}%
\def\@volumeyear{}%
\def\volumenumber#1{\gdef\@volumenumber{#1}}%
\def\@volumenumber{}%
\def\issuenumber#1{\gdef\@issuenumber{#1}}%
\def\@issuenumber{}%
\def\eid#1{\gdef\@eid{#1}}%
\def\@eid{}%
\def\startpage#1{\gdef\@startpage{#1}\c@page#1\relax}%
\def\@startpage{\pageref{FirstPage}}%
\def\endpage#1{\gdef\@endpage{#1}}%
\def\@endpage{\pageref{LastPage}}%
\def\print@toc#1{%
 \begingroup
  \expandafter\section
  \expandafter*%
  \expandafter{%
              \csname#1name\endcsname
              }%
  \let\appendix\appendix@toc
  \@starttoc{#1}%
 \endgroup
}%
\def\appendix@toc{}%
\def\Dated@name{Dated }%
\def\Received@name{Received }%
\def\Revised@name{Revised }%
\def\Accepted@name{Accepted }%
\def\Published@name{Published }%
\appdef\robustify@contents{%
 \let\thanks\@gobble\let\class@warn\@gobble
 \def\begin{\string\begin}\def\end{\string\end}%
}%
\@ifxundefined\frontmatter@syntax@sw{\@booleantrue\frontmatter@syntax@sw}{}%
\frontmatter@syntax@sw{%
 \let\title         \frontmatter@title
 \let\author        \frontmatter@author
 \let\date          \frontmatter@date
 \@ifxundefined\@maketitle{%
  \let\maketitle    \frontmatter@maketitle
  \@booleantrue     \titlepage@sw
 }{%
  \let\@maketitle   \frontmatter@maketitle
  \prepdef\maketitle\@author@finish
 }%
 \let\noaffiliation \frontmatter@noaffiliation
 \let\thanks@latex  \thanks
 \let\thanks        \frontmatter@thanks
 \let\and@latex     \and
 \let\and           \frontmatter@and
 \let@environment{titlepage}{frontmatter@titlepage}%
 \let@environment{abstract}{frontmatter@abstract}%
}{%
 \let\noaffiliation\@empty
}%
\typeout{%
ltxgrid%
 [2010/07/25/20:33:00 4.1r page grid package (portions licensed from W. E. Baxter web at superscript.com)]% \fileversion
}%
\newcounter{linecount}
\def\loop@line#1#2{%
 \par
 \hb@xt@\hsize{%
  \global\advance#1\@ne
  \edef\@tempa{\@ifnum{100>#1}{0}{}\@ifnum{10>#1}{0}{}\number#1}%
  \@tempa\edef\@tempa{\special{line:\@tempa}}\@tempa
  \vrule depth2.5\p@#2\leaders\hrule\hfil
 }%
}%
\def\lineloop#1{%
 \loopwhile{\loop@line\c@linecount{}\@ifnum{#1>\c@linecount}}%
}%
\def\linefoot#1{%
 \loop@line\c@linecount{%
  \footnote{%
   #1\special{foot:#1}\vrule depth2.5\p@\leaders\hrule\hfill
  }%
 }%
}%
\let\@@mark\mark
\let\@@topmark\topmark
\let\@@firstmark\firstmark
\let\@@botmark\botmark
\let\@@splitfirstmark\splitfirstmark
\let\@@splitbotmark\splitbotmark
\def\@themark{{}{}{}{}}%
\def\nul@mark{{}{}{}{}\@@nul}%
\def\set@mark@netw@#1#2#3#4#5#6#7{\gdef#1{{#6}{#7}{#4}{#5}}\do@mark}%
\def\set@marktw@#1#2#3#4#5#6{\gdef#1{{#2}{#6}{#4}{#5}}\do@mark}%
\def\set@markthr@@#1#2#3#4#5#6{\gdef#1{{#2}{#3}{#6}{#5}}\do@mark}%
\def\get@mark@@ne#1#2#3#4#5\@@nul{#1}%
\def\get@mark@tw@#1#2#3#4#5\@@nul{#2}%
\def\get@mark@thr@@#1#2#3#4#5\@@nul{#3}%
\def\get@mark@f@ur#1#2#3#4#5\@@nul{#4}%
\def\mark@netw@{\expandafter\set@mark@netw@\expandafter\@themark\@themark}%
\def\marktw@{\expandafter\set@marktw@\expandafter\@themark\@themark}%
\def\markthr@@{\expandafter\set@markthr@@\expandafter\@themark\@themark}%
\def\do@mark{\do@@mark\@themark\nobreak@mark}%
\def\do@@mark#1{%
 \begingroup
  \let@mark
  \@@mark{#1}%
 \endgroup
}%
\def\let@mark{%
 \let\protect\@unexpandable@protect
 \let\label\relax
 \let\index\relax
 \let\glossary\relax
}%
\def\nobreak@mark{%
 \@if@sw\if@nobreak\fi{\@ifvmode{\nobreak}{}}{}%
}%
\def\mark@envir{\markthr@@}%
\def\bot@envir{%
 \expandafter\expandafter
 \expandafter\get@mark@thr@@
 \expandafter\@@botmark
             \nul@mark
}%
\def\markboth{\mark@netw@}%
\def\markright{\marktw@}%
\def\leftmark{%
 \expandafter\expandafter
 \expandafter\get@mark@@ne
 \expandafter\saved@@botmark
             \nul@mark
}%
\def\rightmark{%
 \expandafter\expandafter
 \expandafter\get@mark@tw@
 \expandafter\saved@@firstmark
             \nul@mark
}%
\let\primitive@output\output
\long\def\@tempa#1\@@nil{#1}%
            \toks@
\expandafter\expandafter
\expandafter{%
\expandafter \@tempa
             \the\primitive@output
             \@@nil
             }%
\newtoks\output@latex
\output@latex\expandafter{\the\toks@}%
\let\output\output@latex
\primitive@output{\dispatch@output}%
\def\dispatch@output{%
 \let\par\@@par
 \expandafter\let\expandafter\output@procedure\csname output@\the\outputpenalty\endcsname
 \@ifnotrelax\output@procedure{}{%
  \expandafter\def\expandafter\output@procedure\expandafter{\the\output@latex}%
 }%
 \expandafter\@ifx\expandafter{\csname output@-\the\execute@message@pen\endcsname\output@procedure}{%
  \let\output@procedure\@message@saved
 }{}%
 \ltxgrid@info@sw{\class@info{\string\dispatch@output}\say\output@procedure\saythe\holdinginserts}{}%
 \outputdebug@sw{\output@debug}{}%
 \output@procedure
}%
\def\set@output@procedure#1#2{%
 \count@\outputpenalty\advance\count@-#2%
 \expandafter\let\expandafter#1\csname output@\the\count@\endcsname
}%
\def\output@debug{%
 \def\@tempa{\save@message}%
 \@ifx{\output@procedure\@tempa}{%
  \true@sw
 }{%
  \@ifnum{\outputpenalty=-\save@column@insert@pen}{%
   \@ifnum{\holdinginserts>\z@}%
  }{%
   \false@sw
  }%
 }%
 {}{\output@debug@}%
}%
\def\output@debug@{%
  \saythe\outputpenalty
  \saythe\interlinepenalty
  \saythe\brokenpenalty
  \saythe\clubpenalty
  \saythe\widowpenalty
  \saythe\displaywidowpenalty
  \saythe\predisplaypenalty
  \saythe\interdisplaylinepenalty
  \saythe\postdisplaypenalty
  \saythe\badness
  \say\thepagegrid
  \saythe\pagegrid@col
  \saythe\pagegrid@cur
  \saythe\insertpenalties
  \say\@@botmark
  \saythe\pagegoal
  \saythe\pagetotal
  \saythe{\badness\@cclv}%
  \say\@toplist
  \say\@botlist
  \say\@dbltoplist
  \say\@deferlist
  \trace@scroll{%
  \showbox\@cclv
  \showbox\@cclv@saved
  \showbox\pagesofar
  \showbox\csname col@1\endcsname
  \showbox\footsofar
  \showbox\footins
  \showbox\footins@saved
  \showlists
  }%
}%
\@ifxundefined{\outputdebug@sw}{%
 \@booleanfalse\outputdebug@sw
}{}%
\def\trace@scroll#1{\begingroup\showboxbreadth\maxdimen\showboxdepth\maxdimen\scrollmode#1\endgroup}%
\def\trace@box#1{\trace@scroll{\showbox#1}}%
\prepdef\@outputpage{\@outputpage@head}%
\let\@outputpage@head\@empty
\appdef\@outputpage{\@outputpage@tail}%
\let\@outputpage@tail\@empty
\def\show@box@size#1#2{%
 \show@box@size@sw{%
  \begingroup
   \setbox\z@\vbox{\unvcopy#2\hrule}%
   \class@info{Show box size: #1^^J%
    (\the\ht\z@\space X \the\wd\z@)
    \the\c@page\space\space\the\pagegrid@cur\space\the\pagegrid@col
   }%
  \endgroup
 }{}%
}%
\def\show@text@box@size{%
 \show@box@size{Text column}\@outputbox
 \tally@box@size@sw{%
  \@ifdim{\wd\@outputbox>\z@}{%
   \dimen@\ht\@outputbox\divide\dimen@\@twopowerfourteen
   \advance\dimen@-\dp\csname box@size@\the\pagegrid@col\endcsname
   \@ifdim{\dimen@>\z@}{%
    \advance\dimen@ \ht\csname box@size@\the\pagegrid@col\endcsname
    \global\ht\csname box@size@\the\pagegrid@col\endcsname\dimen@
    \show@box@size@sw{%
     \class@info{Column: \the\dimen@}%
    }{}%
   }{}%
  }{}%
  \global\dp\csname box@size@\the\pagegrid@col\endcsname\z@
 }{}%
}%
\def\show@pagesofar@size{%
 \show@box@size{Page so far}\pagesofar
 \dimen@\ht\pagesofar\divide\dimen@\@twopowerfourteen
 \global\dp\csname box@size@1\endcsname\dimen@
 \show@box@size@sw{%
  \class@info{Pagesofar: \the\dimen@}%
 }{}%
}%
\@booleanfalse\tally@box@size@sw
\@booleanfalse\show@box@size@sw
\expandafter\newbox\csname box@size@1\endcsname
\expandafter\setbox\csname box@size@1\endcsname\hbox{}%
\expandafter\newbox\csname box@size@2\endcsname
\expandafter\setbox\csname box@size@2\endcsname\hbox{}%
\def\total@text{%
 \@tempdima\the\ht\csname box@size@2\endcsname\divide\@tempdima\@twopowertwo\@tempcnta\@tempdima
 \@tempdimb\the\ht\csname box@size@1\endcsname\divide\@tempdimb\@twopowertwo\@tempcntb\@tempdimb
 \class@info{Total text: Column(\the\@tempcnta pt), Page(\the\@tempcntb pt)}%
}%
\def\natural@output{\toggle@insert{\output@holding}{\output@moving}}%
\output@latex{\natural@output}%
\def\output@holding{%
 \csname output@init@\bot@envir\endcsname
 \@if@exceed@pagegoal{\unvcopy\@cclv}{%
  \setbox\z@\vbox{\unvcopy\@cclv}%
  \outputdebug@sw{\trace@box\z@}{}%
  \dimen@\ht\@cclv\advance\dimen@-\ht\z@
  \dead@cycle@repair\dimen@
 }{%
  \dead@cycle
 }%
}%
\def\@if@exceed@pagegoal#1{%
 \begingroup
  \setbox\z@\vbox{#1}%
  \dimen@\ht\z@\advance\dimen@\dp\z@
  \outputdebug@sw{\saythe\dimen@}{}%
  \@ifdim{\dimen@>\pagegoal}{%
   \setbox\z@\vbox{\@@mark{}\unvbox\z@}%
   \splittopskip\topskip
   \splitmaxdepth\maxdepth
   \vbadness\@M
   \vfuzz\maxdimen
   \setbox\tw@\vsplit\z@ to\pagegoal
   \outputdebug@sw{\trace@scroll{\showbox\tw@\showbox\z@}}{}%
   \setbox\tw@\vbox{\unvbox\tw@}%
   \@ifdim{\ht\tw@=\z@}{%
    \ltxgrid@info{Found overly large chunk while preparing to move insertions. Attempting repairs}%
    \aftergroup\true@sw
   }{%
    \aftergroup\false@sw
   }%
 }{%
  \aftergroup\false@sw
 }%
 \endgroup
}%
\def\output@moving{%
 \set@top@firstmark
 \@ifnum{\outputpenalty=\do@newpage@pen}{%
  \setbox\@cclv\vbox{%
   \unvbox\@cclv
   \remove@lastbox
   \@ifdim{\ht\z@=\ht\@protection@box}{\box\lastbox}{\unskip}%
  }%
 }{}%
 \@cclv@nontrivial@sw{%
  \expandafter\output@do@prep\csname output@prep@\bot@envir \endcsname
  \@makecolumn\true@sw
  \expandafter\output@column@do\csname output@column@\thepagegrid\endcsname
  \protect@penalty\do@startcolumn@pen
  \clearpage@sw{%
   \protect@penalty\do@endpage@pen
  }{}%
  \expandafter\let\expandafter\output@post@\csname output@post@\bot@envir \endcsname
  \outputdebug@sw{\say\output@post@}{}%
  \@ifx{\output@post@\relax}{\output@post@document}{\output@post@}%
 }{%
  \void@cclv
 }%
 \set@colht
 \global\@mparbottom\z@
 \global\@textfloatsheight\z@
}%
\def\output@do@prep#1{%
 \outputdebug@sw{\class@info{Prep: \string#1}}{}%
 \@ifx{#1\relax}{\output@prep@document}{#1}%
}%
\def\output@column@do#1{%
  \outputdebug@sw{\class@info{Output column: \string#1}}{}%
  \@ifx{#1\relax}{\output@column@one}{#1}%
}%
\def\void@cclv{\begingroup\setbox\z@\box\@cclv\endgroup}%
\def\remove@lastbox{\setbox\z@\lastbox}%
\def\@cclv@nontrivial@sw{%
 \@ifx@empty\@toplist{%
  \@ifx@empty\@botlist{%
   \@ifvoid\footins{%
    \@ifvoid\@cclv{%
     \false@sw
    }{%
     \setbox\z@\vbox{\unvcopy\@cclv}%
     \@ifdim{\ht\z@=\topskip}{%
      \setbox\z@\vbox\bgroup
       \unvbox\z@
       \remove@lastbox
       \dimen@\lastskip\unskip
       \@ifdim{\ht\z@=\ht\@protection@box}{%
        \advance\dimen@\ht\z@
        \@ifdim{\dimen@=\topskip}{%
         \aftergroup\true@sw
        }{%
         \aftergroup\false@sw
        }%
       }{%
        \aftergroup\false@sw
       }%
      \egroup
      {%
       \false@sw
      }{%
       \true@sw
      }%
     }{%
      \@ifdim{\ht\z@=\z@}{%
       \ltxgrid@info{Found trivial column. Discarding it}%
       \outputdebug@sw{\trace@box\@cclv}{}%
       \false@sw
      }{%
       \true@sw
      }%
     }%
    }%
   }{%
    \true@sw
   }%
  }{%
   \true@sw
  }%
 }{%
  \true@sw
 }%
}%
\def\protect@penalty#1{\protection@box\penalty-#1\relax}%
\newbox\@protection@box
\setbox\@protection@box\vbox to1986sp{\vfil}%
\def\protection@box{\nointerlineskip\copy\@protection@box}%
\def\dead@cycle@repair#1{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \unvbox\@cclv
 \nointerlineskip
 \vbox to#1{\vss}%
 \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
}%
\def\dead@cycle@repair@protected#1{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \begingroup
  \unvbox\@cclv
  \remove@lastbox
  \nointerlineskip
  \advance#1-\ht\@protection@box
  \vbox to#1{\vss}%
  \protection@box % Reinsert protection box
  \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
 \endgroup
}%
\def\dead@cycle{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \unvbox\@cclv
 \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
}%
\def\output@init@document{%
 \ltxgrid@info@sw{\class@info{\string\output@init@document}}{}%
 \global\vsize\vsize
}%
\def\output@prep@document{%
 \ltxgrid@foot@info@sw{\class@info{\string\output@prep@document}\trace@scroll{\showbox\footins\showbox\footsofar}}{}%
 \@ifvoid\footsofar{%
 }{%
  \global\setbox\footins\vbox\bgroup
   \unvbox\footsofar
   \@ifvoid\footins{}{%
    \marry@baselines
    \unvbox\footins
   }%
  \egroup
  \ltxgrid@foot@info@sw{\trace@box\footins}{}%
 }%
}%
\def\output@post@document{}%
\let\@opcol\@undefined
\def\@makecolumn#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\@makecolumn\string#1}}{}%
 \setbox\@outputbox\vbox\bgroup
  \boxmaxdepth\@maxdepth
  \@tempdima\dp\@cclv
  \unvbox\@cclv
  \vskip-\@tempdima
 \egroup
 \xdef\@freelist{\@freelist\@midlist}\global\let\@midlist\@empty
 \show@text@box@size
 \@combinefloats
 #1{%
  \@combineinserts\@outputbox\footins
 }{%
  \combine@foot@inserts\footsofar\footins
 }%
 \set@adj@colht\dimen@
 \count@\vbadness
 \vbadness\@M
 \setbox\@outputbox\vbox to\dimen@\bgroup
  \@texttop
  \dimen@\dp\@outputbox
  \unvbox\@outputbox
  \vskip-\dimen@
  \@textbottom
 \egroup
 \vbadness\count@
 \global\maxdepth\@maxdepth
}%
\let\@makespecialcolbox\@undefined
\def\@combineinserts#1#2{%
 \ltxgrid@foot@info@sw{\class@info{\string\@combineinserts\string#1\string#2}\trace@box#2}{}%
 \setbox#1\vbox\bgroup
  \unvbox#1%
  \@ifvoid{#2}{}{%
   \dimen@\ht#2\advance\dimen@\dp#2\advance\dimen@\skip#2%
   \show@box@size{Combining inserts}#2%
   \vskip\skip#2%
   \setbox\z@\vbox{\footnoterule}\dimen@i\ht\z@
   \color@begingroup
   \normalcolor
   \cleaders\box\z@\vskip\dimen@i\kern-\dimen@i
   \csname combine@insert@\the\pagegrid@col\endcsname#2%
   \color@endgroup
   \kern-\dimen@\kern\dimen@
  }%
 \egroup
 \ltxgrid@foot@info@sw{\trace@box#1}{}%
}%
\def\combine@insert@tw@#1{%
 \compose@footnotes@two#1\@ifvbox{#1}{\unvbox}{\box}#1%
}%
\def\combine@insert@@ne#1{%
 \compose@footnotes@one#1\@ifvbox{#1}{\unvbox}{\box}#1%
}%
\def\twocolumn@grid@setup{%
 \expandafter\let\csname combine@insert@1\endcsname\combine@insert@tw@
 \expandafter\let\csname combine@insert@2\endcsname\combine@insert@@ne
}%
\def\onecolumn@grid@setup{%
 \expandafter\let\csname combine@insert@1\endcsname\combine@insert@@ne
 \expandafter\let\csname combine@insert@2\endcsname\combine@insert@@ne
}%
\let\columngrid@setup\onecolumn@grid@setup
\columngrid@setup
\appdef\@floatplacement{%
 \global\@fpmin\@fpmin
}%
\mathchardef\pagebreak@pen=\@M
\expandafter\let\csname output@-\the\pagebreak@pen\endcsname\relax
\mathchardef\do@startcolumn@pen=10005
\@namedef{output@-\the\do@startcolumn@pen}{\do@startcolumn}%
\def\do@startcolumn{%
 \setbox\@cclv\vbox{\unvbox\@cclv\remove@lastbox\unskip}%
 \clearpage@sw{\@clearfloatplacement}{\@floatplacement}%
 \set@colht
 \@booleanfalse\pfloat@avail@sw
 \begingroup
  \@colht\@colroom
  \@booleanfalse\float@avail@sw
  \@tryfcolumn\test@colfloat
  \float@avail@sw{\aftergroup\@booleantrue\aftergroup\pfloat@avail@sw}{}%
 \endgroup
 \fcolmade@sw{%
  \setbox\@cclv\vbox{\unvbox\@outputbox\unvbox\@cclv}%
  \outputpenalty-\pagebreak@pen
  \dead@cycle
 }{%
  \begingroup
   \let\@elt\@scolelt
   \let\reserved@b\@deferlist\global\let\@deferlist\@empty\reserved@b
  \endgroup
  \clearpage@sw{%
   \outputpenalty\@M
  }{%
   \outputpenalty\do@newpage@pen
  }%
  \dead@cycle
 }%
 \check@deferlist@stuck\do@startcolumn
 \set@vsize
}%
\def\@scolelt#1{\def\@currbox{#1}\@addtonextcol}%
\def\test@colfloat#1{%
 \csname @floatselect@sw@\thepagegrid\endcsname#1{}{\@testtrue}%
 \@if@sw\if@test\fi{}{\aftergroup\@booleantrue\aftergroup\float@avail@sw}%
}%
\def\@addtonextcol{%
 \begingroup
  \@insertfalse
  \@setfloattypecounts
  \csname @floatselect@sw@\thepagegrid\endcsname\@currbox{%
   \@ifnum{\@fpstype=8 }{}{%
     \@ifnum{\@fpstype=24 }{}{%
       \@flsettextmin
       \@reqcolroom \ht\@currbox
       \advance \@reqcolroom \@textmin
       \advance \@reqcolroom \vsize % take into account split insertions
       \advance \@reqcolroom -\pagegoal
       \@ifdim{\@colroom>\@reqcolroom}{%
         \@flsetnum \@colnum
         \@ifnum{\@colnum>\z@}{%
            \@bitor\@currtype\@deferlist
            \@if@sw\if@test\fi{}{%
              \@addtotoporbot
            }%
         }{}%
       }{}%
     }%
   }%
  }{}%
  \@if@sw\if@insert\fi{}{%
    \@cons\@deferlist\@currbox
  }%
 \endgroup
}%
\mathchardef\do@startpage@pen=10006
\@namedef{output@-\the\do@startpage@pen}{\do@startpage}%
\def\do@startpage{%
 \setbox\@cclv\vbox{\unvbox\@cclv\remove@lastbox\unskip}%
 \clearpage@sw{\@clearfloatplacement}{\@dblfloatplacement}%
 \set@colht
 \@booleanfalse\pfloat@avail@sw
 \begingroup
  \@booleanfalse\float@avail@sw
  \@tryfcolumn\test@dblfloat
  \float@avail@sw{\aftergroup\@booleantrue\aftergroup\pfloat@avail@sw}{}%
 \endgroup
 \fcolmade@sw{%
  \global\setbox\pagesofar\vbox{\unvbox\pagesofar\unvbox\@outputbox}%
  \@output@combined@page
 }{%
  \begingroup
   \@booleanfalse\float@avail@sw
   \let\@elt\@sdblcolelt
   \let\reserved@b\@deferlist\global\let\@deferlist\@empty\reserved@b
  \endgroup
  \@ifdim{\@colht=\textheight}{% No luck...
   \pfloat@avail@sw{% ...but a float *was* available!
    \forcefloats@sw{%
     \ltxgrid@warn{Forced dequeueing of floats stalled}%
    }{%
     \ltxgrid@warn{Dequeueing of floats stalled}%
    }%
   }{}%
  }{}%
  \outputpenalty\@M
  \dead@cycle
 }%
 \check@deferlist@stuck\do@startpage
 \set@colht
}%
\def\@output@combined@page{%
 \@combinepage\true@sw
 \@combinedblfloats
 \@outputpage
 \global\pagegrid@cur\@ne
 \protect@penalty\do@startpage@pen
}%
\def\@sdblcolelt#1{\def\@currbox{#1}\@addtodblcol}%
\def\test@dblfloat#1{%
 \@if@notdblfloat{#1}{\@testtrue}{}%
 \@if@sw\if@test\fi{}{\aftergroup\@booleantrue\aftergroup\float@avail@sw}%
}%
\def\@if@notdblfloat#1{\@ifdim{\wd#1<\textwidth}}%
\@booleanfalse\forcefloats@sw
\def\@addtodblcol{%
 \begingroup
  \@if@notdblfloat{\@currbox}{%
   \false@sw
  }{%
   \@setfloattypecounts
   \@getfpsbit \tw@
   \@bitor \@currtype \@deferlist
   \@if@sw\if@test\fi{%
    \false@sw
   }{%
    \@ifodd\@tempcnta{%
     \aftergroup\@booleantrue\aftergroup\float@avail@sw
     \@flsetnum \@dbltopnum
     \@ifnum{\@dbltopnum>\z@}{%
       \@ifdim{\@dbltoproom>\ht\@currbox}{%
        \true@sw
       }{%
        \@ifnum{\@fpstype<\sixt@@n}{%
         \begingroup
          \advance \@dbltoproom \@textmin
          \@ifdim{\@dbltoproom>\ht\@currbox}{%
           \endgroup\true@sw
          }{%
           \endgroup\false@sw
          }%
        }{%
         \false@sw
        }%
       }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }%
  }%
  {%
   \@tempdima -\ht\@currbox
   \advance\@tempdima
    -\@ifx{\@dbltoplist\@empty}{\dbltextfloatsep}{\dblfloatsep}%
   \global \advance \@dbltoproom \@tempdima
   \global \advance \@colht \@tempdima
   \global \advance \@dbltopnum \m@ne
   \@cons \@dbltoplist \@currbox
  }{%
   \@cons \@deferlist \@currbox
  }%
 \endgroup
}%
\def\@tryfcolumn#1{%
  \global\@booleanfalse\fcolmade@sw
  \@ifx@empty\@deferlist{}{%
    \global\let\@trylist\@deferlist
    \global\let\@failedlist\@empty
    \begingroup
      \dimen@\vsize\advance\dimen@-\pagegoal\@ifdim{\dimen@>\z@}{%
       \advance\@fpmin-\dimen@
      }{}%
      \def\@elt{\@xtryfc#1}\@trylist
    \endgroup
    \fcolmade@sw{%
      \global\setbox\@outputbox\vbox{\vskip \@fptop}%
      \let \@elt \@wtryfc \@flsucceed
      \global\setbox\@outputbox\vbox{\unvbox\@outputbox
        \unskip \vskip \@fpbot
      }%
      \let \@elt \relax
      \xdef\@deferlist{\@failedlist\@flfail}%
      \xdef\@freelist{\@freelist\@flsucceed}%
    }{}%
  }%
}%
\def\@wtryfc #1{%
  \global\setbox\@outputbox\vbox{\unvbox\@outputbox
    \box #1\vskip\@fpsep
  }%
}%
\def\@xtryfc#1#2{%
  \@next\reserved@a\@trylist{}{}% trim \@trylist. Ugly!
  \@currtype \count #2%
  \divide\@currtype\@xxxii\multiply\@currtype\@xxxii
  \@bitor \@currtype \@failedlist
  \@testfp #2%
  #1#2%
  \@ifdim{\ht #2>\@colht   }{\@testtrue}{}%
  \@if@sw\if@test\fi{%
   \@cons\@failedlist #2%
  }{%
   \begingroup
     \gdef\@flsucceed{\@elt #2}%
     \global\let\@flfail\@empty
     \@tempdima\ht #2%
     \def \@elt {\@ztryfc#1}\@trylist
     \@ifdim{\@tempdima >\@fpmin}{%
       \global\@booleantrue\fcolmade@sw
     }{%
       \@cons\@failedlist #2%
     }%
   \endgroup
   \fcolmade@sw{%
     \let \@elt \@gobble
   }{}%
  }%
}%
\def\@ztryfc #1#2{%
  \@tempcnta \count#2%
  \divide\@tempcnta\@xxxii\multiply\@tempcnta\@xxxii
  \@bitor \@tempcnta {\@failedlist \@flfail}%
  \@testfp #2%
  #1#2%
  \@tempdimb\@tempdima
  \advance\@tempdimb \ht#2\advance\@tempdimb\@fpsep
  \@ifdim{\@tempdimb >\@colht}{%
    \@testtrue
  }{}%
  \@if@sw\if@test\fi{%
    \@cons\@flfail #2%
  }{%
    \@cons\@flsucceed #2%
    \@tempdima\@tempdimb
  }%
}%
\def\newpage@prep{%
  \if@noskipsec
    \ifx \@nodocument\relax
      \leavevmode
      \global \@noskipsecfalse
    \fi
  \fi
  \if@inlabel
    \leavevmode
    \global \@inlabelfalse
  \fi
  \if@nobreak \@nobreakfalse \everypar{}\fi
  \par
}%
\def \newpage {%
 \newpage@prep
 \do@output@MVL{%
  \vfil
  \penalty-\pagebreak@pen
 }%
}%
\def\clearpage{%
 \newpage@prep
 \do@output@MVL{%
  \vfil
  \penalty-\pagebreak@pen
  \global\@booleantrue\clearpage@sw
  \protect@penalty\do@startcolumn@pen
  \protect@penalty\do@endpage@pen
 }%
 \do@output@MVL{%
  \global\@booleanfalse\clearpage@sw
 }%
}%
\def\cleardoublepage{%
 \clearpage
 \@if@sw\if@twoside\fi{%
  \@ifodd\c@page{}{%
   \null\clearpage
  }%
 }{}%
}%
\@booleanfalse\clearpage@sw
\mathchardef\do@endpage@pen=10007
\@namedef{output@-\the\do@endpage@pen}{\csname end@column@\thepagegrid\endcsname}%
\mathchardef\do@newpage@pen=10001
\expandafter\let\csname output@-\the\do@newpage@pen\endcsname\relax
\def\@clearfloatplacement{%
 \global\@topnum     \maxdimen
 \global\@toproom    \maxdimen
 \global\@botnum     \maxdimen
 \global\@botroom    \maxdimen
 \global\@colnum     \maxdimen
 \global\@dbltopnum  \maxdimen
 \global\@dbltoproom \maxdimen
 \global\@textmin    \z@
 \global\@fpmin      \z@
 \let\@testfp\@gobble
 \appdef\@setfloattypecounts{\@fpstype16\advance\@fpstype\m@ne}%
}%
\let\@doclearpage\@undefined
\let\@makefcolumn\@undefined
\let\@makecol\@undefined
\def\clr@top@firstmark{%
 \global\let\saved@@topmark\@undefined
 \global\let\saved@@firstmark\@empty
 \global\let\saved@@botmark\@empty
}%
\clr@top@firstmark
\def\set@top@firstmark{%
 \@ifxundefined\saved@@topmark{\expandafter\gdef\expandafter\saved@@topmark\expandafter{\@@topmark}}{}%
 \@if@empty\saved@@firstmark{\expandafter\gdef\expandafter\saved@@firstmark\expandafter{\@@firstmark}}{}%
 \@if@empty\@@botmark{}{\expandafter\gdef\expandafter\saved@@botmark\expandafter{\@@botmark}}%
}%
\appdef\@outputpage@tail{%
 \clr@top@firstmark
}%
\def\@float#1{%
 \@ifnextchar[{%
  \@yfloat\width@float{#1}%
 }{%
  \@ifxundefined@cs{fps@#1}{}{\expandafter\let\expandafter\fps@\csname fps@#1\endcsname}%
  \expandafter\@argswap\expandafter{\expandafter[\fps@]}{\@yfloat\width@float{#1}}%
 }%
}%
\def\@dblfloat#1{%
 \@ifnum{\pagegrid@col=\@ne}{%
  \@float{#1}%
 }{%
  \@ifnextchar[{%
   \@yfloat\widthd@float{#1}%
  }{%
   \@ifxundefined@cs{fpsd@#1}{}{\expandafter\let\expandafter\fpsd@\csname fpsd@#1\endcsname}%
   \expandafter\@argswap\expandafter{\expandafter[\fpsd@]}{\@yfloat\widthd@float{#1}}%
  }%
 }%
}%
\def\@yfloat#1#2[#3]{%
 \@xfloat{#2}[#3]%
 \hsize#1\linewidth\hsize
 \let\set@footnotewidth\@empty
 \minipagefootnote@init
}%
\def\fps@{tbp}%
\def\fpsd@{tp}%
\def\width@float{\columnwidth}%
\def\widthd@float{\textwidth}%
\def\end@float{%
 \end@@float{%
  \check@currbox@count
 }%
}%
\def\end@dblfloat{%
 \@ifnum{\pagegrid@col=\@ne}{%
  \end@float
 }{%
  \end@@float{%
   \@iffpsbit\@ne{\global\advance\count\@currbox\m@ne}{}%
   \@iffpsbit\f@ur{\global\advance\count\@currbox-4\relax}{}%
   \global\wd\@currbox\textwidth % Klootch
   \check@currbox@count
  }%
 }%
}%
\def\end@@float#1{%
 \minipagefootnote@here
 \@endfloatbox
 #1%
 \@ifnum{\@floatpenalty <\z@}{%
  \@largefloatcheck
  \@cons\@currlist\@currbox
  \@ifnum{\@floatpenalty <-\@Mii}{%
   \do@output@cclv{\@add@float}%
  }{%
   \vadjust{\do@output@cclv{\@add@float}}%
   \@Esphack
  }%
 }{}%
}%
\newcommand\float@end@float{%
 \@endfloatbox
 \global\setbox\@currbox\float@makebox\columnwidth
 \let\@endfloatbox\relax
 \end@float
}%
\newcommand\float@end@ltx{%
 \end@@float{%
  \global\setbox\@currbox\float@makebox\columnwidth
  \check@currbox@count
 }%
}%
\newcommand\newfloat@float[3]{%
 \@namedef{ext@#1}{#3} %!
 \let\float@do=\relax
 \xdef\@tempa{\noexpand\float@exts{\the\float@exts \float@do{#3}}}%
 \@tempa
 \floatplacement{#1}{#2}%
 \@ifundefined{fname@#1}{\floatname{#1}{#1}}{} %!
 \expandafter\edef\csname ftype@#1\endcsname{\value{float@type}}%
 \addtocounter{float@type}{\value{float@type}} %!
 \restylefloat{#1}%
 \expandafter\edef\csname fnum@#1\endcsname{%
  \expandafter\noexpand\csname fname@#1\endcsname{} %!
  \expandafter\noexpand\csname the#1\endcsname
 }
 \@ifnextchar[%]
  {%
   \float@newx{#1}%
  }{%
   \@ifundefined{c@#1}{\newcounter{#1}\@namedef{the#1}{\arabic{#1}}}{}%
  }%
}%
\newcommand\newfloat@ltx[3]{%
 \@namedef{ext@#1}{#3}%
 \let\float@do=\relax
 \xdef\@tempa{\noexpand\float@exts{\the\float@exts \float@do{#3}}}%
 \@tempa
 \floatplacement{#1}{#2}%
 \@ifundefined{fname@#1}{\floatname{#1}{#1}}{}%
 \expandafter\edef\csname ftype@#1\expandafter\endcsname\expandafter{\the\c@float@type}%
 \addtocounter{float@type}{\value{float@type}}%
 \restylefloat{#1}%
 \expandafter\edef\csname fnum@#1\endcsname{%
  \expandafter\noexpand\csname fname@#1\endcsname{}%
  \expandafter\noexpand\csname the#1\endcsname
 }
 \@ifnextchar[%]
  {%
   \float@newx{#1}%
  }{%
   \@ifundefined{c@#1}{\newcounter{#1}\@namedef{the#1}{\arabic{#1}}}{}%
  }%
}%
\appdef\document@inithook{%
 \@ifxundefined\newfloat{}{%
  \@ifx{\float@end\float@end@float}{%
   \@ifx{\newfloat\newfloat@float}{\true@sw}{\false@sw}%
   }{\false@sw}%
   {%
    \class@warn{Repair the float package}%
    \let\float@end\float@end@ltx
    \let\newfloat\newfloat@ltx
   }{%
    \class@warn{Failed to patch the float package}%
   }%
 }%
}%
\def\@iffpsbit#1{%
 \begingroup
  \@tempcnta\count\@currbox
  \divide\@tempcnta#1\relax
  \@ifodd\@tempcnta{\aftergroup\true@sw}{\aftergroup\false@sw}%
 \endgroup
}%
\def\check@currbox@count{%
 \@ifnum{\count\@currbox>\z@}{%
  \count@\count\@currbox\divide\count@\sixt@@n\multiply\count@\sixt@@n
  \@tempcnta\count\@currbox\advance\@tempcnta-\count@
  \@ifnum{\@tempcnta=\z@}{%
   \ltxgrid@warn{Float cannot be placed}%
  }{}%
  \expandafter\tally@float\expandafter{\@captype}%
 }{%
 }%
}%
\providecommand\minipagefootnote@init{}%
\providecommand\minipagefootnote@here{}%
\providecommand\tally@float[1]{}%
\let\@specialoutput\@undefined
\def\@add@float{%
 \@pageht\ht\@cclv\@pagedp\dp\@cclv
 \unvbox\@cclv
 \@next\@currbox\@currlist{%
  \csname @floatselect@sw@\thepagegrid\endcsname\@currbox{%
   \@ifnum{\count\@currbox>\z@}{%
    \advance \@pageht \@pagedp
    \advance \@pageht \vsize \advance \@pageht -\pagegoal
    \@addtocurcol
   }{%
    \@addmarginpar
   }%
  }{%
   \@resethfps
   \@cons\@deferlist\@currbox
  }%
 }{\@latexbug}%
 \@ifnum{\outputpenalty<\z@}{%
  \@if@sw\if@nobreak\fi{%
   \nobreak
  }{%
   \addpenalty \interlinepenalty
  }%
 }{}%
 \set@vsize
}%
\let\@reinserts\@undefined
\def \@addtocurcol {%
   \@insertfalse
   \@setfloattypecounts
   \ifnum \@fpstype=8
   \else
     \ifnum \@fpstype=24
     \else
       \@flsettextmin
       \advance \@textmin \@textfloatsheight
       \@reqcolroom \@pageht
       \ifdim \@textmin>\@reqcolroom
         \@reqcolroom \@textmin
       \fi
       \advance \@reqcolroom \ht\@currbox
       \ifdim \@colroom>\@reqcolroom
         \@flsetnum \@colnum
         \ifnum \@colnum>\z@
           \@bitor\@currtype\@deferlist
           \if@test
           \else
             \@bitor\@currtype\@botlist
             \if@test
               \@addtobot
             \else
               \ifodd \count\@currbox
                 \advance \@reqcolroom \intextsep
                 \ifdim \@colroom>\@reqcolroom
                   \global \advance \@colnum \m@ne
                   \global \advance \@textfloatsheight \ht\@currbox
                   \global \advance \@textfloatsheight 2\intextsep
                   \@cons \@midlist \@currbox
                   \if@nobreak
                     \nobreak
                     \@nobreakfalse
                     \everypar{}%
                   \else
                     \addpenalty \interlinepenalty
                   \fi
                   \vskip \intextsep
                   \unvbox\@currbox %AO
                   \penalty\interlinepenalty
                   \vskip\intextsep
                   \ifnum\outputpenalty <-\@Mii \vskip -\parskip\fi
                   \outputpenalty \z@
                   \@inserttrue
                 \fi
               \fi
               \if@insert
               \else
                 \@addtotoporbot
               \fi
             \fi
           \fi
         \fi
       \fi
     \fi
   \fi
   \if@insert
   \else
     \@resethfps
     \@cons\@deferlist\@currbox
   \fi
}%
\@twocolumnfalse
\let\@twocolumntrue\@twocolumnfalse
\def\@addmarginpar{%
 \@next\@marbox\@currlist{%
  \@cons\@freelist\@marbox\@cons\@freelist\@currbox
 }\@latexbug
 \setbox\@marbox\hb@xt@\columnwidth{%
  \csname @addmarginpar@\thepagegrid\endcsname{%
   \hskip-\marginparsep\hskip-\marginparwidth
   \box\@currbox
  }{%
   \hskip\columnwidth\hskip\marginparsep
   \box\@marbox
  }%
  \hss
 }%
 \setbox\z@\box\@currbox
    \@tempdima\@mparbottom
    \advance\@tempdima -\@pageht
    \advance\@tempdima\ht\@marbox
 \@ifdim{\@tempdima >\z@}{%
   \@latex@warning@no@line {Marginpar on page \thepage\space moved}%
 }{%
   \@tempdima\z@
 }%
    \global\@mparbottom\@pageht
    \global\advance\@mparbottom\@tempdima
    \global\advance\@mparbottom\dp\@marbox
    \global\advance\@mparbottom\marginparpush
    \advance\@tempdima -\ht\@marbox
    \global\setbox \@marbox
                   \vbox {\vskip \@tempdima
                          \box \@marbox}%
    \global \ht\@marbox \z@
    \global \dp\@marbox \z@
    \kern -\@pagedp
    \nointerlineskip
  \box\@marbox
    \nointerlineskip
    \hbox{\vrule \@height\z@ \@width\z@ \@depth\@pagedp}%
}%
\newenvironment{turnpage}{%
 \def\width@float{\textheight}%
 \def\widthd@float{\textheight}%
 \appdef\@endfloatbox{%
  \@ifxundefined\@currbox{%
   \ltxgrid@warn{Cannot rotate! Not a float}%
  }{%
   \setbox\@currbox\vbox to\textwidth{\vfil\unvbox\@currbox\vfil}%
   \global\setbox\@currbox\vbox{\rotatebox{90}{\box\@currbox}}%
  }%
 }%
}{%
}%
\def\rotatebox@dummy#1#2{%
 \ltxgrid@warn{You must load the graphics or graphicx package in order to use the turnpage environment}%
 #2%
}%
\appdef\document@inithook{%
 \@ifxundefined\rotatebox{\let\rotatebox\rotatebox@dummy}{}%
}%
\@namedef{output@-1073741824}{%
 \deadcycles\z@
 \void@cclv
}%
\mathchardef\save@column@pen=10016
\@namedef{output@-\the\save@column@pen}{\save@column}%
\let \@cclv@saved \@holdpg
\let \@holdpg \@undefined
\def\save@column{%
 \@ifvoid\@cclv@saved{%
  \set@top@firstmark
  \global\@topmark@saved\expandafter{\@@topmark}%
 }{}%
 \global\setbox\@cclv@saved\vbox{%
  \@ifvoid\@cclv@saved{}{%
   \unvbox\@cclv@saved
   \marry@baselines
  }%
  \unvbox\@cclv
  \lose@breaks
  \remove@lastbox
 }%
}%
\newtoks\@topmark@saved
\def\prep@cclv{%
 \void@cclv
 \setbox\@cclv\box\@cclv@saved
 \vbadness\@M
}%
\mathchardef\save@column@insert@pen=10017
\@namedef{output@-\the\save@column@insert@pen}{\toggle@insert{\savecolumn@holding}{\savecolumn@moving}}%
\def\savecolumn@holding{%
 \@if@exceed@pagegoal{\unvcopy\@cclv\remove@lastbox}{%
  \setbox\z@\vbox{\unvcopy\@cclv\remove@lastbox}%
  \outputdebug@sw{\trace@box\z@}{}%
  \dimen@\ht\@cclv\advance\dimen@-\ht\z@
  \dead@cycle@repair@protected\dimen@
 }{%
  \dead@cycle
 }%
}%
\def\savecolumn@moving{%
 \ltxgrid@info@sw{\class@info{\string\savecolumn@moving}}{}%
 \@cclv@nontrivial@sw{%
  \save@column
 }{%
  \void@cclv
 }%
 \@ifvoid\footins{}{%
  \ltxgrid@foot@info@sw{\class@info{\string\savecolumn@moving}\trace@scroll{\showbox\footins@saved\showbox\footins}}{}%
  \@ifvoid\footins@saved{%
   \global\setbox\footins@saved\box\footins
  }{%
   \global\setbox\footins@saved\vbox\bgroup
    \unvbox\footins@saved
    \marry@baselines
    \unvbox\footins
   \egroup
  }%
  \ltxgrid@foot@info@sw{\trace@box\footins@saved}{}%
  \protect@penalty\save@column@insert@pen
 }%
}%
\newbox\footins@saved
\newbox\footins@recovered
\newbox\column@recovered
\mathchardef\save@message@pen=10018
\@namedef{output@-\the\save@message@pen}{\save@message}%
\def\save@message{%
 \void@cclv
 \toks@\expandafter{\@@firstmark}%
 \expandafter\gdef\expandafter\@message@saved\expandafter{\the\toks@}%
 \expandafter\do@@mark\expandafter{\the\@topmark@saved}%
}%
\gdef\@message@saved{}%
\mathchardef\execute@message@pen=10019
\@namedef{output@-\the\execute@message@pen}{\@message@saved}%
\def\execute@message{%
 \@execute@message\save@column@pen
}%
\def\execute@message@insert#1{%
 \@execute@message\save@column@insert@pen{%
  \setbox \footins \box \footins@saved
  \ltxgrid@foot@info@sw{\class@info{\string\execute@message@insert}\trace@box\footins}{}%
  #1%
 }%
}%
\long\def\@execute@message#1#2{%
 \begingroup
  \dimen@\prevdepth\@ifdim{\dimen@<\z@}{\dimen@\z@}{}%
  \setbox\z@\vbox{%
   \protect@penalty#1%
   \protection@box
   \toks@{\prep@cclv#2}%
   \@@mark{\the\toks@}%
   \penalty-\save@message@pen
   \setbox\z@\null\dp\z@\dimen@\ht\z@-\dimen@
   \nointerlineskip\box\z@
   \penalty-\execute@message@pen
  }\unvbox\z@
 \endgroup
}%
\def\do@output@cclv{\execute@message}%
\def\do@output@MVL#1{%
 \@ifvmode{%
  \begingroup\execute@message{\unvbox\@cclv#1}\endgroup
 }{%
  \@ifhmode{%
   \vadjust{\execute@message{\unvbox\@cclv#1}}%
  }{%
   \@latexerr{\string\do@output@MVL\space cannot be executed in this mode!}\@eha
  }%
 }%
}%
\def\lose@breaks{%
 \loopwhile{%
  \count@\lastpenalty
  \@ifnum{\count@=\@M}{%
   \unpenalty\true@sw
  }{%
   \false@sw
  }%
 }%
}%
\def\removestuff{\do@output@MVL{\unskip\unpenalty}}%
\def\removephantombox{%
 \vadjust{%
  \execute@message{%
   \unvbox\@cclv
   \remove@lastbox
   \unskip
   \unskip
   \unpenalty
   \penalty\predisplaypenalty
   \vskip\abovedisplayskip
  }%
 }%
}%
\def\addstuff#1#2{\edef\@tempa{\noexpand\do@output@MVL{\noexpand\@addstuff{#1}{#2}}}\@tempa}%
\def\@addstuff#1#2{%
 \skip@\lastskip\unskip
 \count@\lastpenalty\unpenalty
 \@if@empty{#1}{}{\penalty#1\relax}%
 \@ifnum{\count@=\z@}{}{\penalty\count@}%
 \vskip\skip@
 \@if@empty{#2}{}{\vskip#2\relax}%
}%
\def\replacestuff#1#2{\edef\@tempa{\noexpand\do@output@MVL{\noexpand\@replacestuff{#1}{#2}}}\@tempa}%
\def\@replacestuff#1#2{%
 \skip@\lastskip\unskip
 \count@\lastpenalty\unpenalty
 \@if@empty{#1}{}{%
 \@ifnum{\count@>\@M}{}{%
   \@ifnum{\count@=\z@}{\count@=#1\relax}{%
    \@ifnum{\count@<#1\relax}{}{%
     \count@=#1\relax
    }%
   }%
 }%
 }%
 \@ifnum{\count@=\z@}{}{\penalty\count@}%
 \@if@empty{#2}{}{%
  \@tempskipa#2\relax
  \@ifdim{\z@>\@tempskipa}{%
   \advance\skip@-\@tempskipa
  }{%
   \@ifdim{\skip@>\@tempskipa}{}{%
    \skip@\@tempskipa
   }%
  }%
 }%
 \vskip\skip@
}%
\def\move@insertions{\global\holdinginserts\z@}%
\def\hold@insertions{\global\holdinginserts\@ne}%
\hold@insertions
\def\toggle@insert#1#2{%
 \@ifnum{\holdinginserts>\z@}{\move@insertions#1}{\hold@insertions#2}%
}%
\def\do@columngrid#1#2{%
 \par
 \expandafter\let\expandafter\@tempa\csname open@column@#1\endcsname
 \@ifx{\relax\@tempa}{%
  \ltxgrid@warn{Unknown page grid #1. No action taken}%
 }{%
  \do@output@MVL{\start@column{#1}{#2}}%
 }%
}%
\def\start@column#1#2{%
 \def\@tempa{#1}\@ifx{\@tempa\thepagegrid}{%
  \ltxgrid@info{Already in page grid \thepagegrid. No action taken}%
 }{%
  \expandafter\execute@message@insert
  \expandafter{%
               \csname shut@column@\thepagegrid\expandafter\endcsname
               \csname open@column@#1\endcsname{#2}%
               \set@vsize
             }%
 }%
}%
\def\thepagegrid{one}%
\newbox\pagesofar
\newbox\footsofar
\def\combine@foot@inserts#1#2{%
  \ltxgrid@info@sw{\class@info{\string\combine@foot@inserts\string#1\string#2}}{}%
  \@ifvoid#1{%
    \ltxgrid@foot@info@sw{\trace@box#2}{}\global\setbox#1\box#2%
  }{%
   \global\setbox#1\vbox\bgroup
    \ltxgrid@foot@info@sw{\trace@box#1}{}\unvbox#1%
    \@ifvoid#2{}{%
     \marry@baselines
     \ltxgrid@foot@info@sw{\trace@box#2}{}\unvbox#2%
    }%
   \egroup
  }%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
}%
\newcommand\onecolumngrid{\do@columngrid{one}{\@ne}}%
\let\onecolumn\@undefined
\def\open@column@one#1{%
 \ltxgrid@info@sw{\class@info{\string\open@column@one\string#1}}{}%
 \unvbox\pagesofar
 \@ifvoid{\footsofar}{}{%
  \insert\footins\bgroup\unvbox\footsofar\egroup
  \penalty\z@
 }%
 \gdef\thepagegrid{one}%
 \global\pagegrid@col#1%
 \global\pagegrid@cur\@ne
 \global\count\footins\@m
 \global\divide\count\footins\tw@
 \set@column@hsize\pagegrid@col
 \set@colht
}%
\def\shut@column@one{%
 \ltxgrid@info@sw{\class@info{\string\shut@column@one}}{}%
 \@makecolumn\false@sw
 \global\setbox\pagesofar\vbox\bgroup
  \recover@column\@outputbox\footsofar\column@recovered\footins@recovered
 \egroup
 \begingroup\setbox\z@\box\@outputbox\endgroup
 \combine@foot@inserts\footsofar\footins
 \set@colht
}%
\def\float@column@one{%
 \@makecolumn\true@sw
 \@outputpage
}%
\def\end@column@one{%
 \unvbox\@cclv\remove@lastbox
 \protect@penalty\do@newpage@pen
}%
\def\output@column@one{%
 \@outputpage
}%
\def\@addmarginpar@one{%
 \@if@sw\if@mparswitch\fi{%
  \@ifodd\c@page{\false@sw}{\true@sw}%
 }{\false@sw}{%
  \@if@sw\if@reversemargin\fi{\false@sw}{\true@sw}%
 }{%
  \@if@sw\if@reversemargin\fi{\true@sw}{\false@sw}%
 }%
}%
\def\@floatselect@sw@one#1{\true@sw}%
\def\onecolumngrid@push{%
 \do@output@MVL{%
  \@ifnum{\pagegrid@col=\@ne}{%
   \global\let\restorecolumngrid\@empty
  }{%
   \xdef\restorecolumngrid{%
    \noexpand\start@column{\thepagegrid}{\the\pagegrid@col}%
   }%
   \start@column{one}{\@ne}%
  }%
 }%
}%
\def\onecolumngrid@pop{%
 \do@output@MVL{\restorecolumngrid}%
}%
\newcommand\twocolumngrid{\do@columngrid{mlt}{\tw@}}%
\let\twocolumn\@undefined
\let\@topnewpage\@undefined
\def\open@column@mlt#1{%
 \ltxgrid@info@sw{\class@info{\string\open@column@mlt\string#1}}{}%
 \@ifvoid{\footsofar}{}{%
  \insert\footins\bgroup\unvbox\footsofar\egroup
 }%
 \gdef\thepagegrid{mlt}%
 \global\pagegrid@col#1%
 \global\pagegrid@cur\@ne
 \global\count\footins\@m
 \set@column@hsize\pagegrid@col
 \set@colht
}%
\def\shut@column@mlt{%
 \ltxgrid@info@sw{\class@info{\string\shut@column@mlt}}{}%
 \@cclv@nontrivial@sw{%
  \@makecolumn\false@sw
  \@ifnum{\pagegrid@cur<\pagegrid@col}{%
   \expandafter\global\expandafter\setbox\csname col@\the\pagegrid@cur\endcsname\box\@outputbox
   \global\advance\pagegrid@cur\@ne
  }{}%
 }{%
  \void@cclv
 }%
 \@ifnum{\pagegrid@cur>\@ne}{%
  \csname balance@\the\pagegrid@col\endcsname
  \grid@column\@outputbox{}%
  \@combinepage\false@sw
  \@combinedblfloats
  \global\setbox\pagesofar\box\@outputbox
  \show@pagesofar@size
 }{}%
 \set@colht
}%
\def\float@column@mlt{%
  \@output@combined@page
}%
\def\end@column@mlt{%
 \@ifx@empty\@toplist{%
  \@ifx@empty\@botlist{%
   \@ifx@empty\@dbltoplist{%
    \@ifx@empty\@deferlist{%
     \@ifnum{\pagegrid@cur=\@ne}{%
      \false@sw
     }{%
      \true@sw
     }%
    }{%
     \true@sw
    }%
   }{%
    \true@sw
   }%
  }{%
   \true@sw
  }%
 }{%
  \true@sw
 }%
 % true = kick out a column and try again
 {%
  \@cclv@nontrivial@sw{%
   \unvbox\@cclv\remove@lastbox
  }{%
   \unvbox\@cclv\remove@lastbox\unskip\null
  }%
  \protect@penalty\do@newpage@pen
  \protect@penalty\do@endpage@pen
 }{%
  \unvbox\@cclv\remove@lastbox
 }%
}%
\def\output@column@mlt{%
 \@ifnum{\pagegrid@cur<\pagegrid@col}{%
  \expandafter\global\expandafter\setbox\csname col@\the\pagegrid@cur\endcsname\box\@outputbox
  \global\advance\pagegrid@cur\@ne
 }{%
  \set@adj@colht\dimen@
  \grid@column\@outputbox{}%
  \@output@combined@page
 }%
}%
\let\@outputdblcol\@undefined
\def\@floatselect@sw@mlt#1{\@if@notdblfloat{#1}}%
\def\@addmarginpar@mlt{% emits a boolean
 \@ifnum{\pagegrid@cur=\@ne}%
}%
\def\set@footnotewidth@one{%
 \hsize\columnwidth
 \linewidth\hsize
}%
\def\set@footnotewidth@two{\set@footnotewidth@mlt\tw@}%
\def\set@footnotewidth@mlt#1{%
 \hsize\textwidth
 \advance\hsize\columnsep
 \divide\hsize#1%
 \advance\hsize-\columnsep
 \linewidth\hsize
}%
\def\compose@footnotes@one#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\compose@footnotes@one\string#1}\trace@box#1}{}%
}%
\let\compose@footnotes\compose@footnotes@one
\def\compose@footnotes@two#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\compose@footnotes@two\string#1}\trace@box#1}{}%
 \setbox\z@\box\@tempboxa
 \let\recover@column\recover@column@null
 \let\marry@baselines\@empty
 \balance@two#1\@tempboxa
 \global\setbox#1\hbox to\textwidth{\box#1\hfil\box\@tempboxa}%
 \ltxgrid@foot@info@sw{\trace@box#1}{}%
}%
\let\pagegrid@cur\col@number
\let\col@number\@undefined
\newcount\pagegrid@col
\pagegrid@cur\@ne
\expandafter\let\csname col@\the\pagegrid@cur\endcsname\@leftcolumn
\let\@leftcolumn\@undefined
\pagegrid@col\tw@
\def\pagegrid@init{%
 \advance\pagegrid@cur\@ne
 \@ifnum{\pagegrid@cur<\pagegrid@col}{%
  \csname newbox\expandafter\endcsname\csname  col@\the\pagegrid@cur\endcsname
  \pagegrid@init
 }{%
 }%
}%
\appdef\class@documenthook{%
 \pagegrid@init
}%
\def\grid@column#1#2{%
 \ltxgrid@info@sw{\class@info{\string\grid@column\string#1}}{}%
 \global\setbox#1\vbox\bgroup
  \hb@xt@\textwidth\bgroup
   \vrule\@height\z@\@width\z@\@if@empty{#2}{}{\@depth#2}%
   \pagegrid@cur\@ne
   \@ifnum{\pagegrid@cur<\pagegrid@col}{\loopwhile{\append@column@\pagegrid@cur\pagegrid@col}}{}%
   \box@column#1%
  \egroup
  \vskip\z@skip
 \egroup
}%
\def\append@column@#1#2{%
 \expandafter\box@column\csname col@\the#1\endcsname
 \hfil\vrule\@width\columnseprule\hfil
 \advance#1\@ne
 \@ifnum{#1<#2}%
}%
\def\box@column#1{%
 \ltxgrid@info@sw{\class@info{\string\box@column\string#1}}{}%
 \raise\topskip
 \hb@xt@\columnwidth\bgroup
  \dimen@\ht#1\@ifdim{\dimen@>\@colht}{\dimen@\@colht}{}%
  \count@\vbadness\vbadness\@M
  \dimen@ii\vfuzz\vfuzz\maxdimen
  \ltxgrid@info@sw{\saythe\@colht\saythe\dimen@}{}%
  \vtop to\dimen@\bgroup
   \hrule\@height\z@
   \unvbox#1%
   \raggedcolumn@skip
  \egroup
  \vfuzz\dimen@ii
  \vbadness\count@
  \hss
 \egroup
}%
\def\marry@baselines{%
 \begingroup
  \setbox\z@\lastbox
  \@ifvoid{\z@}{%
   \endgroup
  }{%
   \aftergroup\kern
   \aftergroup-%
   \expandafter\box\expandafter\z@\expandafter\endgroup\the\dp\z@\relax
  }%
 \vskip\marry@skip\relax
}%
\gdef\marry@skip{\z@skip}%
\def\set@marry@skip{%
 \begingroup
  \skip@\baselineskip\advance\skip@-\topskip
  \@ifdim{\skip@>\z@}{%
   \xdef\marry@skip{\the\skip@}%
  }{}%
 \endgroup
}%
\appdef\document@inithook{%
 \@ifxundefined\raggedcolumn@sw{\@booleanfalse\raggedcolumn@sw}{}%
}%
\def\raggedcolumn@skip{%
 \vskip\z@\raggedcolumn@sw{\@plus.0001fil\@minus.0001fil}{}\relax
}%
\def\@combinepage#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\@combinepage\string#1}}{}%
 \@ifvoid\pagesofar{}{%
  \setbox\@outputbox\vbox{%
   \unvbox\pagesofar
   \marry@baselines
   \unvbox\@outputbox
  }%
 }%
 #1{%
  \@ifvoid\footsofar{}{%
   \show@box@size{Combining page footnotes}\footsofar
   \setbox\footins\box\footsofar
   \compose@footnotes
   \@combineinserts\@outputbox\footins
  }%
 }{%
 }%
}%
\def \@cflt{%
 \let \@elt \@comflelt
 \setbox\@tempboxa \vbox{}%
 \@toplist
 \setbox\@outputbox \vbox{%
  \boxmaxdepth \maxdepth
  \unvbox\@tempboxa\unskip
  \topfigrule\vskip \textfloatsep
  \unvbox\@outputbox
 }%
 \let\@elt\relax
 \xdef\@freelist{\@freelist\@toplist}%
 \global\let\@toplist\@empty
}%
\def \@cflb {%
 \let\@elt\@comflelt
 \setbox\@tempboxa \vbox{}%
 \@botlist
 \setbox\@outputbox \vbox{%
  \unvbox\@outputbox
  \vskip \textfloatsep\botfigrule
  \unvbox\@tempboxa\unskip
 }%
 \let\@elt\relax
 \xdef\@freelist{\@freelist\@botlist}%
 \global \let \@botlist\@empty
}%
\def\@combinedblfloats{%
 \@ifx@empty\@dbltoplist{}{%
  \setbox\@tempboxa\vbox{}%
  \let\@elt\@comdblflelt\@dbltoplist
  \let\@elt\relax\xdef\@freelist{\@freelist\@dbltoplist}%
  \global\let\@dbltoplist\@empty
  \setbox\@outputbox\vbox{%
   %\boxmaxdepth\maxdepth   %% probably not needed, CAR
   \unvbox\@tempboxa\unskip
   \@ifnum{\@dbltopnum>\m@ne}{\dblfigrule}{}%FIXME: how is \@dbltopnum maintained?
   \vskip\dbltextfloatsep
   \unvbox\@outputbox
  }%
 }%
}%
\def\set@column@hsize#1{%
 \pagegrid@col#1%
 \global\columnwidth\textwidth
 \global\advance\columnwidth\columnsep
 \global\divide\columnwidth\pagegrid@col
 \global\advance\columnwidth-\columnsep
 \global\hsize\columnwidth
 \global\linewidth\columnwidth
 \skip@\baselineskip\advance\skip@-\topskip
 \@ifnum{\pagegrid@col>\@ne}{\set@marry@skip}{}%
}%
\def\set@colht{%
 \set@adj@textheight\@colht
 \global\let\enlarge@colroom\@empty
 \set@colroom
}%
\def\set@adj@textheight#1{%
 \ltxgrid@info@sw{\class@info{\string\set@adj@textheight\string#1}\saythe\textheight}{}%
 #1\textheight
 \def\@elt{\adj@page#1}%
 \@booleantrue\firsttime@sw\@dbltoplist
 \let\@elt\relax
 \global#1#1\relax
 \ltxgrid@info@sw{\saythe#1}{}%
}%
\def\set@colroom{%
 \ltxgrid@info@sw{\class@info{\string\set@colroom}}{}%
 \set@adj@colht\@colroom
 \@if@empty\enlarge@colroom{}{%
  \global\advance\@colroom\enlarge@colroom\relax
  \ltxgrid@info@sw{\saythe\@colroom}{}%
 }%
 \@ifdim{\@colroom>\topskip}{}{%
  \ltxgrid@info{Not enough room: \string\@colroom=\the\@colroom; increasing to \the\topskip}%
  \@colroom\topskip
 }%
 \global\@colroom\@colroom
 \set@vsize
}%
\def\set@vsize{%
 \global\vsize\@colroom
 \ltxgrid@info@sw{\class@info{\string\set@vsize\string\vsize=\string\colroom}\saythe\vsize}{}%
}%
\def\set@adj@colht#1{%
 #1\@colht
 \ltxgrid@info@sw{\class@info{\string\set@adj@colht\string#1-\string\pagesofar}\saythe#1}{}%
 \@ifvoid\pagesofar{}{%
  \advance#1-\ht\pagesofar\advance#1-\dp\pagesofar
  \ltxgrid@info@sw{\class@info{\string\pagesofar}\saythe#1}{}%
 }%
 \def\@elt{\adj@column#1}%
 \@booleantrue\firsttime@sw\@toplist
 \@booleantrue\firsttime@sw\@botlist
 \let\@elt\relax
}%
\def\adj@column#1#2{%
 \advance#1-\ht#2%
 \advance#1-\firsttime@sw{\textfloatsep\@booleanfalse\firsttime@sw}{\floatsep}%
 \ltxgrid@info@sw{\class@info{\string\adj@column\string#1-\string#2}\saythe#1}{}%
}%
\def\adj@page#1#2{%
 \advance#1-\ht#2%
 \advance#1-\firsttime@sw{\dbltextfloatsep\@booleanfalse\firsttime@sw}{\dblfloatsep}%
 \ltxgrid@info@sw{\class@info{\string\adj@page\string#1-\string#2}\saythe#1}{}%
}%
\def\set@adj@box#1#2{%
 \@ifvoid#2{}{%
  \advance#1-\ht#2\advance#1-\dp#2%
  \@booleantrue\temp@sw
  \ltxgrid@foot@info@sw{\class@info{\string\set@adj@box\string#2}\saythe#1}{}%
 }%
}%
\appdef\@outputpage@tail{%
 \set@colht          % FIXME: needed?
 \@floatplacement    % FIXME: needed?
 \@dblfloatplacement % FIXME: needed?
}%
\begingroup
 \catcode`\1=\cat@letter
 \catcode`\2=\cat@letter
 \toks@{%
  \setbox\footins\box\footsofar
  \balance@two\col@1\@outputbox
  \global\setbox\col@1\box\col@1
  \global\setbox\@outputbox\box\@outputbox
  \combine@foot@inserts\footsofar\footins
 }%
 \aftergroup\def\aftergroup\balance@2\expandafter
\endgroup\expandafter{\the\toks@}%
\def\balance@two#1#2{%
 \ltxgrid@info@sw{\class@info{\string\balance@two\string#1\string#2}}{}%
 \outputdebug@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
 \setbox\thr@@\copy\footsofar
 \setbox\@ne\vbox\bgroup
  \@ifvoid{#1}{}{%
   \recover@column#1\footsofar\column@recovered\footins@recovered
   \@ifvoid{#2}{}{\marry@baselines}%
  }%
  \@ifvoid{#2}{}{%
   \recover@column#2\footsofar\column@recovered\footins@recovered
  }%
 \egroup
 \outputdebug@sw{\trace@scroll{\showbox\@ne}}{}%
 \ltxgrid@foot@info@sw{\trace@scroll{\showbox\footsofar}}{}%
 \dimen@\ht\@ne\divide\dimen@\tw@
 \dimen@i\dimen@
 \vbadness\@M
 \vfuzz\maxdimen
 \splittopskip\topskip
 \loopwhile{%
  \setbox\z@\copy\@ne\setbox\tw@\vsplit\z@ to\dimen@
  \remove@depth\z@\remove@depth\tw@
  \dimen@ii\ht\tw@\advance\dimen@ii-\ht\z@
  \dimen@i=.5\dimen@i
  \ltxgrid@info@sw{\saythe\dimen@\saythe\dimen@i\saythe\dimen@ii}{}%
  \@ifdim{\dimen@ii<.5\p@}{%
   \@ifdim{\dimen@ii>-.5\p@}%
  }{%
   \false@sw
  }%
  {%
   \true@sw
  }{%
   \@ifdim{\dimen@i<.5\p@}%
  }%
  {%
   \false@sw
  }%
  {%
   \advance\dimen@\@ifdim{\dimen@ii<\z@}{}{-}\dimen@i
   \true@sw
  }%
 }%
 \ltxgrid@info@sw{\saythe\dimen@\saythe\dimen@i\saythe\dimen@ii}{}%
 \@ifdim{\ht\z@=\z@}{%
  \@ifdim{\ht\tw@=\z@}%
 }{%
  \true@sw
 }%
 {%
 }{%
  \ltxgrid@info{Unsatifactorily balanced columns: giving up}%
  \setbox\tw@\box#1%
  \setbox\z@ \box#2%
  \global\setbox\footsofar\box\thr@@
 }%
 \setbox\tw@\vbox{\unvbox\tw@\vskip\z@skip}%
 \setbox\z@ \vbox{\unvbox\z@ \vskip\z@skip}%
 \set@colht
 \dimen@\ht\z@\@ifdim{\dimen@<\ht\tw@}{\dimen@\ht\tw@}{}%
 \@ifdim{\dimen@>\@colroom}{\dimen@\@colroom}{}%
 \ltxgrid@info@sw{\saythe{\ht\z@}\saythe{\ht\tw@}\saythe\@colroom\saythe\dimen@}{}%
 \setbox#1\vbox to\dimen@{\unvbox\tw@\unskip\raggedcolumn@skip}%
 \setbox#2\vbox to\dimen@{\unvbox\z@ \unskip\raggedcolumn@skip}%
 \outputdebug@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
}%
\def\remove@depth#1{%
  \setbox#1\vbox\bgroup
   \unvcopy#1%
   \setbox\z@\vbox\bgroup
    \unvbox#1%
    \setbox\z@\lastbox
    \aftergroup\kern\aftergroup-\expandafter
   \egroup
   \the\dp\z@\relax
  \egroup
}%
\def\recover@column#1#2#3#4{%
 \ltxgrid@info@sw{\class@info{\string\recover@column\string#1\string#2\string#3\string#4}}{}%
 \setbox#4\vbox{\unvcopy#1}%
 \ltxgrid@foot@info@sw{\trace@scroll{\showbox#4}}{}%
 \dimen@\ht#4%
 \ltxgrid@foot@info@sw{\saythe\dimen@}{}%
 \setbox#4\vbox\bgroup
  \unvbox#4\unskip
  \dimen@i\lastkern\unkern\advance\dimen@i\lastkern
  \@ifdim{\dimen@i=\z@}{%
   \dimen@i\lastkern\unkern
   \ltxgrid@foot@info@sw{\saythe\dimen@i}{}%
   \aftergroup\dimen@i
   \expandafter\egroup\the\dimen@i\relax
  }{%
   \egroup
  }%
 \@ifdim{\dimen@i<\z@}{%
  \advance\dimen@\dimen@i
  \ltxgrid@foot@info@sw{\saythe\dimen@i\saythe\dimen@}{}%
  \splittopskip\z@skip
  \global\setbox#3\vsplit#4 to\dimen@
  \global\setbox#4\vbox{\unvbox#4}%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2\showbox#3\showbox#4}}{}%
  \global\setbox#2\vbox\bgroup\unvbox#2\vskip\z@skip\unvbox#4\egroup
 }{%
  \setbox#3\box#4%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2\showbox#3\showbox#4}}{}%
 }%
 \unvbox#3%
 \loopwhile{\dimen@\lastskip\@ifdim{\dimen@>\z@}{\unskip\true@sw}{\false@sw}}%
}%
\def\recover@column@null#1#2#3#4{%
 \unvcopy#1%
}%
\prepdef\@begindocumenthook{%
 \open@column@one\@ne
 \set@colht
 \@floatplacement
 \@dblfloatplacement
}%
\def\longtable@longtable{%
 \par
 \ifx\multicols\@undefined\else\ifnum\col@number>\@ne\@twocolumntrue\fi\fi
 \if@twocolumn\LT@err{longtable not in 1-column mode}\@ehc\fi
 \begingroup
 \@ifnextchar[\LT@array{\LT@array[x]}%
}%
\def\longtable@new{%
 \par
  \@ifnextchar[\LT@array{\LT@array[x]}%
}%
\def\endlongtable@longtable{%
  \crcr
  \noalign{%
    \let\LT@entry\LT@entry@chop
    \xdef\LT@save@row{\LT@save@row}}%
  \LT@echunk
  \LT@start
  \unvbox\z@
  \LT@get@widths
  \if@filesw
    {\let\LT@entry\LT@entry@write\immediate\write\@auxout{%
      \gdef\expandafter\noexpand
        \csname LT@\romannumeral\c@LT@tables\endcsname
          {\LT@save@row}}}%
  \fi
  \ifx\LT@save@row\LT@@save@row
  \else
    \LT@warn{Column \@width s have changed\MessageBreak
             in table \thetable}%
    \LT@final@warn
  \fi
  \endgraf\penalty -\LT@end@pen
  \endgroup
  \global\@mparbottom\z@
  \pagegoal\vsize
  \endgraf\penalty\z@\addvspace\LTpost
  \ifvoid\footins\else\insert\footins{}\fi
}%
\def\endlongtable@new{%
  \crcr
  \noalign{%
   \let\LT@entry\LT@entry@chop
   \xdef\LT@save@row{\LT@save@row}%
  }%
  \LT@echunk
  \LT@start
  \unvbox\z@
  \LT@get@widths
  \@if@sw\if@filesw\fi{%
   {%
    \let\LT@entry\LT@entry@write
    \immediate\write\@auxout{%
     \gdef\expandafter\noexpand\csname LT@\romannumeral\c@LT@tables\endcsname
     {\LT@save@row}%
    }%
   }%
  }{}%
  \@ifx{\LT@save@row\LT@@save@row}{}{%
   \LT@warn{%
    Column \@width s have changed\MessageBreak in table \thetable
   }\LT@final@warn
  }%
  \endgraf
  \nobreak
  \box\@ifvoid\LT@lastfoot{\LT@foot}{\LT@lastfoot}%
 \global\@mparbottom\z@
 \endgraf
 \LT@post
}%
\def\LT@start@longtable{%
  \let\LT@start\endgraf
  \endgraf\penalty\z@\vskip\LTpre
  \dimen@\pagetotal
  \advance\dimen@ \ht\ifvoid\LT@firsthead\LT@head\else\LT@firsthead\fi
  \advance\dimen@ \dp\ifvoid\LT@firsthead\LT@head\else\LT@firsthead\fi
  \advance\dimen@ \ht\LT@foot
  \dimen@ii\vfuzz
  \vfuzz\maxdimen
    \setbox\tw@\copy\z@
    \setbox\tw@\vsplit\tw@ to \ht\@arstrutbox
    \setbox\tw@\vbox{\unvbox\tw@}%
  \vfuzz\dimen@ii
  \advance\dimen@ \ht
        \ifdim\ht\@arstrutbox>\ht\tw@\@arstrutbox\else\tw@\fi
  \advance\dimen@\dp
        \ifdim\dp\@arstrutbox>\dp\tw@\@arstrutbox\else\tw@\fi
  \advance\dimen@ -\pagegoal
  \ifdim \dimen@>\z@\vfil\break\fi
      \global\@colroom\@colht
  \ifvoid\LT@foot\else
    \advance\vsize-\ht\LT@foot
    \global\advance\@colroom-\ht\LT@foot
    \dimen@\pagegoal\advance\dimen@-\ht\LT@foot\pagegoal\dimen@
    \maxdepth\z@
  \fi
  \ifvoid\LT@firsthead\copy\LT@head\else\box\LT@firsthead\fi
\nobreak
  \output{\LT@output}%
}%
\def\LT@start@new{%
 \let\LT@start\endgraf
 \endgraf
 \markthr@@{}%
 \LT@pre
 \@ifvoid\LT@firsthead{\LT@top}{\box\LT@firsthead\nobreak}%
 \mark@envir{longtable}%
}%
\def\LT@end@hd@ft@longtable#1{%
 \LT@echunk
 \ifx\LT@start\endgraf
  \LT@err{Longtable head or foot not at start of table}{Increase LTchunksize}%
 \fi
 \setbox#1\box\z@
 \LT@get@widths\LT@bchunk
}%
\def\LT@end@hd@ft@new#1{%
 \LT@echunk
 \@ifx{\LT@start\endgraf}{%
  \LT@err{Longtable head or foot not at start of table}{Increase LTchunksize}%
 }%
 \global\setbox#1\box\z@
 \LT@get@widths
 \LT@bchunk
}%
\def\LT@array@longtable[#1]#2{%
  \refstepcounter{table}\stepcounter{LT@tables}%
  \if l#1%
    \LTleft\z@ \LTright\fill
  \else\if r#1%
    \LTleft\fill \LTright\z@
  \else\if c#1%
    \LTleft\fill \LTright\fill
  \fi\fi\fi
  \let\LT@mcol\multicolumn
  \let\LT@@tabarray\@tabarray
  \let\LT@@hl\hline
  \def\@tabarray{%
    \let\hline\LT@@hl
    \LT@@tabarray}%
  \let\\\LT@tabularcr\let\tabularnewline\\%
  \def\newpage{\noalign{\break}}%
  \def\pagebreak{\noalign{\ifnum`}=0\fi\@testopt{\LT@no@pgbk-}4}%
  \def\nopagebreak{\noalign{\ifnum`}=0\fi\@testopt\LT@no@pgbk4}%
  \let\hline\LT@hline \let\kill\LT@kill\let\caption\LT@caption
  \@tempdima\ht\strutbox
  \let\@endpbox\LT@endpbox
  \ifx\extrarowheight\@undefined
    \let\@acol\@tabacol
    \let\@classz\@tabclassz \let\@classiv\@tabclassiv
    \def\@startpbox{\vtop\LT@startpbox}%
    \let\@@startpbox\@startpbox
    \let\@@endpbox\@endpbox
    \let\LT@LL@FM@cr\@tabularcr
  \else
    \advance\@tempdima\extrarowheight
    \col@sep\tabcolsep
    \let\@startpbox\LT@startpbox\let\LT@LL@FM@cr\@arraycr
  \fi
  \setbox\@arstrutbox\hbox{\vrule
    \@height \arraystretch \@tempdima
    \@depth \arraystretch \dp \strutbox
    \@width \z@}%
  \let\@sharp##\let\protect\relax
   \begingroup
    \@mkpream{#2}%
    \xdef\LT@bchunk{%
       \global\advance\c@LT@chunks\@ne
       \global\LT@rows\z@\setbox\z@\vbox\bgroup
       \LT@setprevdepth
       \tabskip\LTleft \noexpand\halign to\hsize\bgroup
      \tabskip\z@ \@arstrut \@preamble \tabskip\LTright \cr}%
  \endgroup
  \expandafter\LT@nofcols\LT@bchunk&\LT@nofcols
  \LT@make@row
  \m@th\let\par\@empty
  \everycr{}\lineskip\z@\baselineskip\z@
  \LT@bchunk}%
\def\LT@LR@l{\LTleft\z@   \LTright\fill}%
\def\LT@LR@r{\LTleft\fill \LTright\z@  }%
\def\LT@LR@c{\LTleft\fill \LTright\fill}%
\def\LT@array@new[#1]#2{%
 \refstepcounter{table}\stepcounter{LT@tables}%
 \table@hook
 \LTleft\fill \LTright\fill
 \csname LT@LR@#1\endcsname
 \let\LT@mcol\multicolumn
 \let\LT@@hl\hline
 \prepdef\@tabarray{\let\hline\LT@@hl}%
 \let\\\LT@tabularcr
 \let\tabularnewline\\%
 \def\newpage{\noalign{\break}}%
 \def\pagebreak{\noalign{\ifnum`}=0\fi\@testopt{\LT@no@pgbk-}4}%
 \def\nopagebreak{\noalign{\ifnum`}=0\fi\@testopt\LT@no@pgbk4}%
 \let\hline\LT@hline
 \let\kill\LT@kill
 \let\caption\LT@caption
 \@tempdima\ht\strutbox
 \let\@endpbox\LT@endpbox
 \@ifxundefined\extrarowheight{%
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \def\@startpbox{\vtop\LT@startpbox}%
  \let\@@startpbox\@startpbox
  \let\@@endpbox\@endpbox
  \let\LT@LL@FM@cr\@tabularcr@LaTeX
  \let\@xtabularcr\@xtabularcr@LaTeX
 }{%
  \advance\@tempdima\extrarowheight
  \col@sep\tabcolsep
  \let\@startpbox\LT@startpbox
  \let\LT@LL@FM@cr\@arraycr@array
 }%
 \let\@acoll\@tabacoll
 \let\@acolr\@tabacolr
 \let\@acol\@tabacol
 \setbox\@arstrutbox\hbox{%
  \vrule
  \@height \arraystretch \@tempdima
  \@depth \arraystretch \dp \strutbox
  \@width \z@
 }%
 \let\@sharp##%
 \let\protect\relax
 \begingroup
  \@mkpream{#2}%
  \@mkpream@relax
  \edef\@preamble{\@preamble}%
  \prepdef\@preamble{%
   \global\advance\c@LT@chunks\@ne
   \global\LT@rows\z@
   \setbox\z@\vbox\bgroup
    \LT@setprevdepth
    \tabskip\LTleft
    \halign to\hsize\bgroup
     \tabskip\z@
     \@arstrut
  }%
  \appdef\@preamble{%
     \tabskip\LTright
     \cr
  }%
  \global\let\LT@bchunk\@preamble
 \endgroup
 \expandafter\LT@nofcols\LT@bchunk&\LT@nofcols
 \LT@make@row
 \m@th
 \let\par\@empty
 \everycr{}%
 \lineskip\z@
 \baselineskip\z@
 \LT@bchunk
}%
\appdef\table@hook{}%
\def\switch@longtable{%
 \@ifpackageloaded{longtable}{%
  \@ifx{\longtable\longtable@longtable}{%
   \@ifx{\endlongtable\endlongtable@longtable}{%
    \@ifx{\LT@start\LT@start@longtable}{%
     \@ifx{\LT@end@hd@ft\LT@end@hd@ft@longtable}{%
      \@ifx{\LT@array\LT@array@longtable}{%
       \true@sw
      }{\false@sw}%
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
  {%
   \class@info{Patching longtable package}%
  }{%
   \class@info{Patching unrecognized longtable package. (Proceeding with fingers crossed)}%
  }%
  \let\longtable\longtable@new
  \let\endlongtable\endlongtable@new
  \let\LT@start\LT@start@new
  \let\LT@end@hd@ft\LT@end@hd@ft@new
  \let\LT@array\LT@array@new
  \newenvironment{longtable*}{%
   \onecolumngrid@push
   \longtable
  }{%
   \endlongtable
   \onecolumngrid@pop
  }%
 }{}%
}%
\def\LT@pre{\penalty\z@\vskip\LTpre}%
\def\LT@bot{\nobreak\copy\LT@foot\vfil}%
\def\LT@top{\copy\LT@head\nobreak}%
\def\LT@post{\penalty\z@\addvspace\LTpost\mark@envir{\curr@envir}}%
\def\LT@adj{%
 \setbox\z@\vbox{\null}\dimen@-\ht\z@
 \setbox\z@\vbox{\unvbox\z@\LT@bot}\advance\dimen@\ht\z@
 \global\advance\vsize-\dimen@
}%
\def\output@init@longtable{\LT@adj}%
\def\output@prep@longtable{\setbox\@cclv\vbox{\unvbox\@cclv\LT@bot}}%
\def\output@post@longtable{\LT@top}%
\let\output@init@theindex\@empty
\let\output@prep@theindex\@empty
\def\output@post@theindex{%
 \@ifodd\c@page{}{%
  \@ifnum{\pagegrid@cur=\@ne}{%
  }%
 }%
}%
\def\check@aux{\do@output@MVL{\do@check@aux}}%
\def\check@deferlist@stuck#1{%
 \@ifx{\@deferlist@postshipout\@empty}{}{%
  \@ifx{\@deferlist@postshipout\@deferlist}{%
   \@fltstk
   \clearpage@sw{%
    \ltxgrid@warn{Deferred float stuck during \string\clearpage\space processing}%
   }{%
    \force@deferlist@stuck#1%
   }%
  }{%
  }%
  \global\let\@deferlist@postshipout\@empty
 }%
}%
\def\@fltstk{%
 \@latex@warning{A float is stuck (cannot be placed without \string\clearpage)}%
}%
\appdef\@outputpage@tail{%
 \global\let\@deferlist@postshipout\@deferlist
}%
\def\@next#1#2{%
 \@ifx{#2\@empty}{\false@sw}{%
  \expandafter\@xnext#2\@@#1#2%
  \true@sw
 }%
}%
\def\@xnext\@elt#1#2\@@#3#4{%
 \def#3{#1}%
 \gdef#4{#2}%
 \def\@tempa{#4}\def\@tempb{\@freelist}%
 \@ifx{\@tempa\@tempb}{%
  \@ifx{#4\@empty}{%
   \force@deferlist@empty%{Float register pool exhausted}%
  }{}%
 }{}%
}%
\def\force@deferlist@stuck#1{%
 \force@deferlist@sw{%
  \@booleantrue\clearpage@sw
  \@booleantrue\forcefloats@sw
  #1%
 }{%
 }%
}%
\def\force@deferlist@empty{%
 \force@deferlist@sw{%
  \penalty-\pagebreak@pen
  \protect@penalty\do@forcecolumn@pen
 }{%
 }%
}%
\@booleanfalse\force@deferlist@sw
\mathchardef\do@forcecolumn@pen=10009
\@namedef{output@-\the\do@forcecolumn@pen}{\do@forcecolumn}%
\def\do@forcecolumn{%
 \@booleantrue\clearpage@sw
 \@booleantrue\forcefloats@sw
 \do@startcolumn
}%
\def\enlargethispage{%
 \@ifstar{%
  \@enlargethispage{}%
 }{%
  \@enlargethispage{}%
 }%
}%
\def\@enlargethispage#1#2{%
 \begingroup
  \dimen@#2\relax
  \edef\@tempa{#1}%
  \edef\@tempa{\noexpand\@@enlargethispage{\@tempa}{\the\dimen@}}%
  \expandafter\do@output@MVL\expandafter{\@tempa}%
 \endgroup
}%
\def\@@enlargethispage#1#2{%
 \def\@tempa{one}%
 \@ifx{\thepagegrid\@tempa}{%
  \true@sw
 }{%
  \def\@tempa{mlt}%
  \@ifx{\thepagegrid\@tempa}{%
   \@ifnum{\pagegrid@cur=\@ne}{%
    \gdef\enlarge@colroom{#2}%
    \true@sw
   }{%
    \ltxgrid@warn{Too late to enlarge this page; move the command to the first column.}%
    \false@sw
   }%
  }{%
   \ltxgrid@warn{Unable to enlarge a page of this kind.}%
   \false@sw
  }%
 }%
 {%
  \class@info{Enlarging page \thepage\space by #2}%
  \global\advance\@colroom#2\relax
  \set@vsize
 }{%
 }%
}%
\let\enlarge@colroom\@empty
\let\@kludgeins\@undefined
\@booleantrue\textheight@sw
\prepdef\@outputpage@head{%
 \textheight@sw{%
  \count@\vbadness\vbadness\@M
  \dimen@\vfuzz\vfuzz\maxdimen
  \setbox\@outputbox\vbox to\textheight{\unvbox\@outputbox}%
  \vfuzz\dimen@
  \vbadness\count@
 }{}%
}%
\appdef\@outputpage@head{%
 \@ifx{\LS@rot\@undefined}{}{\LS@rot}%
}%
\def\ltxgrid@info{%
 \ltxgrid@info@sw{\class@info}{\@gobble}%
}%
\@booleanfalse\ltxgrid@info@sw
\def\ltxgrid@warn{%
 \ltxgrid@warn@sw{\class@warn}{\@gobble}%
}%
\@booleantrue\ltxgrid@warn@sw
\@booleanfalse\ltxgrid@foot@info@sw
\def\def@next@handler#1#2#3{%
 \advance#1\@ne\mathchardef#2\the#1%
 \expandafter\def\csname output@-\the#1\endcsname{#3}%
}%
\def\def@line@handler#1#2{%
 \begingroup
  \@tempcnta\int@parpenalty
  \advance\@tempcnta-#1%
  \aftergroup\def
  \expandafter\aftergroup\csname output@-\the\@tempcnta\endcsname
 \endgroup{#2}%
}%
\mathchardef\int@parpenalty11012
\def@line@handler\z@{\@handle@line@ltx{}{}{}}%
\def@line@handler\@ne{\@handle@line@ltx{}{}{\brokenpenalty@ltx}}%
\def@line@handler\tw@{\@handle@line@ltx{}{\clubpenalty@ltx}{}}%
\def@line@handler\thr@@{\@handle@line@ltx{\clubpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler\f@ur{\@handle@line@ltx{\widowpenalty@ltx}{}{}}%
\def@line@handler{5}{\@handle@line@ltx{\widowpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler{6}{\@handle@line@ltx{\widowpenalty@ltx}{\clubpenalty@ltx}{}}%
\def@line@handler{7}{\@handle@line@ltx{\widowpenalty@ltx}{\clubpenalty@ltx}{\brokenpenalty@ltx}}%
\def@line@handler{8}{\@handle@line@ltx{\displaywidowpenalty@ltx}{}{}}%
\def@line@handler{9}{\@handle@line@ltx{\displaywidowpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler{10}{\@handle@line@ltx{\displaywidowpenalty@ltx}{\clubpenalty@ltx}{}}%
\def@line@handler{11}{\@handle@line@ltx{\displaywidowpenalty@ltx}{\clubpenalty@ltx}{\brokenpenalty@ltx}}%
\def\@handle@line@ltx#1#2#3{%
 \@@handle@line@ltx
 \@tempcnta\lastpenalty
 \@tempcntb\interlinepenalty@ltx\relax
 \@if@empty{#1}{}{\advance\@tempcntb#1\relax}%
 \@if@empty{#2}{}{\advance\@tempcntb#2\relax}%
 \@if@empty{#3}{}{\advance\@tempcntb#3\relax}%
 \penalty\@ifnum{\@tempcnta<\@tempcntb}{\@tempcntb}{\@tempcnta}%
}%
\let\@@handle@line@ltx\@empty
\@tempcnta\int@parpenalty
\def@next@handler\@tempcnta\int@postparpenalty{\reset@queues@ltx\handle@par@ltx}%
\def@next@handler\@tempcnta\int@vadjustpenalty{\handle@vadjust@ltx}%
\def@next@handler\@tempcnta\int@whatsitpenalty{\handle@whatsit@ltx}%
\def@next@handler\@tempcnta\int@predisplaypenalty{\reset@queues@ltx\@handle@display@ltx{\predisplaypenalty@ltx}}%
\def@next@handler\@tempcnta\int@interdisplaylinepenalty{\@handle@display@ltx{\interdisplaylinepenalty@ltx}}%
\def@next@handler\@tempcnta\int@postdisplaypenalty{\@handle@display@ltx{\postdisplaypenalty@ltx}}%
\def\@handle@display@ltx#1{%
 \@@handle@display@ltx
 \@tempcnta\lastpenalty
 \@tempcntb#1%
 \penalty\@ifnum{\@tempcnta<\@tempcntb}{\@tempcntb}{\@tempcnta}%
}%
\let\@@handle@display@ltx\@empty
\def\handle@par@ltx{}%
\def\set@linepenalties{%
 \expandafter\def\expandafter\interlinepenalty@ltx\expandafter{\the\interlinepenalty}%
 \interlinepenalty-\int@parpenalty
 \expandafter\def\expandafter\brokenpenalty@ltx\expandafter{\the\brokenpenalty}%
 \brokenpenalty\@ne
 \expandafter\def\expandafter\clubpenalty@ltx\expandafter{\the\clubpenalty}%
 \clubpenalty\tw@
 \expandafter\def\expandafter\widowpenalty@ltx\expandafter{\the\widowpenalty}%
 \widowpenalty\f@ur
 \expandafter\def\expandafter\displaywidowpenalty@ltx\expandafter{\the\displaywidowpenalty}%
 \displaywidowpenalty8\relax
}%
\def\restore@linepenalties{%
 \interlinepenalty\interlinepenalty@ltx
 \brokenpenalty\brokenpenalty@ltx
 \clubpenalty\clubpenalty@ltx
 \widowpenalty\widowpenalty@ltx
 \displaywidowpenalty\displaywidowpenalty@ltx
 \relax
}%
\def\set@displaypenalties#1{%
 \expandafter\def\expandafter\predisplaypenalty@ltx\expandafter{\the\predisplaypenalty}%
 \expandafter\def\expandafter\interdisplaylinepenalty@ltx\expandafter{\the\interdisplaylinepenalty}%
 \expandafter\def\expandafter\postdisplaypenalty@ltx\expandafter{\the\postdisplaypenalty}%
 \@ifhmode{\predisplaypenalty-\int@predisplaypenalty\relax}{}%
 #1{\interdisplaylinepenalty-\int@interdisplaylinepenalty\relax}{}%
 #1{\postdisplaypenalty-\int@postdisplaypenalty\relax}{}%
}%
\def\enqueue@whatsit@ltx#1{%
 \gappdef\g@whatsit@queue{{#1}}%
 \vadjust{\penalty-\int@whatsitpenalty}%
}%
\def\handle@whatsit@ltx{%
 \unvbox\@cclv
 \g@pop@ltx\g@whatsit@queue\@tempa
 \expandafter\do@whatsit\expandafter{\@tempa}%
}%
\def\do@whatsit#1{}%
\def\g@pop@ltx#1#2{%
 \expandafter\@g@pop@ltx#1{}{}\@@#1#2%
}%
\def\@g@pop@ltx#1#2\@@#3#4{%
 \gdef#3{#2}%
 \def#4{#1}%
}%
\let\vspace@ltx\vspace
\let\pagebreak@ltx\pagebreak
\let\nopagebreak@ltx\nopagebreak
\let\endline@ltx\\
\let\@arrayparboxrestore@ltx\@arrayparboxrestore
\def\@vspace@org #1{%
  \ifvmode
    \vskip #1
    \vskip\z@skip
   \else
     \@bsphack
     \vadjust{\@restorepar
              \vskip #1
              \vskip\z@skip
              }%
     \@esphack
   \fi
}%
\def\@vspace@ltx#1{%
 \@ifvmode{%
  \vskip#1\vskip\z@skip
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \@restorepar
   \nobreak
   \vskip#1\vskip\z@skip
  }%
  \@esphack
 }%
}%
\def\@vspacer@org#1{%
  \ifvmode
    \dimen@\prevdepth
    \hrule \@height\z@
    \nobreak
    \vskip #1
    \vskip\z@skip
    \prevdepth\dimen@
  \else
    \@bsphack
    \vadjust{\@restorepar
             \hrule \@height\z@
             \nobreak
             \vskip #1
             \vskip\z@skip}%
    \@esphack
\fi
}%
\def\@vspacer@ltx#1{%
 \@ifvmode{%
  \dimen@\prevdepth
  \hrule\@height\z@
  \nobreak
  \vskip#1\vskip\z@skip
  \prevdepth\dimen@
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \@restorepar
   \hrule\@height\z@
   \nobreak
   \vskip#1\vskip\z@skip
  }%
  \@esphack
 }%
}%
\def\@no@pgbk@org #1[#2]{%
  \ifvmode
    \penalty #1\@getpen{#2}%
  \else
    \@bsphack
    \vadjust{\penalty #1\@getpen{#2}}%
    \@esphack
  \fi
}%
\def\@no@pgbk@ltx#1[#2]{%
 \@ifvmode{%
  \penalty#1\@getpen{#2}%
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \penalty#1\@getpen{#2}%
  }%
  \@esphack
 }%
}%
\long\def\end@line@org{%
 \let\reserved@e\relax
 \let\reserved@f\relax
 \@ifstar{%
  \let\reserved@e\vadjust
  \let\reserved@f\nobreak
  \@xnewline
 }%
 \@xnewline
}%
\long\def\end@line@ltx{%
 \let\reserved@e\relax
 \let\reserved@f\relax
 \@ifstar{%
  \let\reserved@e\ex@vadjust@ltx
  \let\reserved@f\nobreak
  \@xnewline
 }{%
  \@xnewline
 }%
}%
\def\@newline@org[#1]{%
 \let\reserved@e\vadjust
 \@gnewline{\vskip#1}%
}%
\def\@newline@ltx[#1]{%
 \let\reserved@e\ex@vadjust@ltx
 \@gnewline{\vskip#1}%
}%
 \@ifx{\@vspace\@vspace@org}{%
  \@ifx{\@vspacer\@vspacer@org}{%
   \@ifx{\@no@pgbk\@no@pgbk@org}{%
    \@ifx{\@newline\@newline@org}{%
     \expandafter\@ifx\expandafter{\csname\expandafter\@gobble\string\\ \endcsname\end@line@org}{%
      \true@sw
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
 }{\false@sw}%
 {%
  \class@info{Overriding \string\@vspace, \string\@vspacer, \string\@no@pgbk, \string\@newline, and \string\\ }%
  \let\@normalcr\end@line@ltx
  \expandafter\let\csname\expandafter\@gobble\string\\ \endcsname\@normalcr
  \let\@newline\@newline@ltx
  \let\@vspace\@vspace@ltx
  \let\@vspacer\@vspacer@ltx
  \let\@no@pgbk\@no@pgbk@ltx
 }{%
  \class@warn{%
   Failed to recognize \string\@vspace, \string\@vspacer, \string\@no@pgbk, \string\@newline, and \string\\;
   no patches applied. Please get a more up-to-date class,
  }%
 }%
\let\ex@vadjust@ltx\vadjust
\def\enqueue@vadjust@ltx#1{%
 \gappdef\g@vadjust@queue{{#1}}%
 \vadjust{\penalty-\int@vadjustpenalty}%
}%
\def\handle@vadjust@ltx{%
 \unvbox\@cclv
 \g@pop@ltx\g@vadjust@queue\@tempa
 \expandafter\gappdef\expandafter\g@vadjust@line\expandafter{\@tempa}%
}%
\let\g@vadjust@line\@empty
\def\reset@queues@ltx{%
 \global\let\g@whatsit@queue\@empty
 \global\let\g@vadjust@queue\@empty
}%
\newcommand\linenomathWithnumbers@LN{%
  \ifLineNumbers
    \ifnum\interlinepenalty>-\linenopenaltypar
      \global\holdinginserts\thr@@
      \advance\interlinepenalty \linenopenalty
     \ifhmode
      \advance\predisplaypenalty \linenopenalty
     \fi
      \advance\postdisplaypenalty \linenopenalty
      \advance\interdisplaylinepenalty \linenopenalty
    \fi
  \fi
  \ignorespaces
}%
\newcommand\linenomathNonumbers@LN{%
  \ifLineNumbers
    \ifnum\interlinepenalty>-\linenopenaltypar
      \global\holdinginserts\thr@@
      \advance\interlinepenalty \linenopenalty
     \ifhmode
      \advance\predisplaypenalty \linenopenalty
     \fi
    \fi
  \fi
  \ignorespaces
}%
\def\endlinenomath@LN{%
  \ifLineNumbers
   \global\holdinginserts\@LN@outer@holdins
  \fi
  \global\@ignoretrue
}
\def\linenumberpar@LN{%
  \ifvmode \@@@par \else
    \ifinner \@@@par \else
      \xdef\@LN@outer@holdins{\the\holdinginserts}%
      \advance \interlinepenalty \linenopenalty
      \linenoprevgraf \prevgraf
      \global \holdinginserts \thr@@
      \@@@par
      \ifnum\prevgraf>\linenoprevgraf
        \penalty-\linenopenaltypar
      \fi
      \@LN@parpgbrk
      \global\holdinginserts\@LN@outer@holdins
      \advance\interlinepenalty -\linenopenalty
    \fi
  \fi
}%
\appdef\class@documenthook{%
 \@ifpackageloaded{lineno}{%
  \@ifx{\linenomathWithnumbers\linenomathWithnumbers@LN}{%
   \@ifx{\linenomathNonumbers\linenomathNonumbers@LN}{%
    \@ifx{\endlinenomath\endlinenomath@LN}{%
     \@ifx{\linenumberpar\linenumberpar@LN}{%
      \true@sw
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
  {%
   \class@info{Overriding lineo.sty, restoring output routine,}%
   \let\linenumberpar\linenumberpar@ltx
   \let\endlinenomath\endlinenomath@ltx
   \expandafter\let\csname endlinenomath*\endcsname\endlinenomath@ltx
   \let\linenomathWithnumbers\linenomathWithnumbers@ltx
   \let\linenomathNonumbers\linenomathNonumbers@ltx
   \let\ex@vadjust@ltx\ex@vadjust@line
   \let\@LN@postlabel\enqueue@whatsit@ltx
   \let\do@whatsit\write@linelabel
   \let\handle@par@ltx\handle@par@LN
   \let\@@handle@line@ltx\Make@LineNo@ltx
   \let\@@handle@display@ltx\Make@LineNo@ltx
   \output@latex{\natural@output}%
   \let\vspace\vspace@ltx
   \let\pagebreak\pagebreak@ltx
   \let\nopagebreak\nopagebreak@ltx
   \let\@arrayparboxrestore\@arrayparboxrestore@ltx
   \let\\\endline@ltx
   \appdef\set@footnotefont{%
    \let\par\@@@par
    \let\@@par\@@@par
   }%
   \@if@sw\ifLineNumbers\fi{%
    \class@info{Reinvoke \string\linenumbers}%
    \let\@@par\linenumberpar
    \@ifx{\@par\linenumberpar@LN}{\let\@par\linenumberpar}{}%
    \@ifx{\par\linenumberpar@LN}{\let\par\linenumberpar}{}%
   }{%
    \class@info{Line numbering not turned on yet}%
   }%
  }{%
   \class@warn{Failed to recognize lineno.sty procedures; no patches applied. Please get a more up-to-date class.}%
  }%
 }{%
 }%
}%
\def\linenumberpar@ltx{\@ifvmode{\@@@par}{\@linenumberpar}}%
\def\@linenumberpar{%
   \linenoprevgraf\prevgraf
   \set@linepenalties
   \@@@par
   \@ifnum{\prevgraf>\linenoprevgraf}{
    \penalty-\int@postparpenalty
   }{}%
   \@LN@parpgbrk
   \restore@linepenalties
}%
\newcommand\linenomathWithnumbers@ltx{\@linenomathnumbers@ltx\true@sw}%
\newcommand\linenomathNonumbers@ltx{\@linenomathnumbers@ltx\false@sw}%
\def\@linenomathnumbers@ltx#1{%
 \@if@sw\ifLineNumbers\fi{%
   \set@linepenalties
   \set@displaypenalties#1%
 }{}%
 \ignorespaces
}%
\def\endlinenomath@ltx{%
 \global\@ignoretrue
}%
\def\handle@par@LN{%
 \Make@LineNo@ltx
 \@tempcnta\lastpenalty
 \@ifnum{\@tempcnta=\z@}{}{%
  \expandafter\gdef
  \expandafter\@LN@parpgbrk
  \expandafter{%
   \expandafter\penalty
               \the\@tempcnta
   \global\let\@LN@parpgbrk\@LN@screenoff@pen
  }%
 }%
}%
\def\Make@LineNo@ltx{%
 \@LN@maybe@normalLineNumber
 \boxmaxdepth\maxdimen\setbox\z@\vbox{\unvbox\@cclv}%
 \@tempdima\dp\z@
 \unvbox\z@
 \sbox\@tempboxa{\hb@xt@\z@{\makeLineNumber}}%
 \ht\@tempboxa\z@
 \@LN@depthbox
 \stepLineNumber
 \g@vadjust@line
 \global\let\g@vadjust@line\@empty
}%
\def\write@linelabel#1{%
 \protected@write\@auxout{}{%
  \string\newlabel{#1}{{\theLineNumber}{\thepage}{}{}{}}%
 }%
}%
\def\ex@vadjust@line{%
 \@if@sw\ifLineNumbers\fi{\enqueue@vadjust@ltx}{\vadjust}%
}%
\let\setup@hook\@empty
\appdef\document@inithook{%
 \switch@longtable
 \let\LT@makecaption\LT@makecaption@rtx
}%
\def\LT@makecaption@rtx#1#2#3{%
  \LT@mcol\LT@cols c{%
    \hbox to\z@{%
     \hss
     \parbox[t]\LTcapwidth{%
      \sbox\@tempboxa{#1{#2: }#3\unskip\nobreak\vrule\@width\z@\@height\z@\@depth .5\baselineskip}%
      \ifdim\wd\@tempboxa>\hsize
        #1{#2: }#3\unskip\nobreak\vrule\@width\z@\@height\z@\@depth .5\baselineskip
      \else
        \hbox to\hsize{\hfil\box\@tempboxa\hfil}%
      \fi
      \endgraf
     }%
     \hss
    }%
  }%
}%
\def\protectdef@boldmath{%
 \expandafter\@ifnotrelax\csname boldmath \endcsname{}{%
  \class@info{Robustifying \string\LaTeX's \string\boldmath\space command}%
  \expandafter\let\csname boldmath \endcsname\boldmath
  \expandafter\def\expandafter\boldmath\expandafter{\expandafter\protect\csname boldmath \endcsname}%
 }%
}%
\appdef\document@inithook{%
 \protectdef@boldmath
}%
\DeclareOption{checkin}{%
  \@booleantrue\dateinRH@sw
  \@booleantrue\preprintsty@sw
  \def\@pointsize{12}%
  \@booleantrue\showPACS@sw
  \@booleantrue\showKEYS@sw
  \def\fp@proc@h{\allow@breaking@tables}%
  \def\fp@proc@H{\allow@breaking@tables}%
}%
\@booleanfalse\dateinRH@sw
\def\checkindate{\dateinRH@sw{{\tiny(\today)}}{}}%
\def\allow@breaking@tables{%
 \def\array@default{v}% tabular can break over pages
 \@booleanfalse\floats@sw % table can break over pages
}%
\DeclareOption{preprint}{%
 \@booleantrue\preprintsty@sw
 \ExecuteOptions{12pt}%
}%
\DeclareOption{reprint}{%
 \@booleanfalse\preprintsty@sw
 \@booleantrue\twocolumn@sw
 \ExecuteOptions{10pt}%
}%
\DeclareOption{manuscript}{%
 \class@warn{Document class option manuscript is obsolete; use preprint instead}%
 \ExecuteOptions{preprint}%
}%
\@booleanfalse\preprintsty@sw
\DeclareOption{showpacs}{%
  \@booleantrue\showPACS@sw
}%
\DeclareOption{noshowpacs}{%
  \@booleanfalse\showPACS@sw
}%
\DeclareOption{showkeys}{%
  \@booleantrue\showKEYS@sw
}%
\DeclareOption{noshowkeys}{%
  \@booleanfalse\showKEYS@sw
}%
\@booleanfalse\showPACS@sw
\@booleanfalse\showKEYS@sw
\DeclareOption{balancelastpage}{%
  \@booleantrue\balancelastpage@sw
}%
\DeclareOption{nobalancelastpage}{%
  \@booleanfalse\balancelastpage@sw
}%
\@booleantrue\balancelastpage@sw
\DeclareOption{nopreprintnumbers}{\@booleanfalse\preprint@sw}%
\DeclareOption{preprintnumbers}{\@booleantrue\preprint@sw}%
\appdef\setup@hook{%
 \@ifxundefined\preprint@sw{\let\preprint@sw\preprintsty@sw}{}%
}%
\DeclareOption{hyperref}{%
 \class@warn{Class option "hyperref" is no longer supported.^^JEmploy \string\usepackage{hyperref} instead}%
}%
\DeclareOption{10pt}{\def\@pointsize{10}}%
\DeclareOption{11pt}{\def\@pointsize{11}}%
\DeclareOption{12pt}{\def\@pointsize{12}}%
\let\@pointsize\@undefined
\DeclareOption{a4paper}{%
    \setlength\paperheight {297mm}%
    \setlength\paperwidth  {210mm}%
}%
\DeclareOption{a5paper}{%
    \setlength\paperheight {210mm}%
    \setlength\paperwidth  {148mm}%
}%
\DeclareOption{b5paper}{%
    \setlength\paperheight {250mm}%
    \setlength\paperwidth  {176mm}%
}%
\DeclareOption{letterpaper}{%
    \setlength\paperheight {11in}%
    \setlength\paperwidth  {8.5in}%
}%
\DeclareOption{legalpaper}{%
    \setlength\paperheight {14in}%
    \setlength\paperwidth  {8.5in}%
}%
\DeclareOption{executivepaper}{%
    \setlength\paperheight {10.5in}%
    \setlength\paperwidth  {7.25in}%
}%
\DeclareOption{landscape}{%
    \setlength\@tempdima   {\paperheight}%
    \setlength\paperheight {\paperwidth}%
    \setlength\paperwidth  {\@tempdima}%
}%
\ds@letterpaper
\DeclareOption{bibnotes}{\let\frontmatter@footnote@produce\frontmatter@footnote@produce@endnote}%
\DeclareOption{nobibnotes}{\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote}%
\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote
\appdef\class@enddocumenthook{\auto@bib}%
\DeclareOption{footinbib}{\@booleantrue\footinbib@sw}
\DeclareOption{nofootinbib}{\@booleanfalse\footinbib@sw}
\@booleanfalse\footinbib@sw
\DeclareOption{altaffilletter}{\@booleantrue\altaffilletter@sw}%
\DeclareOption{altaffilsymbol}{\@booleanfalse\altaffilletter@sw}%
\@booleanfalse\altaffilletter@sw
\DeclareOption{superbib}{%
 \let\place@bibnumber\place@bibnumber@sup
}%
\def\place@bibnumber{\NATx@bibnumfmt}%
\def\place@bibnumber@sup#1{\textsuperscript{#1}}%
\def\place@bibnumber@inl#1{[#1]}%
\DeclareOption{citeautoscript}{\@booleantrue\citeautoscript@sw}%
\@booleanfalse\citeautoscript@sw
\DeclareOption{longbibliography}{\@booleantrue\longbibliography@sw}%
\DeclareOption{nolongbibliography}{\@booleanfalse\longbibliography@sw}%
\@booleanfalse\longbibliography@sw
\DeclareOption{eprint}{\@booleantrue\eprint@enable@sw}%
\DeclareOption{noeprint}{\@booleanfalse\eprint@enable@sw}%
\@booleantrue\eprint@enable@sw
\@booleanfalse\twoside@sw
\appdef\document@inithook{%
 \twoside@sw{\@twosidetrue}{\@twosidefalse}%
}%
\DeclareOption{twoside}{\@booleantrue \twoside@sw\@mparswitchfalse}%
\DeclareOption{oneside}{\@booleanfalse\twoside@sw\@mparswitchtrue}%
\DeclareOption{onecolumn}{\@booleanfalse\twocolumn@sw}%
\DeclareOption{twocolumn}{\@booleantrue \twocolumn@sw}%
\@booleanfalse\twocolumn@sw
\def\select@column@grid{%
 \twocolumn@sw{%
  \twocolumn@grid@setup
  \open@twocolumn
 }{%
  \onecolumn@grid@setup
 }%
}%
\appdef\class@documenthook{%
 \select@column@grid
}%
\appdef\setup@hook{%
 \let\clearpage@ltx\clearpage
 \prepdef\clear@document{\let\clearpage\clearpage@ltx\let\clear@document\@empty\close@column}%
 \appdef\class@documenthook{%
  \appdef\class@enddocumenthook{%
   \let\clearpage\clear@document
  }%
 }%
}%
\DeclareOption{author-year}{\@booleantrue\authoryear@sw}%
\DeclareOption{numerical}{\@booleanfalse\authoryear@sw}%
\@booleanfalse\authoryear@sw
\DeclareOption{galley}{%
  \ExecuteOptions{onecolumn}%
  \@booleantrue\galley@sw
  \@booleanfalse\preprintsty@sw
  \appdef\setup@hook{%
    \advance\textwidth-\columnsep
    \textwidth.5\textwidth
  }%
}%
\@booleanfalse\galley@sw
\DeclareOption{raggedbottom}{\@booleantrue\raggedcolumn@sw}
\DeclareOption{flushbottom}{\@booleanfalse\raggedcolumn@sw}
\@booleanfalse\raggedcolumn@sw
\appdef\setup@hook{%
 \raggedcolumn@sw{\raggedbottom}{\flushbottom}%
}%
\DeclareOption{tightenlines}{\@booleantrue\tightenlines@sw}
\@booleanfalse\tightenlines@sw
\@booleanfalse\lengthcheck@sw
\DeclareOption{lengthcheck}{%
 \@booleantrue\lengthcheck@sw
 \ExecuteOptions{reprint}%
}%
\appdef\setup@hook{%
 \lengthcheck@sw{\@booleantrue\tally@box@size@sw}{}%
}%
\appdef\setup@hook{%
 \draft@sw{\overfullrule 5\p@}{\overfullrule\z@}%
}%
\DeclareOption{draft}{\@booleantrue\draft@sw}%
\DeclareOption{final}{\@booleanfalse\draft@sw}%
\@booleanfalse\draft@sw
\appdef\setup@hook{%
 \eqsecnum@sw{%
  \@addtoreset{equation}{section}%
  \def\theequation@prefix{\arabic{section}.}%
 }{}%
}%
\DeclareOption{eqsecnum}{\@booleantrue\eqsecnum@sw}%
\@booleanfalse\eqsecnum@sw
\appdef\setup@hook{%
 \setup@secnums
}%
\DeclareOption{secnumarabic}{%
 \def\setup@secnums{\secnums@arabic}%
}%
\def\setup@secnums{\secnums@rtx}%
\DeclareOption{fleqn}{%
 \input{fleqn.clo}%
}%
\DeclareOption{floats}{\@booleantrue\floats@sw\@booleanfalse\floatp@sw}
\DeclareOption{endfloats}{\@booleanfalse\floats@sw\@booleanfalse\floatp@sw}
\DeclareOption{endfloats*}{\@booleanfalse\floats@sw\@booleantrue\floatp@sw}
\@booleantrue\floats@sw
\@booleantrue\floatp@sw
\DeclareOption{titlepage}{\@booleantrue\titlepage@sw}
\DeclareOption{notitlepage}{\@booleanfalse\titlepage@sw}
\@booleanfalse\titlepage@sw
\def\change@society#1{%
 \def\@tempa{#1}%
 \@ifxundefined\@society{%
  \class@info{Selecting society \@tempa}%
  \let\@society\@tempa
 }{%
  \@ifx{\@tempa\@society}{}{%
   \class@warn{Conflicting society \@tempa<>\@society; not selected}%
  }%
 }%
}%
\def\change@journal#1{%
 \def\@tempa{#1}%
 \@ifxundefined\@journal{%
  \class@info{Selecting journal \@tempa}%
  \let\@journal\@tempa
 }{%
  \@ifx{\@tempa\@journal}{}{%
   \class@warn{Conflicting journal \@tempa<>\@journal; not selected}%
  }%
 }%
}%
\DeclareOption{osa}{\change@society{osa}\let\@journal\@undefined}%
\DeclareOption{osameet}{\change@society{osa}\def\@journal{osameet}}%
\DeclareOption{opex}{\change@society{osa}\def\@journal{opex}}%
\DeclareOption{tops}{\change@society{osa}\def\@journal{tops}}%
\DeclareOption{josa}{\change@society{osa}\def\@journal{josa}}%
\let\rtx@require@packages\@empty
\appdef\rtx@require@packages{%
 \RequirePackage[overload]{textcase}%
}%
\DeclareOption{amsfonts}{%
  \def\class@amsfonts{\RequirePackage{amsfonts}}%
}%
\DeclareOption{noamsfonts}{%
  \let\class@amsfonts\@empty
}%
\appdef\rtx@require@packages{%
 \@ifxundefined\class@amsfonts{}{\class@amsfonts}%
}%
\DeclareOption{amssymb}{%
  \def\class@amssymb{\RequirePackage{amssymb}}%
}%
\DeclareOption{noamssymb}{%
  \let\class@amssymb\@empty
}%
\appdef\rtx@require@packages{%
 \@ifxundefined\class@amssymb{}{\class@amssymb}%
}%
\DeclareOption{amsmath}{%
  \def\class@amsmath{\RequirePackage{amsmath}[\ver@amsmath@prefer]}%
}%
\DeclareOption{noamsmath}{%
  \let\class@amsmath\@empty
}%
\appdef\rtx@require@packages{%
 \preserve@LaTeX
 \@ifxundefined\class@amsmath{}{\class@amsmath}%
 \appdef\class@enddocumenthook{\test@amsmath@ver}%
}%
\appdef\preserve@LaTeX{%
 \let\@ifl@aded@LaTeX\@ifl@aded
 \let\@ifpackageloaded@LaTeX\@ifpackageloaded
 \let\@pkgextension@LaTeX\@pkgextension
 \let\@ifpackagelater@LaTeX\@ifpackagelater
 \let\@ifl@ter@LaTeX\@ifl@ter
 \let\@ifl@t@r@LaTeX\@ifl@t@r
 \let\@parse@version@LaTeX\@parse@version
}%
\appdef\restore@LaTeX{%
 \let\@ifl@aded\@ifl@aded@LaTeX
 \let\@ifpackageloaded\@ifpackageloaded@LaTeX
 \let\@pkgextension\@pkgextension@LaTeX
 \let\@ifpackagelater\@ifpackagelater@LaTeX
 \let\@ifl@ter\@ifl@ter@LaTeX
 \let\@ifl@t@r\@ifl@t@r@LaTeX
 \let\@parse@version\@parse@version@LaTeX
}%
\def\test@amsmath@ver{%
 \begingroup
  \restore@LaTeX
  \@ifpackageloaded{amsmath}{%
   \@ifpackagelater{amsmath}{\ver@amsmath@prefer}{}{%
     \class@warn{%
      You have loaded amsmath, version "\csname ver@amsmath.sty\endcsname",\MessageBreak
      but this class requires version "\ver@amsmath@prefer", or later.\MessageBreak
      Please update your LaTeX installation.
     }%
   }%
  }{%
  }%
 \endgroup
}%
\def\ver@amsmath@prefer{2000/01/15 v2.05 AMS math features}%
\DeclareOption{byrevtex}{\@booleantrue\byrevtex@sw}%
\@booleanfalse\byrevtex@sw
\DeclareOption{floatfix}{\@booleantrue\force@deferlist@sw}%
\DeclareOption{nofloatfix}{\@booleanfalse\force@deferlist@sw}%
\@booleanfalse\force@deferlist@sw
\gdef\@fltovf{%
 \@latex@error{%
  Too many unprocessed floats%
  \force@deferlist@sw{}{; try class option [floatfix]}%
 }\@ehb
}%
\def\@fltstk{%
 \@latex@warning{%
  A float is stuck (cannot be placed)%
  \force@deferlist@sw{}{; try class option [floatfix]}%
 }%
}%
\DeclareOption{ltxgridinfo}{%
 \@booleantrue\ltxgrid@info@sw
}%
\DeclareOption{outputdebug}{%
 \@booleantrue\outputdebug@sw
 \@booleantrue\ltxgrid@info@sw
 \@booleantrue\ltxgrid@foot@info@sw
 \traceoutput
}%
\DeclareOption{raggedfooter}{\@booleanfalse\textheight@sw}%
\DeclareOption{noraggedfooter}{\@booleantrue\textheight@sw}%
\DeclareOption{frontmatterverbose}{\@booleantrue\frontmatterverbose@sw}%
\@booleanfalse\frontmatterverbose@sw
\DeclareOption{linenumbers}{%
 \appdef
 \class@documenthook{%
  \RequirePackage{lineno}[2005/11/02 v4.41]%
  \linenumbersep4pt\relax
  \linenumbers\relax
 }%
}%
\DeclareOption{nomerge}{%
 \appdef\setup@hook{%
  \@ifnum{\NAT@merge>\z@}{\let\NAT@merge\z@}{}%
 }%
}%
\def\@parse@class@options@society{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{}{%
   \IfFileExists{\CurrentOption\substyle@post.\substyle@ext}{%
    \expandafter\change@society\expandafter{\CurrentOption}%
    \expandafter\let\csname ds@\CurrentOption\endcsname\@empty
   }{}%
  }%
 }%
}%
\def\@parse@class@options@#1{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{%
   \begingroup\csname ds@\CurrentOption\endcsname
    \@ifxundefined#1{%
     \endgroup
    }{%
     \expandafter\endgroup\expandafter\def\expandafter#1\expandafter{#1}%
    }%
  }{}%
 }%
}%
\def\@parse@class@options@journal{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{%
   \begingroup
    \csname ds@\CurrentOption\endcsname
    \@ifxundefined\@journal{%
     \endgroup
    }{%
     \expandafter\endgroup\expandafter\def\expandafter\@journal\expandafter{\@journal}%
    }%
  }{}%
 }%
}%
\def\@parse@class@options{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{%
   \begingroup
    \csname ds@\CurrentOption\endcsname
    \@ifxundefined\@pointsize{%
     \endgroup
    }{%
     \expandafter\endgroup\expandafter\def\expandafter\@pointsize\expandafter{\@pointsize}%
    }%
  }{%
   \IfFileExists{\CurrentOption\substyle@post.\substyle@ext}{%
    \expandafter\change@society\expandafter{\CurrentOption}%
    \expandafter\let\csname ds@\CurrentOption\endcsname\@empty
   }{}%
  }%
 }%
}%
\DeclareOption{hypertext}{\hypertext@enable@ltx}%
\appdef\document@inithook{\@ifpackageloaded{hyperref}{\hypertext@enable@ltx}{}}%
\DeclareOption{frontmatterverbose}{\@booleantrue\frontmatterverbose@sw}%
\@booleanfalse\frontmatterverbose@sw
\DeclareOption{inactive}{\@booleanfalse\frontmatter@syntax@sw}%
\@booleantrue\frontmatter@syntax@sw
\@booleanfalse\runinaddress@sw
\@booleantrue\@affils@sw
\@booleanfalse\groupauthors@sw
\DeclareOption{groupedaddress}{\clo@groupedaddress}%
\def\clo@groupedaddress{%
 \@booleantrue\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
\DeclareOption{unsortedaddress}{\clo@unsortedaddress}%
\def\clo@unsortedaddress{%
 \@booleantrue\groupauthors@sw
 \@booleanfalse\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
\DeclareOption{runinaddress}{\clo@runinaddress}%
\def\clo@runinaddress{%
 \@booleantrue\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleantrue\runinaddress@sw
}%
\DeclareOption{superscriptaddress}{\clo@superscriptaddress}%
\def\clo@superscriptaddress{%
 \@booleanfalse\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
%%%  @LaTeX-file{
%%%     filename        = "revtex4-1.dtx",
%%%     version         = "4.1r",
%%%     date            = "2010/07/25",
%%%     time            = "20:33:00 UT-8",
%%%     checksum        = "7177",
%%%     author          = "Arthur Ogawa (mailto:arthur_ogawa at sbcglobal.net),
%%%                        commissioned by the American Physical Society.
%%%                        ",
%%%     copyright       = "Copyright (C) 1999, 2009 Arthur Ogawa,
%%%                        distributed under the terms of the
%%%                        LaTeX Project Public License, see
%%%                        ftp://ctan.tug.org/macros/latex/base/lppl.txt
%%%                        ",
%%%     address         = "Arthur Ogawa,
%%%                        USA",
%%%     telephone       = "",
%%%     FAX             = "",
%%%     email           = "mailto colon arthur_ogawa at sbcglobal.net",
%%%     codetable       = "ISO/ASCII",
%%%     keywords        = "latex, page grid, main vertical list",
%%%     supported       = "yes",
%%%     abstract        = "package to change page grid, MVL",
%%%     docstring       = "The checksum field above generated by ltxdoc",
%%%  }
\def\substyle@post{4-1}%
\def\substyle@ext{rtx}%
\DeclareOption*{\OptionNotUsed}%
\def\@process@society#1{%
 \@ifxundefined\@society{%
  \class@warn{No Society specified, using default society #1}%
  \def\@society{#1}\let\@journal\@undefined
 }{}%
 \expandafter\input\expandafter{\@society\substyle@post.\substyle@ext}%
}%
\def\@process@journal#1{%
 \@ifxundefined\@journal{%
  \class@warn{No journal specified, using default #1}%
  \def\@journal{#1}%
 }{}%
 \expandafter\expandafter
 \expandafter\rtx@do@substyle
 \expandafter\expandafter
 \expandafter{\expandafter\@society\@journal}%
}%
\def\rtx@do@substyle#1{%
 \InputIfFileExists{#1\substyle@post.\substyle@ext}{}{\csname rtx@#1\endcsname}%
}%
\def\@process@pointsize#1{%
 \@ifxundefined\@pointsize{%
  \def\@pointsize{#1}%
  \class@warn{No type size specified, using default \@pointsize}%
 }{}%
 \expandafter\expandafter
 \expandafter\rtx@do@substyle
 \expandafter\expandafter
 \expandafter{\expandafter\@society\@pointsize pt}%
}%
  \def\ps@headings{%
      \let\@oddfoot\@empty\let\@evenfoot\@empty
      \def\@evenhead{\thepage\hfil\slshape\leftmark}%
      \def\@oddhead{{\slshape\rightmark}\hfil\thepage}%
      \let\@mkboth\markboth
    \def\sectionmark##1{%
      \markboth {\MakeUppercase{%
        \ifnum \c@secnumdepth >\z@
          \thesection\quad
        \fi
        ##1}}{}}%
    \def\subsectionmark##1{%
      \markright {%
        \ifnum \c@secnumdepth >\@ne
          \thesubsection\quad
        \fi
        ##1}}}%
\def\ps@myheadings{%
    \let\@oddfoot\@empty\let\@evenfoot\@empty
    \def\@evenhead{\thepage\hfil\slshape\leftmark}%
    \def\@oddhead{{\slshape\rightmark}\hfil\thepage}%
    \let\@mkboth\@gobbletwo
    \let\sectionmark\@gobble
    \let\subsectionmark\@gobble
    }%
\def\ps@article{%
    \def\@evenhead{\let\\\heading@cr\thepage\quad\checkindate\hfil{\leftmark}}%
    \def\@oddhead{\let\\\heading@cr{\rightmark}\hfil\checkindate\quad\thepage}%
    \def\@oddfoot{}%
    \def\@evenfoot{}%
    \let\@mkboth\markboth
  \let\sectionmark\@gobble
  \let\subsectionmark\@gobble
}%
\def\ps@article@final{%
    \def\@evenhead{\let\\\heading@cr\thepage\quad\checkindate\hfil{\leftmark}}%
    \def\@oddhead{\let\\\heading@cr{\rightmark}\hfil\checkindate\quad\thepage}%
    \def\@oddfoot{}%
    \def\@evenfoot{}%
    \let\@mkboth\markboth
    \def\sectionmark##1{%
      \markboth{%
       \MakeTextUppercase{%
        \@ifnum{\c@secnumdepth >\z@}{\thesection\hskip 1em\relax}{}%
         ##1%
       }%
       }{}%
    }%
    \def\subsectionmark##1{%
      \markright {%
        \@ifnum{\c@secnumdepth >\@ne}{\thesubsection\hskip 1em\relax}{}%
         ##1%
      }%
    }%
}%
\def\heading@cr{\unskip\space\ignorespaces}%
\def\ps@preprint{%
  \def\@oddfoot{\hfil\thepage\quad\checkindate\hfil}%
  \def\@evenfoot{\hfil\thepage\quad\checkindate\hfil}%
  \def\@oddhead{}%
  \def\@evenhead{}%
  \let\@mkboth\@gobbletwo
  \let\sectionmark\@gobble
  \let\subsectionmark\@gobble
}%
\let\@oddhead\@empty
\let\@evenhead\@empty
\let\@oddfoot\@empty
\let\@evenfoot\@empty
\def\lastpage@putlabel{%
 \if@filesw
  \begingroup
    \advance\c@page\m@ne
    \immediate\write\@auxout{\string\newlabel{LastPage}{{}{\thepage}{}{}{}}}%
  \endgroup
 \fi
}%
\appdef\clear@document{%
 \do@output@cclv{%
  \lastpage@putlabel
  \tally@box@size@sw{\total@text}{}%
 }%
}%
\providecommand\write@column@totals{}%
\appdef\rtx@require@packages{%
 \RequirePackage{url}%
}%
\appdef\document@inithook{%
 \incompatible@package{cite}%
 \incompatible@package{mcite}%
 \incompatible@package{multicol}%
}%
\def\labelenumi{\theenumi.}
\def\theenumi{\arabic{enumi}}
\def\labelenumii{(\theenumii)}
\def\theenumii{\alph{enumii}}
\def\p@enumii{\theenumi}
\def\labelenumiii{\theenumiii.}
\def\theenumiii{\roman{enumiii}}
\def\p@enumiii{\theenumi(\theenumii)}
\def\labelenumiv{\theenumiv.}
\def\theenumiv{\Alph{enumiv}}
\def\p@enumiv{\p@enumiii\theenumiii}
\def\labelitemi{\textbullet}
\def\labelitemii{\normalfont\bfseries\textendash}
\def\labelitemiii{\textasteriskcentered}
\def\labelitemiv{\textperiodcentered}
\pagenumbering{arabic}
\setcounter{topnumber}{2}
\def\topfraction{.9}
\setcounter{bottomnumber}{1}
\def\bottomfraction{.9}
\setcounter{totalnumber}{3}
\def\textfraction{.1}
\def\floatpagefraction{.9}
\setcounter{dbltopnumber}{2}
\def\dbltopfraction{.9}
\def\dblfloatpagefraction{.9}
\newenvironment{verse}{%
  \let\\=\@centercr
  \list{}{%
    \itemsep\z@ \itemindent -1.5em\listparindent \itemindent
    \rightmargin\leftmargin\advance\leftmargin 1.5em}\item[]%
}{%
 \endlist
}%
\newenvironment{quotation}{%
  \list{}{%
    \listparindent 1.5em
    \itemindent\listparindent
    \rightmargin\leftmargin \parsep \z@ \@plus\p@}\item[]%
}{%
 \endlist
}%
\newenvironment{quote}{%
  \list{}{%
  \rightmargin\leftmargin}\item[]%
}{%
 \endlist
}%
\def\descriptionlabel#1{%
  \hspace\labelsep \normalfont\bfseries #1\unskip:%
}%
\newenvironment{description}{%
 \list{}{%
    \labelwidth\z@ \itemindent-\leftmargin
    \let\makelabel\descriptionlabel
 }%
}{%
 \endlist
}%
\newcounter{part}%
\let\thepart\@undefined
\newcounter{section}%
\let\thesection\@undefined
\newcounter{subsection}[section]%
\let\thesubsection\@undefined
\newcounter{subsubsection}[subsection]%
\let\thesubsubsection\@undefined
\newcounter{paragraph}[subsubsection]%
\let\theparagraph\@undefined
\newcounter{subparagraph}[paragraph]%
\let\thesubparagraph\@undefined
\def\secnums@rtx{%
 \@ifxundefined\thepart{%
  \def\thepart{\Roman{part}}%
 }{}%
 \@ifxundefined\thesection{%
  \def\thesection       {\Roman{section}}%
  \def\p@section        {}%
 }{}%
 \@ifxundefined\thesubsection{%
  \def\thesubsection    {\Alph{subsection}}%
  \def\p@subsection     {\thesection\,}%
 }{}%
 \@ifxundefined\thesubsubsection{%
  \def\thesubsubsection {\arabic{subsubsection}}%
  \def\p@subsubsection  {\thesection\,\thesubsection\,}%
 }{}%
 \@ifxundefined\theparagraph{%
  \def\theparagraph     {\alph{paragraph}}%
  \def\p@paragraph      {\thesection\,\thesubsection\,\thesubsubsection\,}%
 }{}%
 \@ifxundefined\thesubparagraph{%
  \def\thesubparagraph  {\arabic{subparagraph}}%
  \def\p@subparagraph   {\thesection\,\thesubsection\,\thesubsubsection\,\theparagraph\,}%
 }{}%
}%
\def\secnums@arabic{%
 \@ifxundefined\thepart{%
  \def\thepart          {\Roman{part}}%
 }{}%
 \@ifxundefined\thesection{%
  \def\thesection       {\Roman{section}}%
  \def\p@section        {}%
 }{}%
 \@ifxundefined\thesubsection{%
  \def\thesubsection    {\thesection.\arabic{subsection}}%
  \def\p@subsection     {}%
 }{}%
 \@ifxundefined\thesubsubsection{%
  \def\thesubsubsection {\thesubsection.\arabic{subsubsection}}%
  \def\p@subsubsection  {}%
 }{}%
 \@ifxundefined\theparagraph{%
  \def\theparagraph     {\thesubsubsection.\arabic{paragraph}}%
  \def\p@paragraph      {}%
 }{}%
 \@ifxundefined\thesubparagraph{%
  \def\thesubparagraph  {\theparagraph.\arabic{subparagraph}}%
  \def\p@subparagraph   {}%
 }{}%
}%
\newenvironment{acknowledgments}{%
 \acknowledgments@sw{%
  \expandafter\section\expandafter*\expandafter{\acknowledgmentsname}%
 }{%
  \par
  \phantomsection
  \addcontentsline{toc}{section}{\protect\numberline{}\acknowledgmentsname}%
 }%
}{%
 \par
}%
\@booleantrue\acknowledgments@sw
\newenvironment{acknowledgements}{%
 \replace@environment{acknowledgements}{acknowledgments}%
}{%
 \endacknowledgments
}%
\def\part{\par
   \addvspace{4ex}%
   \@afterindentfalse
   \secdef\@part\@spart}%
\def\@part[#1]#2{%
 \@ifnum{\c@secnumdepth >\m@ne}{%
        \refstepcounter{part}%
        \addcontentsline{toc}{part}{\thepart\hspace{1em}#1}%
 }{%
      \addcontentsline{toc}{part}{#1}%
 }%
 \begingroup
    \parindent \z@ \raggedright
    \interlinepenalty\@M
    \@ifnum{\c@secnumdepth >\m@ne}{%
      \Large \bf \partname~\thepart%
      \par\nobreak
    }{}%
    \huge \bf
    #2%
    \markboth{}{}\par
 \endgroup
   \nobreak
   \vskip 3ex
   \@afterheading
}%
\def\@spart#1{{\parindent \z@ \raggedright
    \interlinepenalty\@M
    \huge \bf
    #1\par}
    \nobreak
    \vskip 3ex
    \@afterheading}
\def\section{%
  \@startsection
    {section}%
    {1}%
    {\z@}%
    {0.8cm \@plus1ex \@minus .2ex}%
    {0.5cm}%
    {\normalfont\small\bfseries}%
}%
\def\subsection{%
  \@startsection
    {subsection}%
    {2}%
    {\z@}%
    {.8cm \@plus1ex \@minus .2ex}%
    {.5cm}%
    {\normalfont\small\bfseries}%
}%
\def\subsubsection{%
  \@startsection
    {subsubsection}%
    {3}%
    {\z@}%
    {.8cm \@plus1ex \@minus .2ex}%
    {.5cm}%
    {\normalfont\small\itshape}%
}%
\def\paragraph{%
  \@startsection
    {paragraph}%
    {4}%
    {\parindent}%
    {\z@}%
    {-1em}%
    {\normalfont\normalsize\itshape}%
}%
\def\subparagraph{%
  \@startsection
    {subparagraph}%
    {5}%
    {\parindent}%
    {3.25ex \@plus1ex \@minus .2ex}%
    {-1em}%
    {\normalfont\normalsize\bfseries}%
}%
\def\theequation{%
 \theequation@prefix\arabic{equation}%
}%
\def\theequation@prefix{}%
\setcounter{secnumdepth}{4}
\lineskip 1pt
\normallineskip 1pt
\def\baselinestretch{1}%
\@lowpenalty   51
\@medpenalty  151
\@highpenalty 301
\@beginparpenalty -\@lowpenalty
\@endparpenalty   -\@lowpenalty
\@itempenalty     -\@lowpenalty
\arraycolsep 3pt
\tabcolsep 2pt
\arrayrulewidth .4pt
\doublerulesep 2pt
\skip\@mpfootins = 0pt
\fboxsep  = 3.0pt
\fboxrule = 0.4pt
\newenvironment{figure}
               {\@float{figure}}
               {\end@float}
\newenvironment{figure*}
               {\@dblfloat{figure}}
               {\end@dblfloat}
\def\listoffigures{\print@toc{lof}}%
\def\l@figure{\@dottedtocline{1}{1.5em}{2.3em}}%
\newlength\abovecaptionskip
\newlength\belowcaptionskip
\setlength\abovecaptionskip{10\p@}
\setlength\belowcaptionskip{2\p@}
\long\def\@makecaption#1#2{%
  \par
  \vskip\abovecaptionskip
  \begingroup
   \small\rmfamily
   \sbox\@tempboxa{%
    \let\\\heading@cr
    \@make@capt@title{#1}{#2}%
   }%
   \@ifdim{\wd\@tempboxa >\hsize}{%
    \begingroup
     \samepage
     \flushing
     \let\footnote\@footnotemark@gobble
     \@make@capt@title{#1}{#2}\par
    \endgroup
   }{%
     \global \@minipagefalse
     \hb@xt@\hsize{\hfil\unhbox\@tempboxa\hfil}%
   }%
  \endgroup
  \vskip\belowcaptionskip
}%
\def\@make@capt@title#1#2{%
 \@ifx@empty\float@link{\@firstofone}{\expandafter\href\expandafter{\float@link}}%
  {#1}\@caption@fignum@sep#2%
}%
\def\@footnotemark@gobble{%
 \@footnotemark
 \@ifnextchar[{\@gobble@opt@i}{\@gobble}%
}%
\def\@gobble@opt@i[#1]#2{}%
\def\@mpmakefntext#1{%
 \flushing
 \parindent=1em
 \noindent
 \hb@xt@1em{\hss\@makefnmark}%
 #1%
}%
\def\@caption@fignum@sep{. }%
\def\setfloatlink{\def\float@link}%
\let\float@link\@empty
\newcounter{figure}
\renewcommand \thefigure {\@arabic\c@figure}
\def\fps@figure{tbp}
\def\ftype@figure{1}
\def\ext@figure{lof}
\def\fnum@figure{\figurename~\thefigure}
\expandafter\newbox\csname fbox@\ftype@figure\endcsname
\expandafter\setbox\csname fbox@\ftype@figure\endcsname\hbox{}%
\appdef\class@documenthook{%
 \do@if@floats{figure}{.fgx}%
}%
\appdef\class@enddocumenthook{%
 \printfigures\relax
}%
\newcommand\printfigures{%
 \@ifstar{\true@sw}{\floatp@sw{\true@sw}{\false@sw}}%
 {%
  \print@float{figure}{\oneapage}%
 }{%
  \print@float{figure}{}%
 }%
}%
\appdef\@xfloat@prep{%
 \appdef\@parboxrestore{\centering}%
}%
\newenvironment{table}
               {\@float{table}}
               {\end@float}
\newenvironment{table*}
               {\@dblfloat{table}}
               {\end@dblfloat}
\newcounter{table}
\renewcommand\thetable{\@Roman\c@table}
\def\fps@table{tbp}
\def\ftype@table{2}
\def\ext@table{lot}
\def\fnum@table{\tablename~\thetable}
\expandafter\newbox\csname fbox@\ftype@table\endcsname
\expandafter\setbox\csname fbox@\ftype@table\endcsname\hbox{}%
\def\listoftables{\print@toc{lot}}%
\let\l@table\l@figure
\def\table@hook{\small}%
\def\squeezetable{\def\table@hook{\scriptsize}}%
\appdef\@floatboxreset{\table@hook}%
\def\set@table@environments{%
 \floats@sw{}{%
  \let@environment{longtable@float}{longtable}%
  \let@environment{longtable}{longtable@write}%
  \let@environment{longtable*@float}{longtable*}%
  \let@environment{longtable*}{longtable*@write}%
  \let@environment{turnpage@float}{turnpage}%
  \let@environment{turnpage}{turnpage@write}%
 }%
 \do@if@floats{table}{.tbx}%
}%
\appdef\document@inithook{%
 \set@table@environments
}%
\appdef\class@enddocumenthook{%
 \printtables\relax
}%
\newenvironment{longtable@write}{%
 \write@@float{longtable}{table}%
}{%
 \endwrite@float
}%
\newenvironment{longtable*@write}{%
 \write@@float{longtable*}{table}%
}{%
 \endwrite@float
}%
\newenvironment{turnpage@write}{%
 \immediate\write\tablewrite{\string\begin{turnpage}}%
}{%
 \immediate\write\tablewrite{\string\end{turnpage}}%
}%
\newcommand\printtables{%
 \begingroup
  \let@environment{longtable}{longtable@float}%
  \let@environment{longtable*}{longtable*@float}%
  \let@environment{turnpage}{turnpage@anchored}%
  \prepdef\longtable{\trigger@float@par}%
  \expandafter\prepdef\csname longtable*\endcsname{\trigger@float@par}%
  \expandafter\prepdef\csname table@floats\endcsname{%
   \onecolumngrid@push
  }%
  \expandafter\appdef\csname endtable@floats\endcsname{%
   \onecolumngrid@pop
  }%
  \@ifstar{\true@sw}{\floatp@sw{\true@sw}{\false@sw}}%
  {%
   \print@float{table}{\oneapage}%
  }{%
   \print@float{table}{}%
  }%
 \endgroup
}%
\newenvironment{turnpage@anchored}{%
 \onecolumngrid@push
 \setbox\z@\vbox to\textwidth\bgroup
  \columnwidth\textheight
}{%
  \vfil
 \egroup
 \rotatebox{90}{\box\z@}%
 \onecolumngrid@pop
}%
\newenvironment{video}
 {\@float{video}}
 {\end@float}%
\newenvironment{video*}
 {\@dblfloat{video}}
 {\end@dblfloat}%
\newcounter{video}
\renewcommand \thevideo {\@arabic\c@video}
\def\ext@video{lov}%
\def\fname@video{Video}%
\def\lovname{List of Videos}%
\def\fps@video{tbp}%
\def\ftype@video{4}%
\def\fnum@video{\fname@video~\thevideo}%
\appdef\document@inithook{%
 \@ifxundefined\c@float@type{}{%
  \global\setcounter{float@type}{8}%
 }%
}%
\expandafter\newbox\csname fbox@\ftype@video\endcsname
\expandafter\setbox\csname fbox@\ftype@video\endcsname\hbox{}%
\let\theHvideo\thevideo
\def\listofvideos{\print@toc{lov}}%
\let\l@video\l@figure
\appdef\class@documenthook{%
 \do@if@floats{video}{.vdx}%
}%
\appdef\class@enddocumenthook{%
 \printvideos\relax
}%
\newcommand\printvideos{%
 \@ifstar{\true@sw}{\floatp@sw{\true@sw}{\false@sw}}%
 {%
  \print@float{video}{\oneapage}%
 }{%
  \print@float{video}{}%
 }%
}%
\def\endtabular@hook{}%
\appdef\document@inithook{%
 \@ifpackageloaded{dcolumn}{%
  \expandafter\@ifnotrelax\csname NC@find@d\endcsname{}{%
   \newcolumntype{d}{D{.}{.}{-1}}%
  }%
 }{}%
}%
\def\toprule{\hline\hline}%
\def\colrule{\hline}%
\def\botrule{\hline\hline}%
\newenvironment{ruledtabular}{%
 \def\array@default{v}%
 \appdef\tabular@hook{\def\@halignto{to\hsize}}%
 \let\tableft@skip@default\tableft@skip
 \let\tableft@skip\tableft@skip@float
 \let\tabmid@skip@default\tabmid@skip
 \let\tabmid@skip\tabmid@skip@float
 \let\tabright@skip@default\tabright@skip
 \let\tabright@skip\tabright@skip@float
 \let\array@row@pre@default\array@row@pre
 \let\array@row@pre\array@row@pre@float
 \let\array@row@pst@default\array@row@pst
 \let\array@row@pst\array@row@pst@float
 \appdef\array@row@rst{%
  \let\array@row@pre\array@row@pre@default
  \let\array@row@pst\array@row@pst@default
  \let\tableft@skip\tableft@skip@default
  \let\tabmid@skip\tabmid@skip@default
  \let\tabright@skip\tabright@skip@default
  \appdef\tabular@hook{\let\@halignto\@empty}%
 }%
}{%
}%
\def\@makefntext#1{%
  \def\baselinestretch{1}%
  \parindent1em%
  \noindent
  \hb@xt@1.8em{%
   \hss\@makefnmark
  }%
  #1%
  \par
}%
\def\@makefnmark{%
 \hbox{%
  \@textsuperscript{%
   \normalfont\@thefnmark
  }%
 }%
}%
\expandafter\DeclareRobustCommand
\expandafter\rev@citet
\expandafter{%
 \expandafter\begingroup
  \expandafter\rtx@swap@citea
  \expandafter\g@bblefirsttoken
              \csname citet \endcsname
}%
\expandafter\DeclareRobustCommand
\expandafter\rev@citealp
\expandafter{%
 \expandafter\begingroup
  \expandafter\rtx@swap@citea
  \expandafter\g@bblefirsttoken
              \csname citealp \endcsname
}%
\expandafter\DeclareRobustCommand
\expandafter\rev@citealpnum
\expandafter{%
 \expandafter\begingroup
  \expandafter\rtx@swap@citenum
  \expandafter\g@bblefirsttoken
              \csname citealp \endcsname
}%
\def\rtx@swap@citenum{%
  \rtx@swap@citea
  \let\@cite\NAT@citenum
  \let\NAT@mbox\mbox
  \let\citeyear\NAT@citeyear
  \let\NAT@space\NAT@spacechar
}%
\def\g@bblefirsttoken{%
 \expandafter\true@sw
 \expandafter\@empty
}%
\newcommand\rtx@citesuper[3]{%
 \ifNAT@swa
  \leavevmode
  \unskip
  \textsuperscript{\normalfont#1}%
  \if*#3*\else\ (#3)\fi
 \else
  #1%
 \fi
 \endgroup
}%
\def\@makefnmark@cite{\begingroup\NAT@swatrue\@cite{{\@thefnmark}}{}{}}%
\def\rtx@bibsection{%
 \@ifx@empty\refname{%
  \par
 }{%
  \expandafter\section\expandafter*\expandafter{\refname}%
  \@nobreaktrue
 }%
}%
\def\rtx@swap@citea{%
 \let\NAT@def@citea\rtx@def@citea
 \let\NAT@def@citea@close\rtx@def@citea@close
 \let\NAT@def@citea@box\rtx@def@citea@box
}%
\def\rtx@def@citea{%
 \def\@citea{\NAT@separator\NAT@space}%
 \advance\c@NAT@ctr\@ne
 \@ifnum{\count@>\tw@}{%
  \@ifnum{\c@NAT@ctr=\count@}{\appdef\@citea{\NAT@conj\NAT@space}}{}%
 }{%
  \def\@citea{\NAT@space\NAT@conj\NAT@space}%
 }%
}%
\def\rtx@def@citea@close{%
 \rtx@def@citea
 \prepdef\@citea{\NAT@@close}%
}%
\def\rtx@def@citea@box{%
 \rtx@def@citea@close
 \expandafter\def\expandafter\@citea\expandafter{\expandafter\NAT@mbox\expandafter{\@citea}}%
}%
\def\NAT@conj{and}%
\def\NAT@BibitemShut#1{%
 \def\@bibstop{#1}%
 \let\bibitem@Stop\bibitemStop
 \let\bibitem@NoStop\bibitemNoStop
 \@ifx{\bibitemShut\relax}{\let\@bibitemShut\@empty}{%
  \expandafter\def\expandafter\@bibitemShut\expandafter{\bibitemShut}%
 }%
}%
\def\BibitemShut@ltx#1{%
 \unskip
 \def\@bibstop{#1}%
 \let\bibitem@Stop\bibitemStop
 \let\bibitem@NoStop\bibitemNoStop
 \@ifx{\bibitemShut\relax}{\let\@bibitemShut\@empty}{%
  \expandafter\def\expandafter\@bibitemShut\expandafter{\bibitemShut}%
 }%
}%
\newenvironment{thebibliography}{}{}%
\let\@listi\@empty
\appdef\rtx@require@packages{%
 \RequirePackage[sort&compress]{natbib}[2009/11/07 8.31a (PWD, AO)]%
 \let@environment{NAT@thebibliography}{thebibliography}%
 \let@environment{thebibliography}{rtx@thebibliography}%
 \let\bibliographystyle@latex\bibliographystyle
 \let\NAT@citesuper\rtx@citesuper
\let\bibsection\rtx@bibsection
\let\NATx@bibsetnum\NAT@bibsetnum
\def\NAT@bibsetnum#1{%
 \setlength{\topsep}{\z@}%
 \NATx@bibsetnum{\ref{LastBibItem}}%
}%
\let\NATx@bibsetup\NAT@bibsetup
\def\NAT@bibsetup{%
 \setlength{\labelwidth}{\z@}%
 \setlength{\labelsep}{\z@}%
 \setlength{\itemindent}{\z@}%
 \setlength{\listparindent}{\z@}%
 \setlength{\topsep}{\z@}%
 \setlength{\parsep}{\z@}%
 \NATx@bibsetup
}%
\let\bibpreamble\@empty
\def\newblock{\ }%
\let\NATx@bibnumfmt\bibnumfmt
\def\bibnumfmt{\place@bibnumber}%
\let\NAT@merge\thr@@
\let\NAT@citeyear\citeyear
\let\onlinecite\rev@citealp
\let\textcite\rev@citet
\@ifx{\BibitemShut\NAT@BibitemShut}{%
 \class@info{Repairing natbib's \string\BibitemShut}%
 \let\BibitemShut\BibitemShut@ltx
}{}%
\let\bibliographystyle@latex\bibliographystyle
\def\bibliographystyle{\@booleantrue\bibliographystyle@sw\def\@bibstyle}%
\@booleanfalse\bibliographystyle@sw
\def\NAT@bibitem@cont{%
 \let\bibitem@Stop\bibitemContinue@Stop
 \let\bibitem@NoStop\bibitemContinue
}%
\def\bibitemNoStop{%
 \@ifx@empty\@bibitemShut{.\spacefactor\@mmm\space}{\@bibitemShut}%
}%
\def\bibitemContinue{%
 \@ifx@empty\@bibitemShut{;\spacefactor\@mmm\space}{\@bibitemShut}%
}%
\def\bibitemContinue@Stop{%
 \@ifx@empty\@bibitemShut{\spacefactor\@mmm\space}{\@bibitemShut}%
}%
}%
\DeclareRobustCommand\onlinecite{\@onlinecite}%
\DeclareRobustCommand\textcite{\@textcite}%
\let\bibliography@latex\bibliography
\def\bibliography#1{%
 \auto@bib@empty
 \begingroup
  \let\auto@bib@innerbib\@empty
  \@ifx@empty{\pre@bibdata}{%
   \bibliography@latex{#1}%
  }{%
   \@if@empty{#1}{%
    \expandafter\bibliography@latex\expandafter{\pre@bibdata}%
   }{%
    \expandafter\bibliography@latex\expandafter{\pre@bibdata,#1}%
   }%
  }%
 \endgroup
}%
\let\pre@bibdata\@empty
\newenvironment{rtx@thebibliography}[1]{%
 \NAT@thebibliography{#1}%
 \let\@TBN@opr\present@bibnote
 \@FMN@list
}{%
 \auto@bib@innerbib
 \edef\@currentlabel{\arabic{NAT@ctr}}%
 \label{LastBibItem}%
 \endNAT@thebibliography
 \aftergroup\auto@bib@empty
}%
\def\present@bibnote#1#2{%
 \item[%
  \textsuperscript{%
   \normalfont
   \Hy@raisedlink{\hyper@anchorstart{frontmatter.#1}\hyper@anchorend}%
   \begingroup
    \csname c@\@mpfn\endcsname#1\relax
    \frontmatter@thefootnote
   \endgroup
  }%
 ]#2\par
}%
\def\write@bibliographystyle{%
 \@ifxundefined\@bibstyle{}{%
  \expandafter\bibliographystyle@latex\expandafter{\@bibstyle}%
  \bibliographystyle@sw{}{\@bibdataout@rev}%
 }%
 \global\let\write@bibliographystyle\relax
}%
\AtEndDocument{\write@bibliographystyle}%
\def\rtx@@citetp[#1]{\@ifnextchar[{\rtx@citex[#1]}{\rtx@citex[][#1]}}%
\def\rtx@citex[#1][#2]#3{%
 \begingroup
  \def\@tempa{[#1][#2]{#3}}%
  \@ifx{\@cite\NAT@citesuper}{%
   \leavevmode
   \skip@\lastskip
   \unskip
   \super@cite@let
  }{%
   \super@cite@end
  }%
}%
\def\super@cite@let{%
 \futurelet\@let@token\super@cite@check
}%
\def\super@cite@end{%
 \aftergroup\@citex\expandafter\endgroup\@tempa
}%
\def\super@cite@check{%
 \@ifx{\@let@token\@sptoken}{%
  \super@cite@end
 }{%
  \super@cite@swap
 }%
}%
\long\def\super@cite@swap#1{%
 \expandafter\@ifx\expandafter{\csname rtx@automove#1\endcsname\@empty}{%
  #1%
  \super@cite@let
 }{%
  \super@cite@end
  #1%
 }%
}%
\expandafter\let\csname rtx@automove.\endcsname\@empty
\expandafter\let\csname rtx@automove,\endcsname\@empty
\expandafter\let\csname rtx@automove:\endcsname\@empty
\expandafter\let\csname rtx@automove;\endcsname\@empty
\appdef\class@documenthook{%
 \citeautoscript@sw{%
  \@ifx{\@cite\NAT@citesuper}{%
   \let\NAT@@citetp\rtx@@citetp
  }{}%
 }{}%
}%
\def\mini@note{\save@note\mini@notes}%Implicit #2
\def\save@note#1#2{%
  \stepcounter\@mpfn
  \protected@xdef\@thefnmark{\thempfn}%
  \@footnotemark
  \expandafter\g@addto@macro
  \expandafter#1%
  \expandafter{%
  \expandafter \@@footnotetext
  \expandafter {\@thefnmark}{#2}%
              }%
}%
\long\def\@@footnotetext#1{\def\@thefnmark{#1}\@footnotetext}%
\let\mini@notes\@empty
\def\rev@citemark#1{%
 \expandafter\cite\expandafter{\@thefnmark}%
}%
\def\rev@endtext#1{%
 \let\@endnotelabel\@thefnmark
 \@endnotetext
}%
\def\endnote@ext{.end}%
\def\bibdata@app{Notes}%
\def\bibdata@ext{bib}%
\long\def\@endnotetext#1{%
  \begingroup
    \endnote@relax
    \immediate\write\@bibdataout{%
     @FOOTNOTE{%
      \@endnotelabel,%
      key="\@endnotelabel",%
      note="#1"%
     }%
    }%
  \endgroup
}%
\newwrite\@bibdataout
\def\endnote@relax{%
 \let\label\relax \let\index\relax \let\glossary\relax
 \let\cite \relax \let\ref  \relax \let\pageref \relax
 \let\(    \relax \let\)    \relax \let\\       \relax
 \let~\relax
 \let \protect \@unexpandable@protect
 \newlinechar`\^^M%
 \let\begin\relax \let\end\relax
}%
\appdef\class@documenthook{\@bibdataout@init}%
\def\@bibdataout@init{%
 \immediate\openout\@bibdataout\pre@bibdata.\bibdata@ext\relax
}%
\def\@bibdataout@rev{%
 \immediate\write\@bibdataout{%
  @CONTROL{%
   REVTEX41Control%
   \eprint@enable@sw{}{,eprint=""}%
  }%
 }%
 \if@filesw
  \immediate\write\@auxout{\string\citation{REVTEX41Control}}%
 \fi
}%
\def\printendnotes{%
 \class@warn{The \string\printendnotes\space command no longer serves any function. Please remove it from your document.}%
}%
\def\make@footnote@endnote{%
 \footinbib@sw{%
  \authoryear@sw{}{%
   \ltx@footnote@push
   \def\thempfn{Note\thefootnote}%
   \let\ltx@footmark\rev@citemark
   \let\ltx@foottext\rev@endtext
  }%
 }{}%
}%
\def\ltx@footnote@push{%
 \let\ltx@footmark@latex\ltx@footmark
 \let\ltx@foottext@latex\ltx@foottext
 \let\thempfn@latex\thempfn
 \def\ltx@footnote@pop{%
  \let\ltx@footmark\ltx@footmark@latex
  \let\ltx@foottext\ltx@foottext@latex
  \let\thempfn\thempfn@latex
 }%
}%
\appdef\class@documenthook{%
 \make@footnote@endnote
}%
\def\auto@bib{%
 \@ifx@empty\@FMN@list{%
  \footinbib@sw{%
   \@ifnum{\csname c@\@mpfn\endcsname>\z@}{%
    \true@sw
   }{%
    \test@bbl@sw
   }%
  }{%
   \test@bbl@sw
  }%
 }{%
  \true@sw
 }%
 {%
  \bibliography{}%
 }{}%
}%
\def\auto@bib@empty{%
 \let\auto@bib\@empty
}%
\def\test@bbl@sw{%
 \setbox\z@\vbox\bgroup
  \let\providecommand\providecommand@j@nk
  \let\bibfield\@gobbletwo
  \let\bibinfo\@gobbletwo
  \let\translation\@gobble
  \let\BibitemOpen\@empty
  \let\bibitemStop\@empty
  \let\bibitemNoStop\@empty
  \let\EOS\@empty
  \let\BibitemShut\@gobble
  \let\bibAnnoteFile\@gobbletwo
  \let\bibAnnote\@gobblethree
  \let\textbf\@gobble
  \let\emph\@gobble
  \@booleanfalse\bibitem@sw
  \let\bibitem\bibitem@set
  \auto@bib@innerbib
  \bibitem@sw{\aftergroup\true@sw}{\aftergroup\false@sw}%
 \egroup
}%
\newcommand\bibitem@set[1][]{%
 \bibitem@sw{}{%
  \@booleantrue\bibitem@sw
  \aftergroup\@booleantrue\aftergroup\bibitem@sw
 }%
}%
\def\auto@bib@innerbib{%
 \begingroup
  \let@environment{thebibliography}{thebibliography@nogroup}%
  \bibliography{}%
 \endgroup
}%
\def\thebibliography@nogroup#1{%
 \endgroup
 \def\@currenvir{thebibliography}%
}%
\def\endthebibliography@nogroup{\begingroup}%
\long\def \@gobblethree #1#2#3{}%
\def\providecommand@j@nk#1[#2]{%
 \@ifnum{#2=\z@}{\def\j@nk}{%
  \@ifnum{#2=\@ne}{\def\j@nk##1}{%
   \@ifnum{#2=\tw@}{\def\j@nk##1##2}{%
    \@ifnum{#2=\thr@@}{\def\j@nk##1##2##3}{%
    }%
   }%
  }%
 }%
}%
\def\thepage{\@arabic\c@page}%
\appdef\setup@hook{%
 \tabbingsep \labelsep
 \leftmargin\leftmargini
 \labelwidth\leftmargin\advance\labelwidth-\labelsep
 \let\@listi\@listI
 \@listi
}%
\appdef\class@documenthook{%
 \global\c@page\@ne
 \def\curr@envir{document}%
 \mark@envir{\curr@envir}%
}%
\def\open@onecolumn{%
 \open@column@one\@ne
 \set@colht
 \@floatplacement
 \@dblfloatplacement
}%
\def\open@twocolumn{%
 \open@column@mlt\tw@
 \set@colht
 \@floatplacement
 \@dblfloatplacement
 \sloppy
 \let\set@listindent\set@listindent@
}%
\def\appendix{%
 \par
 \setcounter{section}\z@
 \setcounter{subsection}\z@
 \setcounter{subsubsection}\z@
 \def\thesubsection{\arabic{subsection}}%
 \def\thesubsubsection{\alph{subsubsection}}%
 \@addtoreset{equation}{section}%
 \def\theequation@prefix{\thesection}%
 \addtocontents{toc}{\protect\appendix}%
 \@ifstar{%
  \def\thesection{\unskip}%
  \def\theequation@prefix{A.}%
 }{%
  \def\thesection{\Alph{section}}%
 }%
}%
\def\title@column#1{%
 \minipagefootnote@init
 #1%
 \minipagefootnote@foot
}%
\def\close@column{%
 \newpage
}%
\def\galley@outdent{\rightmargin-\columnwidth\advance\rightmargin-\columnsep}%
\let\widetext@outdent\@empty
\newenvironment{widetext@galley}{%
  \list{}{%
    \topsep        \z@skip
    \listparindent \parindent
    \itemindent    \parindent
    \leftmargin    \z@
    \parsep        \z@\@plus\p@
    \widetext@outdent
    \relax
  }%
  \item\relax
}{
  \endlist
}%
\def\title@column@grid#1{%
 \minipagefootnote@init
  \onecolumngrid
  \begingroup
   \let\@footnotetext\frontmatter@footnotetext
   \ltx@no@footnote
   #1%
  \endgroup
  \twocolumngrid
 \minipagefootnote@foot
}%
\def\close@column@grid{%
 \balancelastpage@sw{%
  \onecolumngrid
 }{}%
}%
\newenvironment{widetext@grid}{%
  \par\ignorespaces
  \setbox\widetext@top\vbox{%
   \hb@xt@\hsize{%
    \leaders\hrule\hfil
    \vrule\@height6\p@
   }%
  }%
  \setbox\widetext@bot\hb@xt@\hsize{%
    \vrule\@depth6\p@
    \leaders\hrule\hfil
  }%
  \onecolumngrid
  \vskip10\p@
  \dimen@\ht\widetext@top\advance\dimen@\dp\widetext@top
  \cleaders\box\widetext@top\vskip\dimen@
  \vskip6\p@
  \prep@math@patch
}{%
  \par
  \vskip6\p@
  \setbox\widetext@bot\vbox{%
   \hb@xt@\hsize{\hfil\box\widetext@bot}%
  }%
  \dimen@\ht\widetext@bot\advance\dimen@\dp\widetext@bot
  \cleaders\box\widetext@bot\vskip\dimen@
  \vskip8.5\p@
  \twocolumngrid\global\@ignoretrue
  \@endpetrue
}%
\newbox\widetext@top
\newbox\widetext@bot
\def\set@page@grid{%
 \twocolumn@sw{%
  \let\set@footnotewidth\set@footnotewidth@two
  \let\compose@footnotes\compose@footnotes@two
  \let@environment{widetext}{widetext@grid}%
  \let\title@column\title@column@grid
  \let\close@column\close@column@grid
 }{%
  \let@environment{widetext}{widetext@galley}%
  \preprintsty@sw{%
  }{%
   \galley@sw{%
    \let\widetext@outdent\galley@outdent
   }{}%
  }%
 }%
}%
\appdef\setup@hook{\set@page@grid}%
\DeclareOldFontCommand{\rm}{\normalfont\rmfamily}{\mathrm}
\DeclareOldFontCommand{\sf}{\normalfont\sffamily}{\mathsf}
\DeclareOldFontCommand{\tt}{\normalfont\ttfamily}{\mathtt}
\DeclareOldFontCommand{\bf}{\normalfont\bfseries}{\mathbf}
\DeclareOldFontCommand{\it}{\normalfont\itshape}{\mathit}
\DeclareOldFontCommand{\sl}{\normalfont\slshape}{\@nomath\sl}
\DeclareOldFontCommand{\sc}{\normalfont\scshape}{\@nomath\sc}
\DeclareRobustCommand*\cal{\@fontswitch\relax\mathcal}
\DeclareRobustCommand*\mit{\@fontswitch\relax\mathnormal}
\def\today{\ifcase\month\or
  January\or February\or March\or April\or May\or June\or
  July\or August\or September\or October\or November\or December\fi
  \space\number\day, \number\year}
\def\partname{Part}
\def\tocname{Contents}
\def\lofname{List of Figures}
\def\lotname{List of Tables}
\def\refname{References}
\def\indexname{Index}
\def\figurename{FIG.}
\def\figuresname{Figures}%
\def\tablename{TABLE}
\def\tablesname{Tables}%
\def\abstractname{Abstract}
\def\appendixesname{Appendixes}%
\def\appendixname{Appendix}%
\def\acknowledgmentsname{Acknowledgments}
\def\journalname{??}
\def\copyrightname{??}
\def\andname{and}
\def\@pacs@name{PACS numbers: }%
\def\@keys@name{Keywords: }%
\def\ppname{pp}
\def\numbername{number}
\def\volumename{volume}
\def\Dated@name{Dated: }%
\def\Received@name{Received }%
\def\Revised@name{Revised }%
\def\Accepted@name{Accepted }%
\def\Published@name{Published }%
\def\address{\replace@command\address\affiliation}%
\def\altaddress{\replace@command\altaddress\altaffiliation}%
\newenvironment{references}{%
 \class@warn@end{The references environment is not supported; use thebibliography instead.}
 \gdef\references{\thebibliography{}}\references
}{%
 \endthebibliography
}%
\def\draft{%
 \class@warn@end{Command \string\draft\space is obsolete;^^JInvoke option draft instead.}%
 \@booleantrue\draft@sw
}%
\def\tighten{%
 \class@warn@end{Command \string\tighten\space is obsolete;^^JInvoke option tightenlines instead.}%
 \@booleantrue\tightenlines@sw
}%
\def\tableline{%
 \noalign{%
  \class@warn@end{Command \string\tableline\space is obsolete;^^JUse \string\colrule\space instead.}%
  \global\let\tableline\colrule
 }%
 \tableline
}%
\def\case{\replace@command\case\frac}%
\def\slantfrac{\replace@command\slantfrac\frac}%
\def\tablenote{\replace@command\tablenote\footnote}%
\def\tablenotemark{\replace@command\tablenotemark\footnotemark}%
\def\tablenotetext{\replace@command\tablenotetext\footnotetext}%
\DeclareRobustCommand\REV@text[1]{%
 \relax
 \ifmmode
  \mathchoice
   {\hbox{{\everymath{\displaystyle     }#1}}}%
   {\hbox{{\everymath{\textstyle        }#1}}}%
   {\hbox{{\everymath{\scriptstyle      }\let\f@size\sf@size\selectfont#1}}}%
   {\hbox{{\everymath{\scriptscriptstyle}\let\f@size\ssf@size\selectfont#1}}}%
  \glb@settings
 \else
  \mbox{#1}%
 \fi
}%
\DeclareRobustCommand\REV@bbox[1]{%
 \relax
 \ifmmode
  \mathchoice
   {\hbox{{\everymath{\displaystyle     }\boldmath$#1$}}}%
   {\hbox{{\everymath{\textstyle        }\boldmath$#1$}}}%
   {\hbox{{\everymath{\scriptstyle      }\boldmath$#1$}}}%
   {\hbox{{\everymath{\scriptscriptstyle}\boldmath$#1$}}}%
  \glb@settings
 \else
  \mbox{#1}%
 \fi
}%
\DeclareRobustCommand\REV@bm[1]{%
 \class@warn@end{To use \string\bm, please load the bm package!}%
 \global\let\bm\relax
}%
\def\FL{\obsolete@command\FL}%
\def\FR{\obsolete@command\FR}%
\def\narrowtext{\obsolete@command\narrowtext}%
\def\mediumtext{\obsolete@command\mediumtext}%
\newenvironment{quasitable}{%
 \let@environment{tabular}{longtable}%
}{%
}%
\let\text\REV@text
\let\bm\REV@bm
\appdef\setup@hook{%
 \providecommand\bibinfo[2]{#2}%
 \providecommand\eprint[2][]{#2}%
}%
\def\bbox#1{%
 \class@warn@end{\string\bbox\space is obsolete,^^Jload the bm package and use \string\bm\space instead.}%
 \global\let\bbox\relax
}%
\newenvironment{mathletters}{%
 \class@warn@end{Environment {mathletters} is obsolete;^^Jload the amsmath package and use {subequations}!}%
 \global\let\mathletters\@empty
}{%
}%
\def\eqnum#1{%
 \class@warn@end{\string\eqnum\space is obsolete, load the amsmath package and use \string\tag!}%
 \global\let\eqnum\@gobble
}%
\appdef\rtx@require@packages{%
 \RequirePackage{revsymb4-1}%
}%
\appdef\class@documenthook{\revsymb@inithook}%
\def\@LN@LLerror@org{%
 \PackageError{lineno}{%
  \string\linelabel\space without \string\linenumbers
 }{%
  Just see documentation. (New feature v4.11)%
 }%
 \@gobble
}%
\def\@LN@LLerror@ltx{%
 \PackageWarning{lineno}{%
  To make the \string\linelabel\space command work, you must issue the \string\linenumbers\ command
 }%
 \@gobble
}%
\appdef\class@documenthook{%
 \@ifx{\@LN@LLerror\@LN@LLerror@org}{%
  \class@info{Overriding \string\@LN@LLerror}%
  \let\@LN@LLerror\@LN@LLerror@ltx
 }{}%
 \@ifpackageloaded{lineno}{%
  \@ifxundefined{\set@linepenalties}{}{%
   \def\prep@absbox{\set@linepenalties}%
   \def\post@absbox{\let\@LN@parpgbrk\@empty\@linenumberpar}%
  }%
 }{}%
}%
\appdef\rtx@require@packages{%
 \InputIfFileExists{\jobname.rty}{}{}%
}%
\@parse@class@options@society
\@process@society{aps}%
\@parse@class@options@\@journal
\expandafter\@process@journal\expandafter{\@journal@default}%
\@parse@class@options@\@pointsize
\expandafter\@process@pointsize\expandafter{\@pointsize@default}%
\@options
\rtx@require@packages
\setup@hook
\endinput
%%
%% End of file `revtex4-1.cls'.

==> anc/revtex4-1_SI.cls <==
%%
%% This is file `revtex4-1.cls',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% revtex4-1.dtx  (with options: `kernel')
%% ltxutil.dtx  (with options: `kernel')
%% ltxfront.dtx  (with options: `kernel')
%% ltxgrid.dtx  (with options: `kernel')
%% revtex4-1.dtx  (with options: `options')
%% ltxutil.dtx  (with options: `options')
%% ltxfront.dtx  (with options: `options')
%% ltxgrid.dtx  (with options: `options')
%% revtex4-1.dtx  (with options: `package')
%% 
%% This file is part of the APS files in the REVTeX 4 distribution.
%% For the version number, search on the string 
%% Original version by David Carlisle
%% Modified by Arthur Ogawa (mailto:arthur_ogawa at sbcglobal dot net)
%% 
%% Copyright (c) 2009 The American Physical Society.
%% http://publish.aps.org/revtex4/
%% mailto:revtex4@aps.org
%% 
%% See the REVTeX 4 README file for restrictions and more information.
%% 
\NeedsTeXFormat{LaTeX2e}[1996/12/01]%
\ProvidesClass{revtex4-1_SI}
 [2010/07/25/20:33:00 4.1r (http://publish.aps.org/revtex4/ for documentation)]% \fileversion
\let\class@name\@gtempa
\GenericInfo{}{\space
 Copyright (c) 2009 The American Physical Society.^^J
 mailto:revtex@aps.org^^J
 Licensed under the LPPL:^^Jhttp://www.ctan.org/tex-archive/macros/latex/base/lppl.txt^^J
 Arthur Ogawa <arthur_ogawa at sbcglobal dot net>^^J
 Based on work by David Carlisle <david at dcarlisle.demon.co.uk>%
 \@gobble
}%
\if@compatibility
  \edef\reserved@a{\errhelp{%
   Change your \string\documentstyle\space statement to
   \string\documentclass\space and rerun.
  }}\reserved@a
  \errmessage{You cannot run \class@name\space in compatability mode}%
  \expandafter\@@end
\fi
\typeout{%
ltxutil%
 [2010/07/25/20:33:00 4.1r utilities package (portions licensed from W. E. Baxter web at superscript.com)]% \fileversion
}%
\def\class@err#1{\ClassError{\class@name}{#1}\@eha}%
\def\class@warn#1{\ClassWarningNoLine{\class@name}{#1}}%
\def\class@info#1{\ClassInfo{\class@name}{#1}}%
\def\obsolete@command#1{%
 \class@warn@end{Command \string#1\space is obsolete.^^JPlease remove from your document}%
 \global\let#1\@empty
 #1%
}%
\def\replace@command#1#2{%
 \class@warn@end{Command \string#1\space is obsolete;^^JUse \string#2\space instead}%
 \global\let#1#2%
 #1%
}%
\def\replace@environment#1#2{%
 \class@warn@end{Environment #1 is obsolete;^^JUse #2 instead}%
 \glet@environment{#1}{#2}%
 \@nameuse{#1}%
}%
\def\incompatible@package#1{%
 \@ifpackageloaded{#1}{%
  \def\@tempa{I cannot continue. You must remove the \string\usepackage\ statement that caused that package to be loaded.}%
  \ClassError{\class@name}{The #1 package cannot be used with \class@name}%
  \@tempa\stop
 }{%
  \class@info{#1 was not loaded (OK!)}%
 }%
}%
\def\class@warn@end#1{%
 \gappdef\class@enddocumenthook{\class@warn{#1}}%
}%
\ifx\undefined\class@name
 \def\class@name{ltxutil}%
 \class@warn{You should define the class name before reading in this package. Using default}%
\fi
\def\t@{to}%
\dimendef\dimen@iii\thr@@
\def\halignt@{\halign\t@}%
\chardef\f@ur=4\relax
\chardef\cat@letter=11\relax
\chardef\other=12\relax
\def\let@environment#1#2{%
 \expandafter\let
 \csname#1\expandafter\endcsname\csname#2\endcsname
 \expandafter\let
 \csname end#1\expandafter\endcsname\csname end#2\endcsname
}%
\def\glet@environment#1#2{%
 \global\expandafter\let
 \csname#1\expandafter\endcsname\csname#2\endcsname
 \global\expandafter\let
 \csname end#1\expandafter\endcsname\csname end#2\endcsname
}%
\newcommand\tracingplain{%
 \tracingonline\z@\tracingcommands\z@\tracingstats\z@
 \tracingpages\z@\tracingoutput\z@\tracinglostchars\@ne
 \tracingmacros\z@\tracingparagraphs\z@\tracingrestores\z@
 \showboxbreadth5\showboxdepth3\relax %\errorstopmode
 }%
\newcommand\traceoutput{%
 \appdef\@resetactivechars{\showoutput}%
}%
\newcommand\say[1]{\typeout{<\noexpand#1=\meaning#1>}}%
\newcommand\saythe[1]{\typeout{<\noexpand#1=\the#1>}}%
\def\fullinterlineskip{\prevdepth\z@}%
\countdef\count@i\@ne
\countdef\count@ii\tw@
\long\def\prepdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \edef#1{\the\toks@ii\the\toks@}%
}%
\long\def\appdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \edef#1{\the\toks@\the\toks@ii}%
}%
\long\def\gappdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \global\edef#1{\the\toks@\the\toks@ii}%
}%
\long\def\appdef@val#1#2{%
 \appdef#1{{#2}}%
}%
\long\def\appdef@e#1#2{%
 \expandafter\appdef
 \expandafter#1%
 \expandafter{#2}%
}%
\long\def\appdef@eval#1#2{%
 \expandafter\appdef@val
 \expandafter#1%
 \expandafter{#2}%
}%
\toksdef\toks@ii=\tw@
\long\def\@ifxundefined#1{\@ifx{\undefined#1}}%
\long\def\@ifnotrelax#1#2#3{\@ifx{\relax#1}{#3}{#2}}%
\long\def\@argswap#1#2{#2#1}%
\long\def\@argswap@val#1#2{#2{#1}}%
\def\@ifxundefined@cs#1{\expandafter\@ifx\expandafter{\csname#1\endcsname\relax}}%
\def\@boolean#1#2{%
  \long\def#1{%
    #2% \if<something>
      \expandafter\true@sw
    \else
      \expandafter\false@sw
    \fi
  }%
}%
\def\@boole@def#1#{\@boolean{#1}}% Implicit #2
\def\@booleantrue#1{\let#1\true@sw}%
\def\@booleanfalse#1{\let#1\false@sw}%
\@boole@def\@ifx#1{\ifx#1}%
\@boole@def\@ifx@empty#1{\ifx\@empty#1}%
\@boole@def\@if@empty#1{\if!#1!}%
\def\@if@sw#1#2{#1\expandafter\true@sw\else\expandafter\false@sw#2}%
\@boole@def\@ifdim#1{\ifdim#1}%
\@boole@def\@ifeof#1{\ifeof#1}%
\@boole@def\@ifhbox#1{\ifhbox#1}%
\@boole@def\@ifhmode{\ifhmode}%
\@boole@def\@ifinner{\ifinner}%
\@boole@def\@ifmmode{\ifmmode}%
\@boole@def\@ifnum#1{\ifnum#1}%
\@boole@def\@ifodd#1{\ifodd#1}%
\@boole@def\@ifvbox#1{\ifvbox#1}%
\@boole@def\@ifvmode{\ifvmode}%
\@boole@def\@ifvoid#1{\ifvoid#1}%
\long\def\true@sw#1#2{#1}%
\long\def\false@sw#1#2{#2}%
\long\def\loopuntil#1{#1{}{\loopuntil{#1}}}%
\long\def\loopwhile#1{#1{\loopwhile{#1}}{}}%
\def\@provide#1{%
 \@ifx{\undefined#1}{\true@sw}{\@ifx{\relax#1}{\true@sw}{\false@sw}}%
 {\def#1}{\def\j@nk}%
}%
\prepdef\document{%
 \endgroup
 \document@inithook
 \true@sw{}%
}%
\let\document@inithook\@empty
\appdef\document@inithook{%
 \AtBeginDocument{\class@documenthook}%
}%
\AtEndDocument{%
 \class@enddocumenthook
}%
\let\class@documenthook\@empty
\let\class@enddocumenthook\@empty
\def\enddocument{%
 \let\AtEndDocument\@firstofone
 \@enddocumenthook
 \@checkend{document}%
 \clear@document
 \check@aux
 \deadcycles\z@
 \@@end
}%
\def\check@aux{\do@check@aux}%
\def\do@check@aux{%
 \@if@sw\if@filesw\fi{%
  \immediate\closeout\@mainaux
  \let\@setckpt\@gobbletwo
  \let\@newl@bel\@testdef
  \@tempswafalse
  \makeatletter
  \input\jobname.aux\relax
 }{}%
 \@dofilelist
 \@ifdim{\font@submax >\fontsubfuzz\relax}{%
  \@font@warning{%
   Size substitutions with differences\MessageBreak
   up to \font@submax\space have occured.\@gobbletwo
  }%
 }{}%
 \@defaultsubs
 \@refundefined
 \@if@sw\if@filesw\fi{%
  \@ifx{\@multiplelabels\relax}{%
   \@if@sw\if@tempswa\fi{%
    \@latex@warning@no@line{%
     Label(s) may have changed.
     Rerun to get cross-references right
    }%
   }{}%
  }{%
    \@multiplelabels
  }%
 }{}%
}%
\def\clear@document{%
 \clearpage
 \do@output@cclv{%
  \Call@AfterLastShipout
 }%
}%
\appdef\class@documenthook{%
 \providecommand\Call@AfterLastShipout{}%
}%
\def\class@extension#1#2{%
 \IfFileExists{#1.#2}{%
  \expandafter\class@extensionfile\csname ver@\@currname.\@currext\endcsname{#1}#2%
 }{%
  \csname rtx@#1\endcsname
 }%
}%
\def\class@extensionfile#1#2#3{%
 \@pass@ptions#3\@unusedoptionlist{#2}%
 \global\let\@unusedoptionlist\@empty
 \expandafter\class@ext@hook\csname#2.#3-h@@k\endcsname#1{#2}#3%
}%
\def\class@ext@hook#1#2#3#4{%
 \@pushfilename@ltx
 \makeatletter
 \let\CurrentOption\@empty
 \@reset@ptions
 \let#1\@empty
 \xdef\@currname{#3}%
 \global\let\@currext#4%
 \global\let\@clsextension\@currext
 \input{#3.#4}%
 \@ifl@ter#4{#3}#2{%
  \class@info{Class extension later than: #2}%
 }{%
  \class@info{Class extension earlier: #2}%
  \@@end
 }%
 #1%
 \let#1\@undefined
 \expandafter\@p@pfilename@ltx\@currnamestack@ltx\@nil
 \@reset@ptions
}%
\def\@pushfilename@ltx{%
 \xdef\@currnamestack@ltx{%
  {\@currname}%
  {\@currext}%
  {\@clsextension}%
  {\the\catcode`\@}%
  \@currnamestack@ltx
 }%
}%
\def\@p@pfilename@ltx#1#2#3#4#5\@nil{%
 \gdef\@currname{#1}%
 \gdef\@currext{#2}%
 \gdef\@clsextension{#3}%
 \catcode`\@#4\relax
 \gdef\@currnamestack@ltx{#5}%
}%
\global\let\@currnamestack@ltx\@empty
\def\flushing{%
  \let\\\@normalcr
  \leftskip\z@skip
  \rightskip\z@skip
  \@rightskip\z@skip
  \parfillskip\@flushglue
}%
\expandafter\DeclareRobustCommand\expandafter\@centercr\expandafter{\@centercr}%
\def\eqnarray@LaTeX{%
   \stepcounter{equation}%
   \def\@currentlabel{\p@equation\theequation}%
   \global\@eqnswtrue
   \m@th
   \global\@eqcnt\z@
   \tabskip\@centering
   \let\\\@eqncr
   $$\everycr{}\halign to\displaywidth\bgroup
       \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
      &\global\@eqcnt\@ne\hskip \tw@\arraycolsep \hfil${##}$\hfil
      &\global\@eqcnt\tw@ \hskip \tw@\arraycolsep
         $\displaystyle{##}$\hfil\tabskip\@centering
      &\global\@eqcnt\thr@@ \hb@xt@\z@\bgroup\hss##\egroup
         \tabskip\z@skip
      \cr
}
\long\def\eqnarray@fleqn@fixed{%
 \stepcounter{equation}\def\@currentlabel{\p@equation\theequation}%
 \global\@eqnswtrue\m@th\global\@eqcnt\z@
 \tabskip\ltx@mathindent
 \let\\=\@eqncr
 \setlength\abovedisplayskip{\topsep}%
 \ifvmode\addtolength\abovedisplayskip{\partopsep}\fi
 \addtolength\abovedisplayskip{\parskip}%
 \setlength\belowdisplayskip{\abovedisplayskip}%
 \setlength\belowdisplayshortskip{\abovedisplayskip}%
 \setlength\abovedisplayshortskip{\abovedisplayskip}%
 $$%
 \everycr{}%
 \halignt@\linewidth\bgroup
  \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
  &\global\@eqcnt\@ne
   \hskip\tw@\eqncolsep
   \hfil${{}##{}}$\hfil
  &\global\@eqcnt\tw@
   \hskip\tw@\eqncolsep
   $\displaystyle{##}$\hfil\tabskip\@centering
  &\global\@eqcnt\thr@@\hb@xt@\z@\bgroup\hss##\egroup
   \tabskip\z@skip
  \cr
}%
\@ifx{\eqnarray\eqnarray@LaTeX}{%
 \class@info{Repairing broken LaTeX eqnarray}%
 \let\eqnarray\eqnarray@fleqn@fixed
 \newlength\eqncolsep
 \setlength\eqncolsep\z@
 \let\eqnarray@LaTeX\relax
 \let\eqnarray@fleqn@fixed\relax
}{}%
\def\ltx@mathindent{\@centering}%
\def\set@eqnarray@skips{}%
\def\prep@math{%
 \@ifvmode{\everypar{{\setbox\z@\lastbox}}}{}%
}%
\def\prep@math@patch{%
 \prepdef\equation{\prep@math}%
 \prepdef\eqnarray{\prep@math}%
}%
\def\footnote{\@ifnextchar[\ltx@xfootnote\ltx@yfootnote}%
\def\ltx@xfootnote[#1]{%
 \ltx@def@footproc\ltx@footmark[#1]%
 \expandafter\ltx@foottext\expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\ltx@yfootnote{%
 \ltx@stp@footproc\ltx@footmark
 \expandafter\ltx@foottext\expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\footnotemark{\@ifnextchar[\ltx@xfootmark\ltx@yfootmark}%
\def\ltx@xfootmark{\ltx@def@footproc\ltx@footmark}%
\def\ltx@yfootmark{\ltx@stp@footproc\ltx@footmark}%
\def\ltx@footmark#1{%
 \leavevmode
 \ifhmode\edef\@x@sf{\the\spacefactor}\nobreak\fi
 \begingroup
  \expandafter\ltx@make@current@footnote\expandafter{\@mpfn}{#1}%
  \expandafter\@argswap@val\expandafter{\Hy@footnote@currentHref}{\hyper@linkstart {link}}%
   \@makefnmark
  \hyper@linkend
 \endgroup
 \ifhmode\spacefactor\@x@sf\fi
 \relax
}%
\def\footnotetext{\@ifnextchar[\ltx@xfoottext\ltx@yfoottext}%
\def\ltx@xfoottext{\ltx@def@footproc\ltx@foottext}%
\def\ltx@yfoottext{\ltx@stp@footproc\ltx@foottext}%
\long\def\ltx@foottext#1#2{%
 \begingroup
  \expandafter\ltx@make@current@footnote\expandafter{\@mpfn}{#1}%
  \@footnotetext{#2}%
 \endgroup
}%
\def\ltx@def@footproc#1[#2]{%
 \begingroup
   \csname c@\@mpfn\endcsname #2\relax
   \unrestored@protected@xdef\@thefnmark{\thempfn}%
 \expandafter\endgroup
 \expandafter#1%
 \expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\ltx@stp@footproc#1{%
 \expandafter\stepcounter\expandafter{\@mpfn}%
 \protected@xdef\@thefnmark{\thempfn}%
 \expandafter#1%
 \expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\appdef\class@documenthook{%
 \let\footnote@latex\footnote
 \@ifpackageloaded{hyperref}{}{%
  \let\H@@footnotetext\@footnotetext
  \def\@footnotetext{\H@@footnotetext}%
  \let\H@@mpfootnotetext\@mpfootnotetext
  \def\@mpfootnotetext{\H@@mpfootnotetext}%
 }%
}%
\def\ltx@make@current@footnote#1#2{%
  \csname c@#1\endcsname#2\relax
  \protected@edef\Hy@footnote@currentHref{\@currentHref-#1.\csname the#1\endcsname}%
}%
\def\thempfootnote@latex{{\itshape \@alph \c@mpfootnote }}%
\def\ltx@thempfootnote{\@alph\c@mpfootnote}%
\@ifx{\thempfootnote\thempfootnote@latex}{%
 \class@info{Repairing hyperref-unfriendly LaTeX definition of \string\mpfootnote}%
 \let\thempfootnote\ltx@thempfootnote
}{}%
\def\@makefnmark{%
 \hbox{%
  \@textsuperscript{%
   \normalfont\itshape\@thefnmark
  }%
 }%
}%
\long\def\@footnotetext{%
 \insert\footins\bgroup
  \make@footnotetext
}%
\long\def\@mpfootnotetext{%
 \minipagefootnote@pick
  \make@footnotetext
}%
\long\def\make@footnotetext#1{%
  \set@footnotefont
  \set@footnotewidth
  \@parboxrestore
  \protected@edef\@currentlabel{%
   \csname p@\@mpfn\endcsname\@thefnmark
  }%
  \color@begingroup
   \@makefntext{%
    \rule\z@\footnotesep\ignorespaces#1%
    \@finalstrut\strutbox\vadjust{\vskip\z@skip}%
   }%
  \color@endgroup
 \minipagefootnote@drop
}%
\def\set@footnotefont{%
  \reset@font\footnotesize
  \interlinepenalty\interfootnotelinepenalty
  \splittopskip\footnotesep
  \splitmaxdepth\dp\strutbox
}%
\def\set@footnotewidth{\set@footnotewidth@one}%
\def\robustify@contents{%
 \let \label \@gobble
 \let \index \@gobble
 \let \glossary \@gobble
 \let\footnote \@gobble
 \def\({\string\(}%
 \def\){\string\)}%
 \def\\{\string\\}%
}%
\long\def\addtocontents#1#2{%
 \protected@write\@auxout{\robustify@contents}{\string \@writefile {#1}{#2}}%
}%
\def\addcontentsline#1#2#3{%
 \addtocontents{#1}{%
  \protect\contentsline{#2}{#3}{\thepage}{}%
 }%
}%
\def\label#1{%
 \@bsphack
  \protected@write\@auxout{}{%
   \string\newlabel{#1}{{\@currentlabel}{\thepage}{}{}{}}%
  }%
 \@esphack
}%
\def\ltx@contentsline#1{%
 \expandafter\@ifnotrelax\csname l@#1\endcsname{}{%
  \expandafter\let\csname l@#1\endcsname\@gobbletwo
 }%
 \contentsline@latex{#1}%
}%
\appdef\document@inithook{%
 \let\contentsline@latex\contentsline
 \let\contentsline\ltx@contentsline
}%
\appdef\class@documenthook{%
 \prepdef\caption{\minipagefootnote@here}%
}%
\def\minipagefootnote@init{%
 \setbox\@mpfootins\box\voidb@x
}%
\def\minipagefootnote@pick{%
 \global\setbox\@mpfootins\vbox\bgroup
  \unvbox\@mpfootins
}%
\def\minipagefootnote@drop{%
 \egroup
}%
\def\minipagefootnote@here{%
    \par
    \@ifvoid\@mpfootins{}{%
      \vskip\skip\@mpfootins
      \fullinterlineskip
      \@ifinner{%
       \vtop{\unvcopy\@mpfootins}%
       {\setbox\z@\lastbox}%
      }{}%
      \unvbox\@mpfootins
    }%
}%
\def\minipagefootnote@foot{%
 \@ifvoid\@mpfootins{}{%
  \insert\footins\bgroup\unvbox\@mpfootins\egroup
 }%
}%
\def\endminipage{%
    \par
    \unskip
    \minipagefootnote@here
    \@minipagefalse   %% added 24 May 89
  \color@endgroup
  \egroup
  \expandafter\@iiiparbox\@mpargs{\unvbox\@tempboxa}%
}%
\@booleantrue\floats@sw
\let\@xfloat@LaTeX\@xfloat
\def\@xfloat#1[#2]{%
  \@xfloat@prep
  \@nameuse{fp@proc@#2}%
  \floats@sw{\@xfloat@LaTeX{#1}[#2]}{\@xfloat@anchored{#1}[]}%
}%
\def\@xfloat@prep{%
  \ltx@footnote@pop
  \def\@mpfn{mpfootnote}%
  \def\thempfn{\thempfootnote}%
  \c@mpfootnote\z@
  \let\H@@footnotetext\H@@mpfootnotetext
}%
\let\ltx@footnote@pop\@empty
\def\@xfloat@anchored#1[#2]{%
 \def\@captype{#1}%
 \begin@float@pagebreak
  \let\end@float\end@float@anchored
  \let\end@dblfloat\end@float@anchored
        \hsize\columnwidth
        \@parboxrestore
        \@floatboxreset
  \minipagefootnote@init
}%
\def\end@float@anchored{%
  \minipagefootnote@here
  \par\vskip\z@skip
 \par
 \end@float@pagebreak
}%
\def\begin@float@pagebreak{\par\addvspace\intextsep}%
\def\end@float@pagebreak{\par\addvspace\intextsep}%
\def\@mpmakefntext#1{%
 \parindent=1em
 \noindent
 \hb@xt@1em{\hss\@makefnmark}%
 #1%
}%
\def\do@if@floats#1#2{%
 \floats@sw{}{%
  \expandafter\newwrite
              \csname#1write\endcsname
  \expandafter\def
              \csname#1@stream\endcsname{\jobname#2}%
  \expandafter\immediate
  \expandafter\openout
              \csname#1write\endcsname
              \csname#1@stream\endcsname\relax
  \@ifxundefined\@float@LaTeX{%
   \let\@float@LaTeX\@float
   \let\@dblfloat@LaTeX\@dblfloat
   \let\@float\write@float
   \let\@dblfloat\write@floats
  }{}%
  \let@environment{#1@float}{#1}%
  \let@environment{#1@floats}{#1*}%
  \@ifxundefined@cs{#1@write}{}{%
   \let@environment{#1}{#1@write}%
  }%
 }%
}%
\def\triggerpar{\leavevmode\@@par}%
\def\oneapage{\def\begin@float@pagebreak{\newpage}\def\end@float@pagebreak{\newpage}}%
\def\print@float#1#2{%
 \lengthcheck@sw{%
  \total@float{#1}%
 }{}%
 \@ifxundefined@cs{#1write}{}{%
  \begingroup
   \@booleanfalse\floats@sw
   #2%
   \raggedbottom
   \def\array@default{v}% floats must
   \let\@float\@float@LaTeX
   \let\@dblfloat\@dblfloat@LaTeX
   \let\trigger@float@par\triggerpar
   \let@environment{#1}{#1@float}%
   \let@environment{#1*}{#1@floats}%
   \expandafter\prepdef\csname#1\endcsname{\trigger@float@par}%
   \expandafter\prepdef\csname#1*\endcsname{\trigger@float@par}%
   \@namedef{fps@#1}{h!}%
   \expandafter\immediate
   \expandafter\closeout
               \csname#1write\endcsname
   \everypar{%
    \global\let\trigger@float@par\relax
    \global\everypar{}\setbox\z@\lastbox
    \@ifxundefined@cs{#1sname}{}{%
     \begin@float@pagebreak
     \expandafter\section
     \expandafter*%
     \expandafter{%
                  \csname#1sname\endcsname
                 }%
    }%
   }%
   \input{\csname#1@stream\endcsname}%
  \endgroup
  \global\expandafter\let\csname#1write\endcsname\relax
 }%
}%
\chardef\@xvi=16\relax
\mathchardef\@twopowerfourteen="4000
\mathchardef\@twopowertwo="4
\def\tally@float#1{%
 \begingroup
  \@tempcnta\count\@currbox
  \divide\@tempcnta\@xxxii
  \multiply\@tempcnta\@xxxii
  \advance\count\@currbox-\@tempcnta
  \divide\@tempcnta\@xxxii
  \@ifnum{\count\@currbox>\@xvi}{%
   \advance\count\@currbox-\@xvi\@booleantrue\@temp@sw
  }{%
   \@booleanfalse\@temp@sw
  }%
  \show@box@size@sw{%
   \class@info{Float #1
    (\the\@tempcnta)[\@temp@sw{16+}{}\the\count\@currbox]^^J%
    (\the\ht\@currbox+\the\dp\@currbox)X\the\wd\@currbox
   }%
  }{}%
 \endgroup
 \expandafter\let
 \expandafter\@tempa
             \csname fbox@\csname ftype@#1\endcsname\endcsname
 \@ifnotrelax\@tempa{%
  \@ifhbox\@tempa{%
   \setbox\@tempboxa\vbox{\unvcopy\@currbox\hrule}%
   \dimen@\ht\@tempboxa
   \divide\dimen@\@twopowerfourteen
   \@ifdim{\wd\@tempboxa<\textwidth}{%
    \advance\dimen@\ht\@tempa
    \global\ht\@tempa\dimen@
   }{%
    \advance\dimen@\dp\@tempa
    \global\dp\@tempa\dimen@
   }%
  }{}%
 }{}%
}%
\def\total@float#1{%
 \expandafter\let
 \expandafter\@tempa
             \csname fbox@\csname ftype@#1\endcsname\endcsname
 \@ifnotrelax\@tempa{%
  \@ifhbox\@tempa{%
   \@tempdima\the\ht\@tempa\divide\@tempdima\@twopowertwo\@tempcnta\@tempdima
   \@tempdimb\the\dp\@tempa\divide\@tempdimb\@twopowertwo\@tempcntb\@tempdimb
   \class@info{Total #1: Column(\the\@tempcnta pt), Page(\the\@tempcnta pt)}%
  }{}%
 }{}%
}%
\def\write@float#1{\write@@float{#1}{#1}}%
\def\endwrite@float{\@Esphack}%
\def\write@floats#1{\write@@float{#1*}{#1}}%
\def\endwrite@floats{\@Esphack}%
\def\write@@float#1#2{%
  \ifhmode
     \@bsphack
  \fi
  \chardef\@tempc\csname#2write\endcsname
  \toks@{\begin{#1}}%
  \def\@tempb{#1}%
  \expandafter\let\csname end#1\endcsname\endwrite@float
  \catcode`\^^M\active
  \@makeother\{\@makeother\}\@makeother\%
  \write@floatline
}%
\begingroup
 \catcode`\[\the\catcode`\{\catcode`\]\the\catcode`\}\@makeother\{\@makeother\}%
 \gdef\float@end@tag#1\end{#2}#3\@nul[%
  \def\@tempa[#2]%
  \@ifx[\@tempa\@tempb][\end[#2]][\write@floatline]%
 ]%
 \obeylines%
 \gdef\write@floatline#1^^M[%
  \begingroup%
   \newlinechar`\^^M%
   \toks@\expandafter[\the\toks@#1]\immediate\write\@tempc[\the\toks@]%
  \endgroup%
  \toks@[]%
  \float@end@tag#1\end{}\@nul%
 ]%
\endgroup
\def\@alph#1{\ifcase#1\or a\or b\or c\or d\else\@ialph{#1}\fi}
\def\@ialph#1{\ifcase#1\or \or \or \or \or e\or f\or g\or h\or i\or j\or
  k\or l\or m\or n\or o\or p\or q\or r\or s\or t\or u\or v\or w\or x\or
  y\or z\or aa\or bb\or cc\or dd\or ee\or ff\or gg\or hh\or ii\or jj\or
  kk\or ll\or mm\or nn\or oo\or pp\or qq\or rr\or ss\or tt\or uu\or
  vv\or ww\or xx\or yy\or zz\else\@ctrerr\fi}
\def\@startsection#1#2#3#4#5#6{%
 \@startsection@hook
 \if@noskipsec \leavevmode \fi
 \par
 \@tempskipa #4\relax
 \@afterindenttrue
 \ifdim \@tempskipa <\z@
  \@tempskipa -\@tempskipa \@afterindentfalse
 \fi
 \if@nobreak
  \everypar{}%
 \else
  \addpenalty\@secpenalty\addvspace\@tempskipa
 \fi
 \@ifstar
  {\@dblarg{\@ssect@ltx{#1}{#2}{#3}{#4}{#5}{#6}}}%
  {\@dblarg{\@sect@ltx {#1}{#2}{#3}{#4}{#5}{#6}}}%
}%
\def\@startsection@hook{}%
\class@info{Repairing broken LateX \string\@sect}%
\def\@sect@ltx#1#2#3#4#5#6[#7]#8{%
  \@ifnum{#2>\c@secnumdepth}{%
    \def\H@svsec{\phantomsection}%
    \let\@svsec\@empty
  }{%
    \H@refstepcounter{#1}%
    \def\H@svsec{%
     \phantomsection
    }%
    \protected@edef\@svsec{{#1}}%
    \@ifundefined{@#1cntformat}{%
     \prepdef\@svsec\@seccntformat
    }{%
     \expandafter\prepdef
     \expandafter\@svsec
                 \csname @#1cntformat\endcsname
    }%
  }%
  \@tempskipa #5\relax
  \@ifdim{\@tempskipa>\z@}{%
    \begingroup
      \interlinepenalty \@M
      #6{%
       \@ifundefined{@hangfrom@#1}{\@hang@from}{\csname @hangfrom@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{\@svsec}{#8}%
      }%
      \@@par
    \endgroup
    \@ifundefined{#1mark}{\@gobble}{\csname #1mark\endcsname}{#7}%
    \addcontentsline{toc}{#1}{%
      \@ifnum{#2>\c@secnumdepth}{%
       \protect\numberline{}%
      }{%
       \protect\numberline{\csname the#1\endcsname}%
      }%
      #8}%
  }{%
    \def\@svsechd{%
      #6{%
       \@ifundefined{@runin@to@#1}{\@runin@to}{\csname @runin@to@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{\@svsec}{#8}%
      }%
      \@ifundefined{#1mark}{\@gobble}{\csname #1mark\endcsname}{#7}%
      \addcontentsline{toc}{#1}{%
        \@ifnum{#2>\c@secnumdepth}{%
         \protect\numberline{}%
        }{%
         \protect\numberline{\csname the#1\endcsname}%
        }%
        #8}%
    }%
  }%
  \@xsect{#5}%
}%
\def\@hang@from#1#2#3{\@hangfrom{#1#2}#3}%
\def\@runin@to #1#2#3{#1#2#3}%
\def\@ssect@ltx#1#2#3#4#5#6[#7]#8{%
  \def\H@svsec{\phantomsection}%
  \@tempskipa #5\relax
  \@ifdim{\@tempskipa>\z@}{%
    \begingroup
      \interlinepenalty \@M
      #6{%
       \@ifundefined{@hangfroms@#1}{\@hang@froms}{\csname @hangfroms@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{#8}%
      }%
      \@@par
    \endgroup
    \@ifundefined{#1smark}{\@gobble}{\csname #1smark\endcsname}{#7}%
    \addcontentsline{toc}{#1}{\protect\numberline{}#8}%
  }{%
    \def\@svsechd{%
      #6{%
       \@ifundefined{@runin@tos@#1}{\@runin@tos}{\csname @runin@tos@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{#8}%
      }%
      \@ifundefined{#1smark}{\@gobble}{\csname #1smark\endcsname}{#7}%
      \addcontentsline{toc}{#1}{\protect\numberline{}#8}%
    }%
  }%
  \@xsect{#5}%
}%
\def\@hang@froms#1#2{#1#2}%
\def\@runin@tos #1#2{#1#2}%
\def\init@hyperref{%
 \providecommand\phantomsection{}%
 \providecommand\hyper@makecurrent[1]{}%
 \providecommand\Hy@raisedlink[1]{}%
 \providecommand\hyper@anchorstart[1]{}%
 \providecommand\hyper@anchorend{}%
 \providecommand\hyper@linkstart[2]{}%
 \providecommand\hyper@linkend{}%
 \providecommand\@currentHref{}%
}%
\let\H@refstepcounter\refstepcounter
\appdef\document@inithook{%
 \init@hyperref
}%
\def\sec@upcase#1{\relax{#1}}%
\appdef\document@inithook{%
 \@ifpackageloaded{array}{\switch@array}{\switch@tabular}%
 \prepdef\endtabular{\endtabular@hook}%
 \@provide\endtabular@hook{}%
 \prepdef\endarray{\endarray@hook}%
 \@provide\endarray@hook{}%
 \providecommand\array@hook{}%
 \prepdef\@tabular{\tabular@hook}%
 \@provide\tabular@hook{}%
}%
\def\switch@tabular{%
 \let\@array@sw\@array@sw@array
 \@ifx{\@array\@array@LaTeX}{%
  \@ifx{\multicolumn\multicolumn@LaTeX}{%
   \@ifx{\@tabular\@tabular@LaTeX}{%
    \@ifx{\@tabarray\@tabarray@LaTeX}{%
     \@ifx{\array\array@LaTeX}{%
      \@ifx{\endarray\endarray@LaTeX}{%
       \@ifx{\endtabular\endtabular@LaTeX}{%
        \@ifx{\@mkpream\@mkpream@LaTeX}{%
         \@ifx{\@addamp\@addamp@LaTeX}{%
          \@ifx{\@arrayacol\@arrayacol@LaTeX}{%
           \@ifx{\@tabacol\@tabacol@LaTeX}{%
            \@ifx{\@arrayclassz\@arrayclassz@LaTeX}{%
             \@ifx{\@tabclassiv\@tabclassiv@LaTeX}{%
              \@ifx{\@arrayclassiv\@arrayclassiv@LaTeX}{%
               \@ifx{\@tabclassz\@tabclassz@LaTeX}{%
                \@ifx{\@classv\@classv@LaTeX}{%
                 \@ifx{\hline\hline@LaTeX}{%
                  \@ifx{\@tabularcr\@tabularcr@LaTeX}{%
                   \@ifx{\@xtabularcr\@xtabularcr@LaTeX}{%
                    \@ifx{\@xargarraycr\@xargarraycr@LaTeX}{%
                     \@ifx{\@yargarraycr\@yargarraycr@LaTeX}{%
                      \true@sw
                     }{%
                      \false@sw
                     }%
                    }{%
                     \false@sw
                    }%
                   }{%
                    \false@sw
                   }%
                  }{%
                   \false@sw
                  }%
                 }{%
                  \false@sw
                 }%
                }{%
                 \false@sw
                }%
               }{%
                \false@sw
               }%
              }{%
               \false@sw
              }%
             }{%
              \false@sw
             }%
            }{%
             \false@sw
            }%
           }{%
            \false@sw
           }%
          }{%
           \false@sw
          }%
         }{%
          \false@sw
         }%
        }{%
         \false@sw
        }%
       }{%
        \false@sw
       }%
      }{%
       \false@sw
      }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }{%
    \false@sw
   }%
  }{%
   \false@sw
  }%
 }{%
  \false@sw
 }%
 {%
  \class@info{Patching LaTeX tabular.}%
 }{%
  \class@info{Unrecognized LaTeX tabular. Please update this document class! (Proceeding with fingers crossed.)}%
 }%
 \let\@array\@array@ltx
 \let\multicolumn\multicolumn@ltx
 \let\@tabular\@tabular@ltx
 \let\@tabarray\@tabarray@ltx
 \let\array\array@ltx
 \let\endarray\endarray@ltx
 \let\endtabular\endtabular@ltx
 \let\@mkpream\@mkpream@ltx
 \let\@addamp\@addamp@ltx
 \let\@arrayacol\@arrayacol@ltx
 \let\@tabacol\@tabacol@ltx
 \let\@arrayclassz\@arrayclassz@ltx
 \let\@tabclassiv\@tabclassiv@ltx
 \let\@arrayclassiv\@arrayclassiv@ltx
 \let\@tabclassz\@tabclassz@ltx
 \let\@classv\@classv@ltx
 \let\hline\hline@ltx
 \let\@tabularcr\@tabularcr@ltx
 \let\@xtabularcr\@xtabularcr@ltx
 \let\@xargarraycr\@xargarraycr@ltx
 \let\@yargarraycr\@yargarraycr@ltx
}%
\def\switch@array{%
 \@ifpackageloaded{colortbl}{\let\switch@array@info\colortbl@message}{\let\switch@array@info\array@message}%
 \let\@array@sw\@array@sw@LaTeX
 \@ifx{\@array\@array@array}{%
  \@ifx{\@tabular\@tabular@array}{%
   \@ifx{\@tabarray\@tabarray@array}{%
    \@ifx{\array\array@array}{%
     \@ifx{\endarray\endarray@array}{%
      \@ifx{\endtabular\endtabular@array}{%
       \@ifx{\@mkpream\@mkpream@array}{%
        \@ifx{\@classx\@classx@array}{%
         \@ifx{\insert@column\insert@column@array}{%
          \@ifx{\@arraycr\@arraycr@array}{%
           \@ifx{\@xarraycr\@xarraycr@array}{%
            \@ifx{\@xargarraycr\@xargarraycr@array}{%
             \@ifx{\@yargarraycr\@yargarraycr@array}{%
              \true@sw
             }{%
              \false@sw
             }%
            }{%
             \false@sw
            }%
           }{%
            \false@sw
           }%
          }{%
           \false@sw
          }%
         }{%
          \false@sw
         }%
        }{%
         \false@sw
        }%
       }{%
        \false@sw
       }%
      }{%
       \false@sw
      }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }{%
    \false@sw
   }%
  }{%
   \false@sw
  }%
 }{%
  \false@sw
 }{%
  \class@info{Patching array package.}%
 }{%
  \switch@array@info
 }%
 \let\@array    \@array@array@new
 \let\@@array   \@array % Cosi fan tutti
 \let\@tabular  \@tabular@array@new
 \let\@tabarray \@tabarray@array@new
 \let\array     \array@array@new
 \let\endarray  \endarray@array@new
 \let\endtabular\endtabular@array@new
 \let\@mkpream  \@mkpream@array@new
 \let\@classx   \@classx@array@new
 \let\@arrayacol\@arrayacol@ltx
 \let\@tabacol  \@tabacol@ltx
 \let\insert@column\insert@column@array@new
 \expandafter\let\csname endtabular*\endcsname\endtabular % Cosi fan tutti
 \let\@arraycr  \@arraycr@new
 \let\@xarraycr \@xarraycr@new
 \let\@xargarraycr\@xargarraycr@new
 \let\@yargarraycr\@yargarraycr@new
}%
\def\array@message{%
 \class@info{Unrecognized array package. Please update this document class! (Proceeding with fingers crossed.)}%
}%
\def\colortbl@message{%
 \class@info{colortbl package is loaded. (Proceeding with fingers crossed.)}%
}%
\def\@array@sw@LaTeX{\@ifx{\\\@tabularcr}}%
\def\@array@sw@array{\@ifx{\d@llarbegin\begingroup}}%
\def\@tabular@LaTeX{%
 \leavevmode
 \hbox\bgroup$%
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \let\\\@tabularcr
  \@tabarray
}%
\def\@tabular@ltx{%
  \let\@acoll\@tabacoll
  \let\@acolr\@tabacolr
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \let\\\@tabularcr
  \@tabarray
}%
\def\@tabular@array{%
 \leavevmode
 \hbox\bgroup$%
  \col@sep\tabcolsep
  \let\d@llarbegin\begingroup
  \let\d@llarend\endgroup
  \@tabarray
}%
\def\@tabular@array@new{%
  \let\@acoll\@tabacoll
  \let\@acolr\@tabacolr
  \let\@acol\@tabacol
  \let\d@llarbegin\begingroup
  \let\d@llarend\endgroup
  \@tabarray
}%
\def\@tabarray@LaTeX{%
 \m@th\@ifnextchar[\@array{\@array[c]}%
}%
\def\@tabarray@ltx{%
 \m@th\@ifnextchar[\@array{\expandafter\@array\expandafter[\array@default]}%
}%
\def\@tabarray@array{%
 \@ifnextchar[{\@@array}{\@@array[c]}%
}%
\def\@tabarray@array@new{%
 \@ifnextchar[{\@@array}{\expandafter\@@array\expandafter[\array@default]}%
}%
\newcount\intertabularlinepenalty
\intertabularlinepenalty=100
\newcount\@tbpen
\appdef\samepage{\intertabularlinepenalty\@M}%
\def\@tabularcr@LaTeX{{\ifnum 0=`}\fi \@ifstar \@xtabularcr \@xtabularcr}%
\def\@tabularcr@ltx{{\ifnum 0=`}\fi \@ifstar {\global \@tbpen \@M \@xtabularcr }{\global \@tbpen \intertabularlinepenalty \@xtabularcr }}%
\def\@xtabularcr@LaTeX{\@ifnextchar [\@argtabularcr {\ifnum 0=`{\fi }\cr }}%
\def\@xtabularcr@ltx{\@ifnextchar [\@argtabularcr {\ifnum 0=`{\fi }\cr \noalign {\penalty \@tbpen }}}%
\def\@xargarraycr@LaTeX#1{\@tempdima #1\advance \@tempdima \dp \@arstrutbox \vrule \@height \z@ \@depth \@tempdima \@width \z@ \cr}%
\def\@xargarraycr@ltx#1{\@tempdima #1\advance \@tempdima \dp \@arstrutbox \vrule \@height \z@ \@depth \@tempdima \@width \z@ \cr \noalign {\penalty \@tbpen }}%
\def\@yargarraycr@LaTeX#1{\cr \noalign {\vskip #1}}%
\def\@yargarraycr@ltx#1{\cr \noalign {\penalty \@tbpen \vskip #1}}%
\def\@arraycr@array{%
 \relax
 \iffalse{\fi\ifnum 0=`}\fi
 \@ifstar \@xarraycr \@xarraycr
}%
\def\@arraycr@new{%
 \relax
 \iffalse{\fi\ifnum 0=`}\fi
 \@ifstar {\global \@tbpen \@M \@xarraycr }{\global \@tbpen \intertabularlinepenalty \@xarraycr }%
}%
\def\@xarraycr@array{%
 \@ifnextchar [%]
 \@argarraycr {\ifnum 0=`{}\fi\cr}%
}%
\def\@xarraycr@new{%
 \@ifnextchar [%]
 \@argarraycr {\ifnum 0=`{}\fi\cr \noalign {\penalty \@tbpen }}%
}%
\def\@xargarraycr@array#1{%
 \unskip
 \@tempdima #1\advance\@tempdima \dp\@arstrutbox
 \vrule \@depth\@tempdima \@width\z@
 \cr
}%
\def\@xargarraycr@new#1{%
 \unskip
 \@tempdima #1\advance\@tempdima \dp\@arstrutbox
 \vrule \@depth\@tempdima \@width\z@
 \cr
 \noalign {\penalty \@tbpen }%
}%
\def\@yargarraycr@array#1{%
 \cr
 \noalign{\vskip #1}%
}%
\def\@yargarraycr@new#1{%
 \cr
 \noalign{\penalty \@tbpen \vskip #1}%
}%
\def\array@LaTeX{%
 \let\@acol\@arrayacol
 \let\@classz\@arrayclassz
 \let\@classiv\@arrayclassiv
 \let\\\@arraycr
 \let\@halignto\@empty
 \@tabarray
}%
\def\array@ltx{%
 \@ifmmode{}{\@badmath$}%
 \let\@acoll\@arrayacol
 \let\@acolr\@arrayacol
 \let\@acol\@arrayacol
 \let\@classz\@arrayclassz
 \let\@classiv\@arrayclassiv
 \let\\\@arraycr
 \let\@halignto\@empty
 \@tabarray
}%
\def\array@array{%
 \col@sep\arraycolsep
 \def\d@llarbegin{$}\let\d@llarend\d@llarbegin\gdef\@halignto{}%
 \@tabarray
}
\def\array@array@new{%
 \@ifmmode{}{\@badmath$}%
 \let\@acoll\@arrayacol
 \let\@acolr\@arrayacol
 \let\@acol\@arrayacol
 \def\d@llarbegin{$}%
 \let\d@llarend\d@llarbegin
 \gdef\@halignto{}%
 \@tabarray
}%
\def\@array@LaTeX[#1]#2{%
  \if #1t\vtop \else \if#1b\vbox \else \vcenter \fi\fi
  \bgroup
  \setbox\@arstrutbox\hbox{%
    \vrule \@height\arraystretch\ht\strutbox
           \@depth\arraystretch \dp\strutbox
           \@width\z@}%
  \@mkpream{#2}%
  \edef\@preamble{%
    \ialign \noexpand\@halignto
      \bgroup \@arstrut \@preamble \tabskip\z@skip \cr}%
  \let\@startpbox\@@startpbox \let\@endpbox\@@endpbox
  \let\tabularnewline\\%
    \let\par\@empty
    \let\@sharp##%
    \set@typeset@protect
    \lineskip\z@skip\baselineskip\z@skip
    \ifhmode \@preamerr\z@ \@@par\fi
    \@preamble
}%
\def\@array@ltx[#1]#2{%
 \@nameuse{@array@align@#1}%
  \set@arstrutbox
  \@mkpream{#2}%
  \prepdef\@preamble{%
    \tabskip\tabmid@skip
    \@arstrut
  }%
  \appdef\@preamble{%
    \tabskip\tabright@skip
    \cr
    \array@row@pre
  }%
  \let\tabularnewline\\%
  \let\par\@empty
  \let\@sharp##%
  \set@typeset@protect
  \lineskip\z@skip\baselineskip\z@skip
  \tabskip\tableft@skip\relax
  \ifhmode \@preamerr\z@ \@@par\fi
  \everycr{}%
  \expandafter\halign\expandafter\@halignto\expandafter\bgroup\@preamble
}%
\def\set@arstrutbox{%
  \setbox\@arstrutbox\hbox{%
    \vrule \@height\arraystretch\ht\strutbox
           \@depth\arraystretch \dp\strutbox
           \@width\z@
  }%
}%
\def\@array@array[#1]#2{%
  \@tempdima \ht \strutbox
  \advance \@tempdima by\extrarowheight
  \setbox \@arstrutbox \hbox{\vrule
             \@height \arraystretch \@tempdima
             \@depth \arraystretch \dp \strutbox
             \@width \z@}%
  \begingroup
  \@mkpream{#2}%
  \xdef\@preamble{\noexpand \ialign \@halignto
                  \bgroup \@arstrut \@preamble
                          \tabskip \z@ \cr}%
  \endgroup
  \@arrayleft
  \if #1t\vtop \else \if#1b\vbox \else \vcenter \fi \fi
  \bgroup
  \let \@sharp ##\let \protect \relax
  \lineskip \z@
  \baselineskip \z@
  \m@th
  \let\\\@arraycr \let\tabularnewline\\\let\par\@empty \@preamble
}%
\def\@array@array@new[#1]#2{%
  \@tempdima\ht\strutbox
  \advance\@tempdima by\extrarowheight
  \setbox\@arstrutbox\hbox{%
   \vrule \@height\arraystretch\@tempdima
          \@depth \arraystretch\dp\strutbox
          \@width \z@
  }%
  \begingroup
   \@mkpream{#2}%
   \xdef\@preamble{\@preamble}%
  \endgroup
  \prepdef\@preamble{%
   \tabskip\tabmid@skip
    \@arstrut
  }%
  \appdef\@preamble{%
   \tabskip\tabright@skip
   \cr
   \array@row@pre
  }%
  \@arrayleft
  \@nameuse{@array@align@#1}%
  \m@th
  \let\\\@arraycr
  \let\tabularnewline\\%
  \let\par\@empty
  \let\@sharp##%
  \set@typeset@protect
  \lineskip\z@\baselineskip\z@
  \tabskip\tableft@skip
  \everycr{}%
  \expandafter\halign\expandafter\@halignto\expandafter\bgroup\@preamble
}%
\def\endarray@LaTeX{%
 \crcr\egroup\egroup
}%
\def\endarray@ltx{%
 \crcr\array@row@pst\egroup\egroup
}%
\def\endarray@array{%
 \crcr \egroup \egroup \@arrayright \gdef\@preamble{}%
}%
\def\endarray@array@new{%
 \crcr\array@row@pst\egroup\egroup % Same as \endarray@ltx
 \@arrayright
 \global\let\@preamble\@empty
}%
\def\endtabular@LaTeX{%
 \crcr\egroup\egroup $\egroup
}%
\def\endtabular@ltx{%
 \endarray
}%
\def\endtabular@array{%
 \endarray $\egroup
}%
\def\endtabular@array@new{%
 \endarray
}%
\@namedef{endtabular*}{\endtabular}%
\long\def\multicolumn@LaTeX#1#2#3{%
 \multispan{#1}\begingroup
  \@mkpream{#2}%
  \def\@sharp{#3}\set@typeset@protect
  \let\@startpbox\@@startpbox\let\@endpbox\@@endpbox
  \@arstrut \@preamble\hbox{}\endgroup\ignorespaces
}%
\long\def\multicolumn@ltx#1#2#3{%
 \multispan{#1}%
 \begingroup
  \@mkpream{#2}%
  \def\@sharp{#3}%
  \set@typeset@protect
 %\let\@startpbox\@@startpbox\let\@endpbox\@@endpbox
  \@arstrut
  \@preamble
  \hbox{}%
 \endgroup
 \ignorespaces
}%
\def\@array@align@t{\leavevmode\vtop\bgroup}%
\def\@array@align@b{\leavevmode\vbox\bgroup}%
\def\@array@align@c{\leavevmode\@ifmmode{\vcenter\bgroup}{$\vcenter\bgroup\aftergroup$\aftergroup\relax}}%
\def\@array@align@v{%
 \@ifmmode{%
  \@badmath
  \vcenter\bgroup
 }{%
  \@ifinner{%
   $\vcenter\bgroup\aftergroup$
  }{%
   \@@par\bgroup
  }%
 }%
}%
\def\array@default{c}%
\def\array@row@rst{%
 \let\@array@align@v\@array@align@c
}%
\def\array@row@pre{}%
\def\array@row@pst{}%
\newcommand\toprule{\tab@rule{\column@font}{\column@fil}{\frstrut}}%
\newcommand\colrule{\unskip\lrstrut\\\tab@rule{\body@font}{}{\frstrut}}%
\newcommand\botrule{\unskip\lrstrut\\\noalign{\hline@rule}{}}%
\def\hline@LaTeX{%
 \noalign{\ifnum0=`}\fi\hrule \@height \arrayrulewidth \futurelet
   \reserved@a\@xhline
}%
\def\hline@ltx{%
 \noalign{%
  \ifnum0=`}\fi
  \hline@rule
  \futurelet\reserved@a\@xhline
 % \noalign ended in \@xhline
}%
\def\@xhline@unneeded{%
 \say\reserved@a
 \ifx\reserved@a\hline
  \vskip\doublerulesep
  \vskip-\arrayrulewidth
 \fi
 \ifnum0=`{\fi}%
}%
\def\tab@rule#1#2#3{%
 \crcr
 \noalign{%
  \hline@rule
  \gdef\@arstrut@hook{%
   \global\let\@arstrut@hook\@empty
   #3%
  }%
  \gdef\cell@font{#1}%
  \gdef\cell@fil{#2}%
 }%
}%
\def\column@font{}%
\def\column@fil{}%
\def\body@font{}%
\def\cell@font{}%
\def\frstrut{}%
\def\lrstrut{}%
\def\@arstrut@hline{%
 \relax
 \@ifmmode{\copy}{\unhcopy}\@arstrutbox@hline
 \@arstrut@hook
}%
\let\@arstrut@org\@arstrut
\def\@arstrut@hook{%
 \global\let\@arstrut\@arstrut@org
}%
\newbox\@arstrutbox@hline
\appdef\set@arstrutbox{%
  \setbox\@arstrutbox@hline\hbox{%
    \setbox\z@\hbox{$0^{0}_{}$}%
    \dimen@\ht\z@\advance\dimen@\@arstrut@hline@clnc
    \@ifdim{\dimen@<\arraystretch\ht\strutbox}{\dimen@=\arraystretch\ht\strutbox}{}%
    \vrule \@height\dimen@
           \@depth\arraystretch \dp\strutbox
           \@width\z@
  }%
}%
\def\hline@rule{%
 \hrule \@height \arrayrulewidth
 \global\let\@arstrut\@arstrut@hline
}%
\def\@arstrut@hline@clnc{2\p@}% % Klootch: magic number
\def\tableft@skip{\z@skip}%
\def\tabmid@skip{\z@skip}%\@flushglue
\def\tabright@skip{\z@skip}%
\def\tableftsep{\tabcolsep}%
\def\tabmidsep{\tabcolsep}%
\def\tabrightsep{\tabcolsep}%
\def\cell@fil{}%
\def\pbox@hook{}%
\appdef\@arstrut{\@arstrut@hook}%
\let\@arstrut@hook\@empty
\def\@addtopreamble{\appdef\@preamble}%
\def\@mkpream@LaTeX#1{%
  \@firstamptrue\@lastchclass6
  \let\@preamble\@empty
  \let\protect\@unexpandable@protect
  \let\@sharp\relax
  \let\@startpbox\relax\let\@endpbox\relax
  \@expast{#1}%
  \expandafter\@tfor \expandafter
    \@nextchar \expandafter:\expandafter=\reserved@a\do
       {\@testpach\@nextchar
    \ifcase \@chclass \@classz \or \@classi \or \@classii \or \@classiii
      \or \@classiv \or\@classv \fi\@lastchclass\@chclass}%
  \ifcase \@lastchclass \@acol
      \or \or \@preamerr \@ne\or \@preamerr \tw@\or \or \@acol \fi
}%
\def\@mkpream@ltx#1{%
 \@firstamptrue
 \@lastchclass6
 \let\@preamble\@empty
 \let\protect\@unexpandable@protect
 \let\@sharp\relax
 \@expast{#1}%
 \expandafter\@tfor\expandafter\@nextchar\expandafter:\expandafter=\reserved@a
 \do{%
  \expandafter\@testpach\expandafter{\@nextchar}%
  \ifcase\@chclass
   \@classz
  \or
   \@classi
  \or
   \@classii
  \or
   \@classiii
  \or
   \@classiv
  \or
   \@classv
  \fi
  \@lastchclass\@chclass
 }%
 \ifcase\@lastchclass
  \@acolr % right-hand column
 \or
 \or
  \@preamerr\@ne
 \or
  \@preamerr\tw@
 \or
 \or
  \@acolr % right-hand column
 \fi
}%
\def\insert@column@array{%
   \the@toks \the \@tempcnta
   \ignorespaces \@sharp \unskip
   \the@toks \the \count@ \relax
}%
\def\insert@column@array@new{%
 \the@toks\the\@tempcnta
 \array@row@rst\cell@font
 \ignorespaces\@sharp\unskip
 \the@toks\the\count@
 \relax
}%
\def\@mkpream@relax{%
 \let\tableftsep   \relax
 \let\tabmidsep    \relax
 \let\tabrightsep  \relax
 \let\array@row@rst\relax
 \let\cell@font    \relax
 \let\@startpbox   \relax
}%
\def\@mkpream@array#1{%
   \gdef\@preamble{}\@lastchclass 4 \@firstamptrue
   \let\@sharp\relax \let\@startpbox\relax \let\@endpbox\relax
   \@temptokena{#1}\@tempswatrue
   \@whilesw\if@tempswa\fi{\@tempswafalse\the\NC@list}%
   \count@\m@ne
   \let\the@toks\relax
   \prepnext@tok
   \expandafter \@tfor \expandafter \@nextchar
    \expandafter :\expandafter =\the\@temptokena \do
   {\@testpach
   \ifcase \@chclass \@classz \or \@classi \or \@classii
     \or \save@decl \or \or \@classv \or \@classvi
     \or \@classvii \or \@classviii
     \or \@classx
     \or \@classx \fi
   \@lastchclass\@chclass}%
   \ifcase\@lastchclass
   \@acol \or
   \or
   \@acol \or
   \@preamerr \thr@@ \or
   \@preamerr \tw@ \@addtopreamble\@sharp \or
   \or
   \else  \@preamerr \@ne \fi
   \def\the@toks{\the\toks}%
}%
\def\@mkpream@array@new#1{%
 \gdef\@preamble{}%
 \@lastchclass\f@ur
 \@firstamptrue
 \let\@sharp\relax
 \@mkpream@relax
 \@temptokena{#1}\@tempswatrue
 \@whilesw\if@tempswa\fi{\@tempswafalse\the\NC@list}%
 \count@\m@ne
 \let\the@toks\relax
 \prepnext@tok
 \expandafter\@tfor\expandafter\@nextchar\expandafter:\expandafter=\the\@temptokena
 \do{%
  \@testpach
  \ifcase\@chclass
   \@classz
  \or
   \@classi
  \or
   \@classii
  \or
   \save@decl
  \or
  \or
   \@classv
  \or
   \@classvi
  \or
   \@classvii
  \or
   \@classviii
  \or
   \@classx
  \or
   \@classx
  \fi
  \@lastchclass\@chclass
 }%
 \ifcase\@lastchclass
  \@acolr % right-hand column
 \or
 \or
  \@acolr % right-hand column
 \or
  \@preamerr\thr@@
 \or
  \@preamerr\tw@\@addtopreamble\@sharp
 \or
 \or
 \else
  \@preamerr\@ne
 \fi
 \def\the@toks{\the\toks}%
}%
\appdef\@mkpream@relax{%
 \let\CT@setup       \relax
 \let\CT@color       \relax
 \let\CT@do@color    \relax
 \let\color          \relax
 \let\CT@column@color\relax
 \let\CT@row@color   \relax
 \let\CT@cell@color  \relax
}%
\def\@addamp@LaTeX{%
  \if@firstamp\@firstampfalse\else\edef\@preamble{\@preamble &}\fi
}%
\def\@addamp@ltx{%
 \if@firstamp\@firstampfalse\else\@addtopreamble{&}\fi
}%
\def\@arrayacol@LaTeX{%
 \edef\@preamble{\@preamble \hskip \arraycolsep}%
}%
\def\@arrayacol@ltx{%
 \@addtopreamble{\hskip\arraycolsep}%
}%
\def\@tabacoll{%
 \@addtopreamble{\hskip\tableftsep\relax}%
}%
\def\@tabacol@LaTeX{%
 \edef\@preamble{\@preamble \hskip \tabcolsep}%
}%
\def\@tabacol@ltx{%
 \@addtopreamble{\hskip\tabmidsep\relax}%
}%
\def\@tabacolr{%
 \@addtopreamble{\hskip\tabrightsep\relax}%
}%
\def\@arrayclassz@LaTeX{%
 \ifcase \@lastchclass \@acolampacol \or \@ampacol \or
   \or \or \@addamp \or
   \@acolampacol \or \@firstampfalse \@acol \fi
 \edef\@preamble{\@preamble
  \ifcase \@chnum
     \hfil$\relax\@sharp$\hfil \or $\relax\@sharp$\hfil
    \or \hfil$\relax\@sharp$\fi}%
}%
\def\@arrayclassz@ltx{%
 \ifcase\@lastchclass
  \@acolampacol
 \or
  \@ampacol
 \or
 \or
 \or
  \@addamp
 \or
  \@acolampacol
 \or
  \@firstampfalse\@acoll
 \fi
 \ifcase\@chnum
  \@addtopreamble{%
   \hfil\array@row@rst$\relax\@sharp$\hfil
  }%
 \or
  \@addtopreamble{%
   \array@row@rst$\relax\@sharp$\hfil
  }%
 \or
  \@addtopreamble{%
   \hfil\array@row@rst$\relax\@sharp$%
  }%
 \fi
}%
\def\@tabclassz@LaTeX{%
  \ifcase\@lastchclass
    \@acolampacol
  \or
    \@ampacol
  \or
  \or
  \or
    \@addamp
  \or
    \@acolampacol
  \or
    \@firstampfalse\@acol
  \fi
  \edef\@preamble{%
    \@preamble{%
      \ifcase\@chnum
        \hfil\ignorespaces\@sharp\unskip\hfil
      \or
        \hskip1sp\ignorespaces\@sharp\unskip\hfil
      \or
        \hfil\hskip1sp\ignorespaces\@sharp\unskip
      \fi}}%
}%
\def\@tabclassz@ltx{%
 \ifcase\@lastchclass
  \@acolampacol
 \or
  \@ampacol
 \or
 \or
 \or
  \@addamp
 \or
  \@acolampacol
 \or
  \@firstampfalse\@acoll
 \fi
 \ifcase\@chnum
  \@addtopreamble{%
   {\hfil\array@row@rst\cell@font\ignorespaces\@sharp\unskip\hfil}%
  }%
 \or
  \@addtopreamble{%
   {\cell@fil\hskip1sp\array@row@rst\cell@font\ignorespaces\@sharp\unskip\hfil}%
  }%
 \or
  \@addtopreamble{%
   {\hfil\hskip1sp\array@row@rst\cell@font\ignorespaces\@sharp\unskip\cell@fil}%
  }%
 \fi
}%
\def\@tabclassiv@LaTeX{%
 \@addtopreamble\@nextchar
}%
\def\@tabclassiv@ltx{%
 \expandafter\@addtopreamble\expandafter{\@nextchar}%
}%
\def\@arrayclassiv@LaTeX{%
 \@addtopreamble{$\@nextchar$}%
}%
\def\@arrayclassiv@ltx{%
 \expandafter\@addtopreamble\expandafter{\expandafter$\@nextchar$}%
}%
\def\@classv@LaTeX{%
 \@addtopreamble{\@startpbox{\@nextchar}\ignorespaces
 \@sharp\@endpbox}%
}%
\def\@classv@ltx{%
 \expandafter\@addtopreamble
 \expandafter{%
 \expandafter \@startpbox
 \expandafter {\@nextchar}%
 \pbox@hook\array@row@rst\cell@font\ignorespaces\@sharp\@endpbox
 }%
}%
\def\@classx@array{%
  \ifcase \@lastchclass
  \@acolampacol \or
  \@addamp \@acol \or
  \@acolampacol \or
  \or
  \@acol \@firstampfalse \or
  \@addamp
  \fi
}%
\def\@classx@array@new{%
 \ifcase \@lastchclass
  \@acolampacol
 \or
  \@addamp \@acol
 \or
  \@acolampacol
 \or
 \or
  \@firstampfalse\@acoll
 \or
  \@addamp
 \fi
}%
\def\@xbitor@LaTeX #1{\@tempcntb \count#1
   \ifnum \@tempcnta =\z@
   \else
     \divide\@tempcntb\@tempcnta
     \ifodd\@tempcntb \@testtrue\fi
   \fi}%
\def\@xbitor@ltx#1{%
 \@tempcntb\count#1\relax
 \@ifnum{\@tempcnta=\z@}{}{%
  \divide\@tempcntb\@tempcnta
  \@ifodd\@tempcntb{\@testtrue}{}%
 }%
}%
\@ifx{\@xbitor\@xbitor@LaTeX}{%
  \class@info{Repairing broken LaTeX \string\@xbitor}%
}{%
  \class@info{Unrecognized LaTeX \string\@xbitor. Please update this document class! (Proceeding with fingers crossed.)}%
}%
\let\@xbitor\@xbitor@ltx
\newcommand*\@gobble@opt@one[2][]{}%
\def\@starttoc#1{%
  \begingroup
    \toc@pre
    \makeatletter
    \@input{\jobname.#1}%
    \if@filesw
      \expandafter\newwrite\csname tf@#1\endcsname
      \immediate\openout \csname tf@#1\endcsname \jobname.#1\relax
    \fi
    \@nobreakfalse
    \toc@post
  \endgroup
}%
\def\toc@pre{}%
\def\toc@post{}%
\def\toc@@font{}%
\def\ltxu@dotsep{\z@}%
\let\tocdim@section       \leftmargini
\let\tocdim@subsection    \leftmarginii
\let\tocdim@subsubsection \leftmarginiii
\let\tocdim@paragraph     \leftmarginiv
\let\tocdim@appendix      \leftmarginv
\let\tocdim@pagenum       \leftmarginvi
\def\toc@pre@auto{%
  \toc@@font
  \@tempdima\z@
  \toc@setindent\@tempdima{section}%
  \toc@setindent\@tempdima{subsection}%
  \toc@setindent\@tempdima{subsubsection}%
  \toc@setindent\@tempdima{paragraph}%
  \toc@letdimen{appendix}%
  \toc@letdimen{pagenum}%
}%
\def\toc@post@auto{%
  \if@filesw
   \begingroup
    \toc@writedimen{section}%
    \toc@writedimen{subsection}%
    \toc@writedimen{subsubsection}%
    \toc@writedimen{paragraph}%
    \toc@writedimen{appendix}%
    \toc@writedimen{pagenum}%
   \endgroup
  \fi
}%
\def\toc@setindent#1#2{%
 \csname tocdim@#2\endcsname\tocdim@min\relax
 \@ifundefined{tocmax@#2}{\@namedef{tocmax@#2}{\z@}}{}%
 \advance#1\@nameuse{tocmax@#2}\relax
 \expandafter\edef\csname tocleft@#2\endcsname{\the#1}%
}%
\def\toc@letdimen#1{%
 \csname tocdim@#1\endcsname\tocdim@min\relax
 \@ifundefined{tocmax@#1}{\@namedef{tocmax@#1}{\z@}}{}%
 \expandafter\let\csname tocleft@#1\expandafter\endcsname\csname tocmax@#1\endcsname
}%
\def\toc@writedimen#1{%
 \immediate\write\@auxout{%
  \gdef\expandafter\string\csname tocmax@#1\endcsname{%
   \expandafter\the\csname tocdim@#1\endcsname
  }%
 }%
}%
\def\l@@sections#1#2#3#4{%
 \begingroup
  \everypar{}%
  \set@tocdim@pagenum\@tempboxa{#4}%
  \global\@tempdima\csname tocdim@#2\endcsname
  \leftskip\csname tocleft@#2\endcsname\relax
  \dimen@\csname tocleft@#1\endcsname\relax
  \parindent-\leftskip\advance\parindent\dimen@
  \rightskip\tocleft@pagenum plus 1fil\relax
  \skip@\parfillskip\parfillskip\z@
  \let\numberline\numberline@@sections
  \@nameuse{l@f@#2}%
  \ignorespaces#3\unskip\nobreak\hskip\skip@
  \hb@xt@\rightskip{\hfil\unhbox\@tempboxa}\hskip-\rightskip\hskip\z@skip
  \expandafter\par
  \expandafter\aftergroup\csname tocdim@#2%
  \expandafter\endcsname
  \expandafter\endgroup
              \the\@tempdima\relax
}%
\def\set@tocdim@pagenum#1#2{%
 \setbox#1\hbox{\ignorespaces#2}%
 \@ifdim{\tocdim@pagenum<\wd#1}{\global\tocdim@pagenum\wd#1}{}%
}%
\def\numberline@@sections#1{%
 \leavevmode\hb@xt@-\parindent{%
  \hfil
  \@if@empty{#1}{}{%
   \setbox\z@\hbox{#1.\kern\ltxu@dotsep}%
   \@ifdim{\@tempdima<\wd\z@}{\global\@tempdima\wd\z@}{}%
   \unhbox\z@
  }%
 }%
 \ignorespaces
}%
\def\tocdim@min{\z@}%
\def\list#1#2{%
  \ifnum \@listdepth >5\relax
    \@toodeep
  \else
    \global\advance\@listdepth\@ne
  \fi
  \rightmargin\z@
  \listparindent\z@
  \itemindent\z@
  \csname @list\romannumeral\the\@listdepth\endcsname
  \def\@itemlabel{#1}%
  \let\makelabel\@mklab
  \@nmbrlistfalse
  #2\relax
  \@trivlist
  \parskip\parsep
  \set@listindent
  \ignorespaces
}%
\def\set@listindent@parshape{%
 \parindent\listparindent
 \advance\@totalleftmargin\leftmargin
 \advance\linewidth-\rightmargin
 \advance\linewidth-\leftmargin
 \parshape\@ne\@totalleftmargin\linewidth
}%
\def\set@listindent@{%
 \parindent\listparindent
 \advance\@totalleftmargin\leftmargin
 \advance\rightskip\rightmargin
 \advance\leftskip\@totalleftmargin
}%
\let\set@listindent\set@listindent@parshape
\providecommand\href[0]{\begingroup\@sanitize@url\@href}%
\def\@href#1{\@@startlink{#1}\endgroup\@@href}%
\def\@@href#1{#1\@@endlink}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\def \@url #1{\endgroup\@href {#1}{\URL@prefix#1}}%
\providecommand \URL@prefix [0]{URL }%
\providecommand\doi[0]{\begingroup\@sanitize@url\@doi}%
\def\@doi#1{\endgroup\@@startlink{\doibase#1}doi:\discretionary {}{}{}#1\@@endlink }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \@sanitize@url[0]{\chardef\cat@space\the\catcode`\ \@sanitize\catcode`\ \cat@space}%
\def\@@startlink#1{}%
\def\@@endlink{}%
\@ifxundefined \pdfoutput {\true@sw}{\@ifnum{\z@=\pdfoutput}{\true@sw}{\false@sw}}%
{%
 \def\@@startlink@hypertext#1{\leavevmode\special{html:<a href="#1">}}%
 \def\@@endlink@hypertext{\special{html:</a>}}%
}{%
 \def\@@startlink@hypertext#1{%
  \leavevmode
  \pdfstartlink\pdfstartlink@attr
   user{/Subtype/Link/A<</Type/Action/S/URI/URI(#1)>>}%
  \relax
 }%
 \def\@@endlink@hypertext{\pdfendlink}%
 \def\pdfstartlink@attr{attr{/Border[0 0 1 ]/H/I/C[0 1 1]}}%
}%
\def\hypertext@enable@ltx{%
 \let\@@startlink\@@startlink@hypertext
 \let\@@endlink\@@endlink@hypertext
}%
\def\href@Hy{\hyper@normalise \href@ }%
\def\href@Hy@ltx{\@ifnextchar\bgroup\Hy@href{\hyper@normalise\href@}}%
\def\Hy@href#{\hyper@normalise\href@}%
\begingroup
  \endlinechar=-1 %
  \catcode`\^^A=14 %
  \catcode`\^^M\active
  \catcode`\%\active
  \catcode`\#\active
  \catcode`\_\active
  \catcode`\$\active
  \catcode`\&\active
  \gdef\hyper@normalise@ltx{^^A
    \begingroup
    \catcode`\^^M\active
    \def^^M{ }^^A
    \catcode`\%\active
    \let%\@percentchar
    \let\%\@percentchar
    \catcode`\#\active
    \def#{\hyper@hash}^^A
    \def\#{\hyper@hash}^^A
    \@makeother\&^^A
    \edef&{\string&}^^A
    \edef\&{\string&}^^A
    \edef\textunderscore{\string_}^^A
    \let\_\textunderscore
    \catcode`\_\active
    \let_\textunderscore
    \let~\hyper@tilde
    \let\~\hyper@tilde
    \let\textasciitilde\hyper@tilde
    \let\\\@backslashchar
    \edef${\string$}^^A
    \Hy@safe@activestrue
    \hyper@n@rmalise
  }^^A
  \catcode`\#=6 ^^A
  \gdef\Hy@ActiveCarriageReturn@ltx{^^M}^^A
  \gdef\hyper@n@rmalise@ltx#1#2{^^A
    \def\Hy@tempa{#2}^^A
    \ifx\Hy@tempa\Hy@ActiveCarriageReturn
      \Hy@ReturnAfterElseFi{^^A
        \hyper@@normalise{#1}^^A
      }^^A
    \else
      \Hy@ReturnAfterFi{^^A
        \hyper@@normalise{#1}{#2}^^A
      }^^A
    \fi
  }^^A
  \gdef\hyper@@normalise@ltx#1#2{^^A
    \edef\Hy@tempa{^^A
      \endgroup
      \noexpand#1{\Hy@RemovePercentCr#2%^^M\@nil}^^A
    }^^A
    \Hy@tempa
  }^^A
  \gdef\Hy@RemovePercentCr@ltx#1%^^M#2\@nil{^^A
    #1^^A
    \ifx\limits#2\limits
    \else
      \Hy@ReturnAfterFi{^^A
        \Hy@RemovePercentCr #2\@nil
      }^^A
    \fi
  }^^A
\endgroup
\def\switch@hyperref@href{%
 \expandafter\@ifx\expandafter{\csname href \endcsname\href@Hy}{
  \class@info{Repairing hyperref 6.75r \string\href}%
  \let\hyper@normalise\hyper@normalise@ltx
  \let\hyper@@normalise\hyper@@normalise@ltx
  \let\hyper@n@rmalise\hyper@n@rmalise@ltx
  \let\Hy@ActiveCarriageReturn\Hy@ActiveCarriageReturn@ltx
  \let\Hy@RemovePercentCr\Hy@RemovePercentCr@ltx
  \let\href\href@Hy@ltx
 }{}%
}%
\appdef\document@inithook{\switch@hyperref@href}%
\def\typeout@org#1{%
 \begingroup
  \set@display@protect
  \immediate\write\@unused{#1}%
 \endgroup
}%
\long\def\typeout@ltx#1{%
 \begingroup
  \set@display@protect
  \immediate\write\@unused{#1}%
 \endgroup
}%
\@ifx{\typeout\typeout@org}{%
 \class@info{Making \string\typeout\space \string\long}%
 \let\typeout\typeout@ltx
}{}%
\typeout{%
ltxfront%
 [2010/07/25/20:33:00 4.1r frontmatter package (AO,DPC)]% \fileversion
}%
\appdef\class@documenthook{\frontmatter@init}%
\let\frontmatter@init\@empty
\newcommand\frontmatter@title[2][]{%
 \def\@title{#2}%
 \def\@shorttitle{#1}%
 \let\@AF@join\@title@join
}%
\appdef\frontmatter@init{%
 \def\@title{\class@warn{No title}}%
 \let\@shorttitle\@empty
 \let\@title@aux\@title@aux@cleared
}%
\def\@title@join{\expandafter\@title@join@\@title@aux}%
\def\@title@join@#1#2{%
 \def\@title@aux{{\@join{\@separator}{#1}{#2}}}%
}%
\def\@title@aux@cleared{{}}%
\newcounter{affil}%
\newcounter{collab}%
\appdef\frontmatter@init{%
 \c@affil\z@
 \c@collab\z@
}%
\newcommand\frontmatter@author{% implicit #1
 \@author@def{}% implicit #2
}%
\def\collaboration{% implicit #1
 \@author@def{\@booleantrue\collaboration@sw}% implicit #2
}%
\appdef\frontmatter@init{%
 \@booleanfalse\collaboration@sw
}%
\def\@author@cleared{{}{}{}}%
\def\@author@gobble#1#2#3{}%
\def\@author@init{%
 \let\@author\@author@cleared
 \@booleanfalse\collaboration@sw
}%
\def\@authorclear@sw{\@ifx{\@author\@author@cleared}}%
\appdef\frontmatter@init{%
 \@author@init
}%
\def\@author@def#1#2{%
 \frontmatterverbose@sw{\typeout{\string\author\space\string\collaboration}}{}%
 \move@AU\move@AF\move@AUAF
 \let\@AF@join\@author@join
 #1%
 \def\@author{{#2}{}}%
}%
\def\@author@join@#1#2#3{%
  \def\@author{{#1}{\@join{\@separator}{#2}{#3}}}%
}%
\def\@author@join{\expandafter\@author@join@\@author}%
\def\move@AU{%
 \@authorclear@sw{}{%
  \collaboration@sw{%
   \advance\c@collab\@ne
   \@argswap{\CO@grp\CO@opr}%
  }{%
   \@argswap{\AU@grp\AU@opr}%
  }%
   {%
    \expandafter\@argswap@val
    \expandafter{\@author}%
     {\expandafter\@argswap@val\expandafter{\the\c@collab}{\add@AUCO@grp}}%
   }%
 }%
 \@author@init
}%
\def\add@AUCO@grp#1#2#3#4{%
 \appdef#3{#4{#1}#2}%
 \frontmatterverbose@sw{\say#3}{}%
}%
\def\@author@finish{%
 \frontmatterverbose@sw{\typeout{\string\@author@finish}}{}%
 \move@AU\move@AF
 \@ifx{\AU@grp\@empty}{%
  \@ifx{\CO@grp\@empty}%
 }{%
  \false@sw
 }%
 {}{%
  \@ifx{\AF@grp\@empty}{%
   \begingroup
    \let\href\@secondoftwo
    \let\AU@opr\@secondofthree
    \let\CO@opr\@secondofthree
    \let\footnote\@gobble
    \@ifx{\CO@grp\@empty}{%
     \class@warn{Assuming \string\noaffiliation\space for authors}%
     \frontmatterverbose@sw{\say\AU@grp}%
    }{%
     \class@warn{Assuming \string\noaffiliation\space for collaboration}%
     \frontmatterverbose@sw{\say\CO@grp}{}%
    }%
   \endgroup
   \@affil@none\move@AF
  }{}%
 }%
 \move@AUAF
}%
\def\@secondofthree#1#2#3{#2}%
\def\@join#1#2#3{%
  \@if@empty{#2}{#3}{#2#1#3}%
}%
\def\@separator{;\space}%
\let\surname\@firstofone
\let\firstname\@firstofone
\newcommand\frontmatter@and{\class@err{\protect\and\space is not supported}}
\def\cat@comma@active{\catcode`\,\active}%
{\cat@comma@active\gdef,{\active@comma}}%
\def\active@comma{,\penalty-300\relax}%
\newcommand\affiliation{%
 \frontmatterverbose@sw{\typeout{\string\affiliation}}{}%
 \move@AU\move@AF
 \begingroup
  \cat@comma@active
  \@affiliation
}%
\def\@affiliation#1{%
 \endgroup
 \let\@AF@join\@affil@join
 \@affil@def{#1}%
}%
\newcommand\frontmatter@noaffiliation{%
 \frontmatterverbose@sw{\typeout{\string\noaffiliation}}{}%
 \move@AU\move@AF
 \@affil@none\move@AF
 \move@AUAF
}%
\def\blankaffiliation{{}}%
\def\@affil@cleared{{{}}{}}%
\def\@affil@nil{{\relax}{}}%
\appdef\frontmatter@init{%
 \@affil@init
}%
\def\@affil@none{%
 \let\@affil\@affil@nil
}%
\def\@affil@init{%
 \let\@affil\@affil@cleared
}%
\def\@affilclear@sw{\@ifx{\@affil\@affil@cleared}}%
\def\@affil@def#1{%
 \def\@affil{{#1}{}}%
}%
\def\@affil@join@#1#2#3{%
  \def\@affil{{#1}{\@join{\@separator}{#2}{#3}}}%
}%
\def\@affil@join{\expandafter\@affil@join@\@affil}%
\def\move@AF{%
 \@affilclear@sw{}{%
  \@booleanfalse\temp@sw
  \let\@tempd\@empty
  \@affils@sw{%
    \expandafter\@affil@addr@def\expandafter\@tempa\@affil
    \def\AFF@opr{\@affil@match\@tempa}%
    \@AFF@list
  }{}\temp@sw
  {%
   \expandafter\@affil@aux@def\expandafter\@tempb\@affil
   \@ifx{\@tempb\@empty}{}{%
    \@ifx{\@tempb\@tempd}{}{%
     \class@warn{%
      Ancillary information for \@tempa\space must not be different!
      Please put all of it on the first instance%
     }%
    }%
   }%
  }%
  {%
   \@ifx{\@affil\@affil@nil}{%
    \def\@tempc{0}%
    \@argswap@val{0}%
   }{%
    \advance\c@affil\@ne
    \expandafter\def\expandafter\@tempc\expandafter{\the\c@affil}%
    \expandafter\@argswap@val\expandafter{\the\c@affil}%
   }%
   {%
    \expandafter\@argswap@val\expandafter{\the\c@collab}{%
     \expandafter\@argswap@val\expandafter{\@affil}{%
      \add@list@val@val@val\@AFF@list\AFF@opr
     }%
    }%
   }%
  }%
  \appdef@eval\AF@grp\@tempc
  \frontmatterverbose@sw{\say\AF@grp}{}%
  \@affil@init
 }%
}%
\def\@affil@addr@def#1#2#3{%
 \def#1{#2}%
}%
\def\@affil@aux@def#1#2#3{%
 \def#1{#3}%
}%
\def\add@list@val@val@val#1#2#3#4#5{%
 \appdef#1{#2{#5}{#4}#3}%
 \frontmatterverbose@sw{\say#1}{}%
}%
\def\@affil@match#1#2#3#4#5{%
 \temp@sw{}{%
  \def\@tempifx{#4}%
  \@ifx{\@tempifx#1}{%
   \groupauthors@sw{%
    \@ifnum{#3=\c@collab}{%
     \true@sw
    }{%
     \false@sw
    }%
   }{%
    \true@sw
   }%
  }{%
   \false@sw
  }%
  {%
   \@booleantrue\temp@sw
   \def\@tempc{#2}%
   \def\@tempd{#5}%
  }{%
  }%
 }%
}%
\def\move@AUAF{%
 \frontmatterverbose@sw{\say\AU@grp\say\AF@grp\say\CO@grp}{}%
 \@ifx{\AF@grp\@empty}{%
    \@ifx{\@empty\CO@grp}{%
    }{%
     \appdef     \@AAC@list{\AF@opr{{0}}}%
     \appdef@e   \@AAC@list{\CO@grp}%
     \appdef@e   \@AFG@list{\CO@grp}%
     \let\CO@grp\@empty
    }%
 }{%
      \appdef     \@AAC@list{\AF@opr}%
      \appdef@eval\@AAC@list{\AF@grp}%
      \appdef@e   \@AAC@list{\AU@grp}%
    \@ifx{\@empty\AU@grp}{%
     \@ifx{\@empty\CO@grp}%
    }{%
     \false@sw
    }%
    {%
    }{%
      \@booleanfalse\temp@sw
      \def\AFG@opr{\x@match\AF@grp}%
      \let\CO@opr\@author@gobble
      \@AFG@list
      \temp@sw{}{%
        \appdef     \@AFG@list{\AFG@opr}%
        \appdef@eval\@AFG@list{\AF@grp}%
      }%
     \@ifx{\@empty\CO@grp}{}{%
       \appdef@e   \@AAC@list{\CO@grp}%
       \appdef@e   \@AFG@list{\CO@grp}%
       \let\CO@grp\@empty
     }%
    }%
    \let\CO@grp\@empty
    \let\AU@grp\@empty
    \let\AF@grp\@empty
 }%
 \frontmatterverbose@sw{\say\@AAC@list\say\@AFG@list}{}%
}%
\appdef\frontmatter@init{%
 \let\AU@grp\@empty
 \let\CO@grp\@empty
 \let\AF@grp\@empty
 \let\@AAC@list\@empty
 \let\@AFG@list\@empty
 \let\@AFF@list\@empty
}%
\appdef\frontmatter@init{%
 \let\@AF@join\@AF@join@error
}%
\def\@AF@join@error#1{%
 \class@warn{%
  \string\email, \string\homepage, \string\thanks, or \string\altaffiliation\space
  appears in wrong context.
 }%
}%
\def\sanitize@url{%
 \@makeother\%%
 \@makeother\~%
 \@makeother\_%
}%
\newcommand*\email[1][]{\begingroup\sanitize@url\@email{#1}}%
\def\@email#1#2{%
 \endgroup
 \@AF@join{#1\href{mailto:#2}{#2}}%
}%
\newcommand*\homepage[1][]{\begingroup\sanitize@url\@homepage{#1}}%
\def\@homepage#1#2{%
 \endgroup
 \@AF@join{#1\href{#2}{#2}}%
}%
\appdef\class@documenthook{%
 \providecommand\href[1]{}%
}%
\def\frontmatter@thanks{% implicit #1
  \@AF@join
}%
\newcommand*\altaffiliation[2][]{%
  \@AF@join{#1#2}%
}%
\def\set@listcomma@list#1{%
  \expandafter\@reset@ac\expandafter#1#1{0}\@reset@ac{%
   \let\@listcomma\relax
  }{%
   \let\@listcomma\@listcomma@comma
  }%
}%
\def\set@listcomma@count#1{%
  \@ifnum{#1=\tw@}{%
    \let\@listcomma\relax
  }{%
    \let\@listcomma\@listcomma@comma
  }%
}%
\def\@reset@ac#1#2#3\@reset@ac{%
  \def#1{#3}%
  \@tempcnta#2\relax
  \@ifnum{#2=\tw@}%
}%
\def\@listand{\@ifnum{\@tempcnta=\tw@}{\andname\space}{}}%
\def\@listcomma@comma{\@ifnum{\@tempcnta>\@ne}{,}{}}%
\def\@listcomma@comma@UK{\@ifnum{\@tempcnta>\tw@}{,}{}}%
\def\@collaboration@gobble#1#2#3{}%
\def\doauthor#1#2#3{%
  \ignorespaces#1\unskip\@listcomma
  \begingroup
   #3%
  \@if@empty{#2}{\endgroup{}{}}{\endgroup{\comma@space}{}\frontmatter@footnote{#2}}%
  \space \@listand
}%
\def\x@match#1#2{%
 \temp@sw{}{%
  \def\@tempifx{#2}%
  \@ifx{\@tempifx#1}{%
    \@booleantrue\temp@sw
  }{%
  }%
 }%
}%
\def\y@match#1#2#3{%
 \temp@sw{}{%
  \def\@tempifx{#3}%
  \@ifx{\@tempifx#1}{%
    \@booleantrue\temp@sw
    \def\@tempb{#2}%
  }{%
  }%
 }%
}%
\def\frontmatter@footnote#1{%
 \begingroup
  \@booleanfalse\temp@sw
  \def\@tempa{#1}%
  \let\@tempb\@empty
  \def\@TBN@opr{\y@match\@tempa}%
  \@FMN@list
  \temp@sw{%
   \expandafter\frontmatter@footnotemark
   \expandafter{\@tempb}%
  }{%
   \stepcounter\@mpfn
   \expandafter\expandafter
   \expandafter\frontmatter@foot@mark
   \expandafter\expandafter
   \expandafter{%
   \expandafter \the\csname c@\@mpfn\endcsname
               }{#1}%
  }%
 \endgroup
}%
\def\frontmatter@foot@mark#1#2{%
 \frontmatter@footnotemark{#1}%
 \g@addto@macro\@FMN@list{\@TBN@opr{#1}{#2}}%
}%
\appdef\frontmatter@init{%
 \global\let\@FMN@list\@empty
}%
\def\frontmatter@footnotemark#1{%
 \leavevmode
 \ifhmode\edef\@x@sf{\the\spacefactor}\nobreak\fi
  \begingroup
   \hyper@linkstart {link}{frontmatter.#1}%
    \csname c@\@mpfn\endcsname#1\relax
    \def\@thefnmark{\frontmatter@thefootnote}%
    \@makefnmark
   \hyper@linkend
  \endgroup
 \ifhmode\spacefactor\@x@sf\fi
 \relax
}%
\def\keywords#1{%
  \aftermaketitle@chk{\keywords}%
  \gdef\@keywords{#1}%
}%
\appdef\frontmatter@init{%
 \let\@keywords\@empty
}%
\newcommand*\frontmatter@date[2][\Dated@name]{\def\@date{#1#2}}%
\def\@date{}%
\newcommand*\received[2][\Received@name]{\def\@received{#1#2}}%
\def\@received{}%
\newcommand*\revised[2][\Revised@name]{\def\@revised{#1#2}}%
\def\@revised{}%
\newcommand*\accepted[2][\Accepted@name]{\def\@accepted{#1#2}}%
\def\@accepted{}%
\newcommand*\published[2][\Published@name]{\def\@published{#1#2}}%
\def\@published{}%
\def\pacs#1{%
  \aftermaketitle@chk{\pacs}%
  \gdef\@pacs{#1}%
}%
\appdef\frontmatter@init{%
 \let\@pacs\@empty
}%
\def\preprint#1{\gappdef\@preprint{\preprint{#1}}}%
\appdef\frontmatter@init{%
 \let\@preprint\@empty
}%
\newbox\absbox
\def\toclevel@abstract{1}%
\def\addcontents@abstract{%
 \phantomsection
 \expandafter\def\csname Parent0\endcsname{section*.2}%
 \expandafter\@argswap@val\expandafter{\abstractname}{\addcontentsline{toc}{abstract}}%
}%
\newenvironment{frontmatter@abstract}{%
  \aftermaketitle@chk{\begin{abstract}}%
  \global\setbox\absbox\vbox\bgroup
   \color@begingroup
   \columnwidth\textwidth
   \hsize\columnwidth
   \@parboxrestore
   \def\@mpfn{mpfootnote}\def\thempfn{\thempfootnote}\c@mpfootnote\z@
   \let\@footnotetext\frontmatter@footnotetext
   \minipagefootnote@init
   \let\set@listindent\set@listindent@
   \let\@listdepth\@mplistdepth \@mplistdepth\z@
   \let@environment{description}{frontmatter@description}%
   \@minipagerestore
   \@setminipage
    \frontmatter@abstractheading
    \frontmatter@abstractfont
    \let\footnote\mini@note
    \expandafter\everypar\expandafter{\the\everypar\addcontents@abstract\everypar{}}%
}{%
    \par
    \unskip
    \minipagefootnote@here
    \@minipagefalse   %% added 24 May 89
    \color@endgroup
  \egroup
}%
\long\def\frontmatter@footnotetext#1{%
  \minipagefootnote@pick
    \set@footnotefont
    \set@footnotewidth
    \@parboxrestore
    \protected@edef\@currentlabel{\csname p@\@mpfn\endcsname\@thefnmark}%
    \color@begingroup
      \frontmatter@makefntext{%
        \rule\z@\footnotesep\ignorespaces#1\@finalstrut\strutbox\vadjust{\vskip\z@skip}%
      }%
    \color@endgroup
  \minipagefootnote@drop
}%
\def\ltx@no@footnote{%
 \let\ltx@xfootnote\ltx@no@xfootnote\let\ltx@yfootnote\ltx@no@yfootnote
 \let\ltx@xfootmark\ltx@no@xfootmark\let\ltx@yfootmark\ltx@no@yfootmark
 \let\ltx@xfoottext\ltx@no@xfoottext\let\ltx@yfoottext\ltx@no@yfoottext
}%
\def\ltx@no@xfootnote[#1]#2{\ltx@no@footwarn\footnote}%
\def\ltx@no@yfootnote#1{\ltx@no@footwarn\footnote}%
\def\ltx@no@xfootmark[#1]{\ltx@no@footwarn\footnotemark}%
\def\ltx@no@yfootmark{\ltx@no@footwarn\footnotemark}%
\def\ltx@no@xfoottext[#1]#2{\ltx@no@footwarn\footnotetext}%
\def\ltx@no@yfoottext#1{\ltx@no@footwarn\footnotetext}%
\def\ltx@no@footwarn#1{%
 \class@warn{%
  The \string#1\space command is not legal on the title page;
  using \string\thanks\space instead might suit you: consult the manual for details%
 }%
}%
\def\frontmatter@abstractheading{%
 \begingroup
  \centering\large
  \abstractname
  \par
 \endgroup
}%
\def\frontmatter@abstractfont{}%
\newenvironment{frontmatter@description}{%
 \list{}{%
  \leftmargin\z@
  \labelwidth\z@
  \itemindent\z@
  \let\makelabel\frontmatter@descriptionlabel
 }%
}{%
 \endlist
}%
\def\frontmatter@descriptionlabel#1{%
 \hspace\labelsep
 \normalfont\bfseries
 #1:%
}%
\def\frontmatter@abstractwidth{\textwidth}
\def\frontmatter@abstract@produce{%
  \par
  \preprintsty@sw{%
   \do@output@MVL{%
    \vskip\frontmatter@preabstractspace
    \vskip200\p@\@plus1fil
    \penalty-200\relax
    \vskip-200\p@\@plus-1fil
   }%
  }{%
   \addvspace{\frontmatter@preabstractspace}%
  }%
   \begingroup
    \dimen@\baselineskip
    \setbox\z@\vtop{\unvcopy\absbox}%
    \advance\dimen@-\ht\z@\advance\dimen@-\prevdepth
    \@ifdim{\dimen@>\z@}{\vskip\dimen@}{}%
   \endgroup
   \begingroup
    \prep@absbox
    \unvbox\absbox
    \post@absbox
   \endgroup
  \@ifx{\@empty\mini@notes}{}{\mini@notes\par}%
  \addvspace\frontmatter@postabstractspace
}%
\appdef\frontmatter@init{\let\mini@notes\@empty}%
\let\prep@absbox\@empty
\let\post@absbox\@empty
\def\frontmatter@preabstractspace{.5\baselineskip}
\def\frontmatter@postabstractspace{.5\baselineskip}
\newenvironment{frontmatter@titlepage}{%
      \twocolumn@sw{\onecolumngrid}{\newpage}%
      \thispagestyle{titlepage}%
      \setcounter{page}\@ne
}{%
     \twocolumn@sw{\twocolumngrid}{\newpage}%
     \twoside@sw{}{%
        \setcounter{page}\@ne
     }%
}%
\def\frontmatter@maketitle{%
  \@author@finish
  \title@column\titleblock@produce
  \suppressfloats[t]%
  \let\and\relax
  \let\affiliation\@gobble
  \let\author\@gobble
  \let\@AAC@list\@empty
  \let\@AFF@list\@empty
  \let\@AFG@list\@empty
  \let\@AF@join\@AF@join@error
  \let\email\@gobble
  \let\@address\@empty
  \let\maketitle\relax
  \let\thanks\@gobble
  \let\abstract\@undefined\let\endabstract\@undefined
  \titlepage@sw{%
   \vfil
   \clearpage
  }{}%
}%
\def\maketitle@Hy{%
  \let\Hy@saved@footnotemark\@footnotemark
  \let\Hy@saved@footnotetext\@footnotetext
  \let\@footnotemark\H@@footnotemark
  \let\@footnotetext\H@@footnotetext
  \@ifnextchar[%]
   \Hy@maketitle@optarg
   {%
    \HyOrg@maketitle
    \Hy@maketitle@end
   }%
}%
\appdef\class@documenthook{%
  \@ifx{\maketitle\maketitle@Hy}{%
   \class@info{Taking \string\maketitle\space back from hyperref}%
   \let\maketitle\frontmatter@maketitle
  }{%
  }%
}%
\def\titleblock@produce{%
 \begingroup
  \ltx@footnote@pop
  \def\@mpfn{mpfootnote}%
  \def\thempfn{\thempfootnote}%
  \c@mpfootnote\z@
  \let\@makefnmark\frontmatter@makefnmark
  \frontmatter@setup
  \thispagestyle{titlepage}\label{FirstPage}%
  \frontmatter@title@produce
  \groupauthors@sw{%
   \frontmatter@author@produce@group
  }{%
   \frontmatter@author@produce@script
  }%
  \frontmatter@RRAPformat{%
   \expandafter\produce@RRAP\expandafter{\@date}%
   \expandafter\produce@RRAP\expandafter{\@received}%
   \expandafter\produce@RRAP\expandafter{\@revised}%
   \expandafter\produce@RRAP\expandafter{\@accepted}%
   \expandafter\produce@RRAP\expandafter{\@published}%
  }%
  \frontmatter@abstract@produce
  \@ifx@empty\@pacs{}{%
   \@pacs@produce\@pacs
  }%
  \@ifx@empty\@keywords{}{%
   \@keywords@produce\@keywords
  }%
  \par
  \frontmatter@finalspace
 \endgroup
}%
\def\toclevel@title{0}%
\def\frontmatter@title@produce{%
 \begingroup
  \frontmatter@title@above
  \frontmatter@title@format
  \@title
  \unskip
  \phantomsection\expandafter\@argswap@val\expandafter{\@title}{\addcontentsline{toc}{title}}%
  \@ifx{\@title@aux\@title@aux@cleared}{}{%
   \expandafter\frontmatter@footnote\expandafter{\@title@aux}%
  }%
  \par
  \frontmatter@title@below
 \endgroup
}%
\appdef\let@mark{\let\\\relax}%
\def\frontmatter@title@above{}%
\def\frontmatter@title@format{}%
\def\frontmatter@title@below{\addvspace{\baselineskip}}%
\def\frontmatter@author@produce@script{%
  \begingroup
    \let\@author@present\@author@present@script
    \frontmatterverbose@sw{\typeout{\string\frontmatter@author@produce@script:}\say\@AAC@list\say\@AFF@list\say\@AFG@list}{}%
    \let\AU@temp\@empty
    \@tempcnta\z@
    \let\AF@opr \@gobble
    \def\AU@opr{\@author@count\@tempcnta}%
    \def\CO@opr{\@collaboration@count\AU@temp\@tempcnta}%
    \@AAC@list
    \expandafter\CO@opr\@author@cleared
    \begingroup
     \frontmatter@authorformat
     \let\AF@opr \@affilID@def
     \let\AU@opr \@author@present
     \def\CO@opr{\@collaboration@present\AU@temp}%
     \set@listcomma@list\AU@temp
     \@AAC@list
     \unskip\unskip
     \par
    \endgroup
    \begingroup
     \frontmatter@above@affiliation@script
     \let\AFF@opr \@affil@script
     \@AFF@list
     \frontmatter@footnote@produce
     \par
    \endgroup
  \endgroup
}%
\def\@author@count#1{%
 \advance#1\@ne
 \@author@gobble
}%
\def\@collaboration@present#1#2#3#4{%
 \par
 \begingroup
  \frontmatter@collaboration@above
  \@affilID@def{}%
  \@tempcnta\z@
  \@author@present{}{(\ignorespaces#3\unskip)}{#4}%
  \par
 \endgroup
 \set@listcomma@list#1%
}%
\def\frontmatter@collaboration@above{}%
\def\@collaboration@count#1#2{%
 \appdef@eval#1{\the#2}#2\z@
 \@author@gobble
}%
\def\@affilID@def{\def\@affilID@temp}%
\let\@affilID@temp\@empty
\def\affil@script#1#2#3{%
 \def\@tempifx{#1}\@ifx{\@tempifx\@tempa}{%
  \@if@empty{#2}{}{%
   \par
   \begingroup
    \def\@thefnmark{#1}\@makefnmark\ignorespaces
    #2%
    \@if@empty{#3}{}{\frontmatter@footnote{#3}}%
    \par
   \endgroup
  }%
 }{}%
}%
\def\@affil@script#1#2#3#4{%
 \@ifnum{#1=\z@}{}{%
  \par
  \begingroup
   \frontmatter@affiliationfont
   \@ifnum{\c@affil<\affil@cutoff}{}{%
    \def\@thefnmark{#1}\@makefnmark
   }%
   \ignorespaces#3%
   \@if@empty{#4}{}{\frontmatter@footnote{#4}}%
   \par
  \endgroup
 }%
}%
\let\affil@cutoff\@ne
\def\@author@present@script#1#2#3{%
 \begingroup
  \gdef\comma@space{\textsuperscript{,\,}}%
  \doauthor{#2}{#3}{\@affil@present@script}%
 \endgroup
 \advance\@tempcnta\m@ne
}%
\def\@affilcomma#1#2{%
 \@ifx{\z@#1}{%
  \@ifx{\relax#2}{}{%
   \@affilcomma{#2}%
  }%
 }{%
  #1%
  \@ifx{\relax#2}{}{%
   \@ifx{\z@#2}{%
    \@affilcomma
   }{%
    ,\,\@affilcomma{#2}%
   }%
  }%
 }%
}%
\def\@affil@present@script{%
 \let\@tempa\@empty
 \expandafter\@affil@present@script@\@affilID@temp\relax
}%
\def\@affil@present@script@#1{%
 \@ifx{\relax#1}{%
  \@ifx{\@tempa\@empty}{%
   \aftergroup\false@sw
  }{%
   \textsuperscript{\expandafter\@affilcomma\@tempa\relax\relax}%
   \aftergroup\true@sw
  }%
 }{%
  \@ifnum{#1=\z@}{}{\appdef\@tempa{{#1}}}%
  \@affil@present@script@
 }%
}%
\@provide\@author@parskip{\z@skip}%
\def\frontmatter@author@produce@group{%
  \begingroup
    \let\@author@present\@author@present@group
    \frontmatter@authorformat
    \frontmatterverbose@sw{\typeout{\string\frontmatter@author@produce@group:}\say\@AAC@list\say\@AFF@list\say\@AFG@list}{}%
    \let\AU@temp\@empty
    \set@listcomma@list\AU@temp
    \def\CO@opr{\@collaboration@present\AU@temp}%
    \let\AFG@opr \affils@present@group
    \let\@listcomma\relax
    \@AFG@list
    \frontmatter@footnote@produce
    \par
  \endgroup
  \frontmatter@authorbelow
}%
\@provide\frontmatter@authorbelow{}%
\def\affils@present@group#1{%
 \begingroup
   \def\AF@temp{#1}%
   \@tempcnta\z@
   \let\AU@opr \@undefined
   \let\CO@opr \@undefined
   \def\AF@opr{\@affilID@count\AF@temp\@tempcnta}%
   \@AAC@list
   \@ifnum{\@tempcnta=\z@}{}{%
    \begingroup
     \frontmatter@above@affilgroup
     \set@listcomma@count\@tempcnta
     \let\AU@opr \@undefined
     \let\CO@opr \@undefined
     \def\AF@opr{\@affilID@match\AF@temp}%
     \@AAC@list
    \endgroup
    \begingroup
     \par
     \frontmatter@above@affiliation
     \frontmatter@affiliationfont
     \let\\\frontmatter@addressnewline
     \@tempcnta\z@
     \@tfor\AF@temp:=#1\do{%
      \expandafter\@ifx\expandafter{\expandafter\z@\AF@temp}{}{%
       \advance\@tempcnta\@ne
      }%
     }%
     \@ifnum{\@tempcnta=\tw@}{%
      \let\@listcomma\relax
     }{}%
     \def@after@address
     \runinaddress@sw{%
     }{%
      \tightenlines@sw{}{%
       \parskip\z@
      }%
      \appdef\after@address\par
     }%
     \let\AFF@opr \@affil@group
     \do@affil@fromgroup\@AFF@list#1\relax
    \endgroup
   }%
   \par
 \endgroup
}%
\def\def@after@address{\def\after@address{\@listcomma\ \@listand}}%
\def\def@after@address@empty{\let\after@address\@empty}%
\def\@affilID@count#1#2#3{%
  \def\@tempifx{#3}%
  \@ifx{\@tempifx#1}{%
    \def\AU@opr{\@author@count#2}%
  }{%
    \let\AU@opr \@author@gobble
  }%
  \let\CO@opr \@collaboration@gobble
}%
\def\@affilID@match#1#2{%
 \def\@tempifx{#2}%
 \@ifx{\@tempifx#1}{%
   \let\AU@opr \@author@present
 }{%
   \let\AU@opr \@author@gobble
 }%
  \let\CO@opr \@collaboration@gobble
}%
\def\do@affil@fromgroup#1#2{%
  \@ifx{\relax#2}{}{%
    \count@#2\relax
    \@ifnum{\z@=\count@}{}{#1}%
    \do@affil@fromgroup#1%
  }%
}%
\def\@affil@group#1#2#3#4{%
  \@ifnum{#1=\count@}{%
   \def\@tempa{#3}%
   \@ifx{\@tempa\blankaffiliation}{}{%
    #3%
    \@if@empty{#4}{}{%
     \frontmatter@footnote{#4}%
    }%
    \after@address
   }%
   \advance\@tempcnta\m@ne
  }{}%
}%
\def\@author@present@group#1#2#3{%
  \gdef\comma@space{\gdef\comma@space{\textsuperscript{,\,}}}%
  \doauthor{#2}{#3}{\@affil@present@group}%
  \advance\@tempcnta\m@ne
}%
\def\@affil@present@group{%
 \aftergroup\false@sw
}%
\def\@pacs@produce#1{%
 \showPACS@sw{%
  \begingroup
   \frontmatter@PACS@format
   \@pacs@name#1\par
  \endgroup
 }{%
  \@if@empty{#1}{}{%
   \class@warn{\PACS@warn}%
  }%
 }%
}%
\def\PACS@warn{If you want your PACS to appear in your output, use document class option showpacs}%
\def\@keywords@produce#1{%
 \showKEYS@sw{%
  \begingroup
   \frontmatter@keys@format
   \@keys@name#1\par
  \endgroup
 }{%
  \@if@empty{#1}{}{%
   \class@warn{If you want your keywords to appear in your output, use document class option showkeys}%
  }%
 }%
}%
\def\frontmatter@footnote@produce@footnote{%
 \let\@TBN@opr\present@FM@footnote
 \@FMN@list
 \global\let\@FMN@list\@empty
}%
\def\present@FM@footnote#1#2{%
 \begingroup
  \csname c@\@mpfn\endcsname#1\relax
  \def\@thefnmark{\frontmatter@thefootnote}%
  \frontmatter@footnotetext{#2}%
 \endgroup
}%
\def\frontmatter@footnote@produce@endnote{%
}%
\appdef\frontmatter@init{%
 \@ifxundefined\title@column         {\let\title@column\@empty}{}%
 \@ifxundefined\preprintsty@sw       {\@booleanfalse\preprintsty@sw}{}%
 \@ifxundefined\frontmatter@footnote@produce{\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote}{}%
 \@ifxundefined\do@output@MVL        {\let\do@output@MVL\@firstofone}{}%
 \@ifxundefined\comma@space          {\let\comma@space\@empty}{}%
}%
\def\frontmatter@thefootnote{%
 \altaffilletter@sw{\@alph}{\@fnsymbol}{\csname c@\@mpfn\endcsname}%
}%
\@ifx{\altaffilletter@sw\@undefined}{\@booleantrue\altaffilletter@sw}{}%
\def\frontmatter@makefnmark{%
 \@textsuperscript{%
  \normalfont\@thefnmark
 }%
}%
\long\def\frontmatter@makefntext#1{%
 \parindent 1em
 \noindent
 \Hy@raisedlink{\hyper@anchorstart{frontmatter.\expandafter\the\csname c@\@mpfn\endcsname}\hyper@anchorend}%
 \@makefnmark
 #1%
}%
\def\frontmatter@setup{}%
\def\frontmatter@RRAPformat#1{%
 \removelastskip
 \begingroup
  \frontmatter@RRAP@format
  #1\par
 \endgroup
}%
\def\punct@RRAP{; }%
\def\produce@RRAP#1{%
  \@if@empty{#1}{}{%
   \@ifvmode{\leavevmode}{\unskip\punct@RRAP\ignorespaces}%
   #1%
  }%
}%
\def\frontmatter@authorformat{}%
\def\frontmatter@above@affilgroup{}%
\def\frontmatter@above@affiliation{}%
\def\frontmatter@above@affiliation@script{}%
\def\frontmatter@affiliationfont{\itshape\selectfont}%
\def\frontmatter@RRAP@format{}%
\def\frontmatter@PACS@format{}%
\def\frontmatter@keys@format{}%
\def\frontmatter@finalspace{\addvspace{18\p@}}
\def\frontmatter@addressnewline{%
  \@ifhmode{\skip@\lastskip\unskip\unpenalty\break\hskip\skip@}{}%
  % was: \vskip-.5ex
}%
\def\frontmatter@preabstractspace{5.5\p@}
\def\frontmatter@postabstractspace{6.5\p@}
\def\aftermaketitle@chk#1{%
  \@ifx{\maketitle\relax}{%
    \class@err{\protect#1 must be used before \protect\maketitle}%
  }{}%
}%
\def\ps@titlepage{\ps@empty}%
\def\volumeyear#1{\gdef\@volumeyear{#1}}%
\def\@volumeyear{}%
\def\volumenumber#1{\gdef\@volumenumber{#1}}%
\def\@volumenumber{}%
\def\issuenumber#1{\gdef\@issuenumber{#1}}%
\def\@issuenumber{}%
\def\eid#1{\gdef\@eid{#1}}%
\def\@eid{}%
\def\startpage#1{\gdef\@startpage{#1}\c@page#1\relax}%
\def\@startpage{\pageref{FirstPage}}%
\def\endpage#1{\gdef\@endpage{#1}}%
\def\@endpage{\pageref{LastPage}}%
\def\print@toc#1{%
 \begingroup
  \expandafter\section
  \expandafter*%
  \expandafter{%
              \csname#1name\endcsname
              }%
  \let\appendix\appendix@toc
  \@starttoc{#1}%
 \endgroup
}%
\def\appendix@toc{}%
\def\Dated@name{Dated }%
\def\Received@name{Received }%
\def\Revised@name{Revised }%
\def\Accepted@name{Accepted }%
\def\Published@name{Published }%
\appdef\robustify@contents{%
 \let\thanks\@gobble\let\class@warn\@gobble
 \def\begin{\string\begin}\def\end{\string\end}%
}%
\@ifxundefined\frontmatter@syntax@sw{\@booleantrue\frontmatter@syntax@sw}{}%
\frontmatter@syntax@sw{%
 \let\title         \frontmatter@title
 \let\author        \frontmatter@author
 \let\date          \frontmatter@date
 \@ifxundefined\@maketitle{%
  \let\maketitle    \frontmatter@maketitle
  \@booleantrue     \titlepage@sw
 }{%
  \let\@maketitle   \frontmatter@maketitle
  \prepdef\maketitle\@author@finish
 }%
 \let\noaffiliation \frontmatter@noaffiliation
 \let\thanks@latex  \thanks
 \let\thanks        \frontmatter@thanks
 \let\and@latex     \and
 \let\and           \frontmatter@and
 \let@environment{titlepage}{frontmatter@titlepage}%
 \let@environment{abstract}{frontmatter@abstract}%
}{%
 \let\noaffiliation\@empty
}%
\typeout{%
ltxgrid%
 [2010/07/25/20:33:00 4.1r page grid package (portions licensed from W. E. Baxter web at superscript.com)]% \fileversion
}%
\newcounter{linecount}
\def\loop@line#1#2{%
 \par
 \hb@xt@\hsize{%
  \global\advance#1\@ne
  \edef\@tempa{\@ifnum{100>#1}{0}{}\@ifnum{10>#1}{0}{}\number#1}%
  \@tempa\edef\@tempa{\special{line:\@tempa}}\@tempa
  \vrule depth2.5\p@#2\leaders\hrule\hfil
 }%
}%
\def\lineloop#1{%
 \loopwhile{\loop@line\c@linecount{}\@ifnum{#1>\c@linecount}}%
}%
\def\linefoot#1{%
 \loop@line\c@linecount{%
  \footnote{%
   #1\special{foot:#1}\vrule depth2.5\p@\leaders\hrule\hfill
  }%
 }%
}%
\let\@@mark\mark
\let\@@topmark\topmark
\let\@@firstmark\firstmark
\let\@@botmark\botmark
\let\@@splitfirstmark\splitfirstmark
\let\@@splitbotmark\splitbotmark
\def\@themark{{}{}{}{}}%
\def\nul@mark{{}{}{}{}\@@nul}%
\def\set@mark@netw@#1#2#3#4#5#6#7{\gdef#1{{#6}{#7}{#4}{#5}}\do@mark}%
\def\set@marktw@#1#2#3#4#5#6{\gdef#1{{#2}{#6}{#4}{#5}}\do@mark}%
\def\set@markthr@@#1#2#3#4#5#6{\gdef#1{{#2}{#3}{#6}{#5}}\do@mark}%
\def\get@mark@@ne#1#2#3#4#5\@@nul{#1}%
\def\get@mark@tw@#1#2#3#4#5\@@nul{#2}%
\def\get@mark@thr@@#1#2#3#4#5\@@nul{#3}%
\def\get@mark@f@ur#1#2#3#4#5\@@nul{#4}%
\def\mark@netw@{\expandafter\set@mark@netw@\expandafter\@themark\@themark}%
\def\marktw@{\expandafter\set@marktw@\expandafter\@themark\@themark}%
\def\markthr@@{\expandafter\set@markthr@@\expandafter\@themark\@themark}%
\def\do@mark{\do@@mark\@themark\nobreak@mark}%
\def\do@@mark#1{%
 \begingroup
  \let@mark
  \@@mark{#1}%
 \endgroup
}%
\def\let@mark{%
 \let\protect\@unexpandable@protect
 \let\label\relax
 \let\index\relax
 \let\glossary\relax
}%
\def\nobreak@mark{%
 \@if@sw\if@nobreak\fi{\@ifvmode{\nobreak}{}}{}%
}%
\def\mark@envir{\markthr@@}%
\def\bot@envir{%
 \expandafter\expandafter
 \expandafter\get@mark@thr@@
 \expandafter\@@botmark
             \nul@mark
}%
\def\markboth{\mark@netw@}%
\def\markright{\marktw@}%
\def\leftmark{%
 \expandafter\expandafter
 \expandafter\get@mark@@ne
 \expandafter\saved@@botmark
             \nul@mark
}%
\def\rightmark{%
 \expandafter\expandafter
 \expandafter\get@mark@tw@
 \expandafter\saved@@firstmark
             \nul@mark
}%
\let\primitive@output\output
\long\def\@tempa#1\@@nil{#1}%
            \toks@
\expandafter\expandafter
\expandafter{%
\expandafter \@tempa
             \the\primitive@output
             \@@nil
             }%
\newtoks\output@latex
\output@latex\expandafter{\the\toks@}%
\let\output\output@latex
\primitive@output{\dispatch@output}%
\def\dispatch@output{%
 \let\par\@@par
 \expandafter\let\expandafter\output@procedure\csname output@\the\outputpenalty\endcsname
 \@ifnotrelax\output@procedure{}{%
  \expandafter\def\expandafter\output@procedure\expandafter{\the\output@latex}%
 }%
 \expandafter\@ifx\expandafter{\csname output@-\the\execute@message@pen\endcsname\output@procedure}{%
  \let\output@procedure\@message@saved
 }{}%
 \ltxgrid@info@sw{\class@info{\string\dispatch@output}\say\output@procedure\saythe\holdinginserts}{}%
 \outputdebug@sw{\output@debug}{}%
 \output@procedure
}%
\def\set@output@procedure#1#2{%
 \count@\outputpenalty\advance\count@-#2%
 \expandafter\let\expandafter#1\csname output@\the\count@\endcsname
}%
\def\output@debug{%
 \def\@tempa{\save@message}%
 \@ifx{\output@procedure\@tempa}{%
  \true@sw
 }{%
  \@ifnum{\outputpenalty=-\save@column@insert@pen}{%
   \@ifnum{\holdinginserts>\z@}%
  }{%
   \false@sw
  }%
 }%
 {}{\output@debug@}%
}%
\def\output@debug@{%
  \saythe\outputpenalty
  \saythe\interlinepenalty
  \saythe\brokenpenalty
  \saythe\clubpenalty
  \saythe\widowpenalty
  \saythe\displaywidowpenalty
  \saythe\predisplaypenalty
  \saythe\interdisplaylinepenalty
  \saythe\postdisplaypenalty
  \saythe\badness
  \say\thepagegrid
  \saythe\pagegrid@col
  \saythe\pagegrid@cur
  \saythe\insertpenalties
  \say\@@botmark
  \saythe\pagegoal
  \saythe\pagetotal
  \saythe{\badness\@cclv}%
  \say\@toplist
  \say\@botlist
  \say\@dbltoplist
  \say\@deferlist
  \trace@scroll{%
  \showbox\@cclv
  \showbox\@cclv@saved
  \showbox\pagesofar
  \showbox\csname col@1\endcsname
  \showbox\footsofar
  \showbox\footins
  \showbox\footins@saved
  \showlists
  }%
}%
\@ifxundefined{\outputdebug@sw}{%
 \@booleanfalse\outputdebug@sw
}{}%
\def\trace@scroll#1{\begingroup\showboxbreadth\maxdimen\showboxdepth\maxdimen\scrollmode#1\endgroup}%
\def\trace@box#1{\trace@scroll{\showbox#1}}%
\prepdef\@outputpage{\@outputpage@head}%
\let\@outputpage@head\@empty
\appdef\@outputpage{\@outputpage@tail}%
\let\@outputpage@tail\@empty
\def\show@box@size#1#2{%
 \show@box@size@sw{%
  \begingroup
   \setbox\z@\vbox{\unvcopy#2\hrule}%
   \class@info{Show box size: #1^^J%
    (\the\ht\z@\space X \the\wd\z@)
    \the\c@page\space\space\the\pagegrid@cur\space\the\pagegrid@col
   }%
  \endgroup
 }{}%
}%
\def\show@text@box@size{%
 \show@box@size{Text column}\@outputbox
 \tally@box@size@sw{%
  \@ifdim{\wd\@outputbox>\z@}{%
   \dimen@\ht\@outputbox\divide\dimen@\@twopowerfourteen
   \advance\dimen@-\dp\csname box@size@\the\pagegrid@col\endcsname
   \@ifdim{\dimen@>\z@}{%
    \advance\dimen@ \ht\csname box@size@\the\pagegrid@col\endcsname
    \global\ht\csname box@size@\the\pagegrid@col\endcsname\dimen@
    \show@box@size@sw{%
     \class@info{Column: \the\dimen@}%
    }{}%
   }{}%
  }{}%
  \global\dp\csname box@size@\the\pagegrid@col\endcsname\z@
 }{}%
}%
\def\show@pagesofar@size{%
 \show@box@size{Page so far}\pagesofar
 \dimen@\ht\pagesofar\divide\dimen@\@twopowerfourteen
 \global\dp\csname box@size@1\endcsname\dimen@
 \show@box@size@sw{%
  \class@info{Pagesofar: \the\dimen@}%
 }{}%
}%
\@booleanfalse\tally@box@size@sw
\@booleanfalse\show@box@size@sw
\expandafter\newbox\csname box@size@1\endcsname
\expandafter\setbox\csname box@size@1\endcsname\hbox{}%
\expandafter\newbox\csname box@size@2\endcsname
\expandafter\setbox\csname box@size@2\endcsname\hbox{}%
\def\total@text{%
 \@tempdima\the\ht\csname box@size@2\endcsname\divide\@tempdima\@twopowertwo\@tempcnta\@tempdima
 \@tempdimb\the\ht\csname box@size@1\endcsname\divide\@tempdimb\@twopowertwo\@tempcntb\@tempdimb
 \class@info{Total text: Column(\the\@tempcnta pt), Page(\the\@tempcntb pt)}%
}%
\def\natural@output{\toggle@insert{\output@holding}{\output@moving}}%
\output@latex{\natural@output}%
\def\output@holding{%
 \csname output@init@\bot@envir\endcsname
 \@if@exceed@pagegoal{\unvcopy\@cclv}{%
  \setbox\z@\vbox{\unvcopy\@cclv}%
  \outputdebug@sw{\trace@box\z@}{}%
  \dimen@\ht\@cclv\advance\dimen@-\ht\z@
  \dead@cycle@repair\dimen@
 }{%
  \dead@cycle
 }%
}%
\def\@if@exceed@pagegoal#1{%
 \begingroup
  \setbox\z@\vbox{#1}%
  \dimen@\ht\z@\advance\dimen@\dp\z@
  \outputdebug@sw{\saythe\dimen@}{}%
  \@ifdim{\dimen@>\pagegoal}{%
   \setbox\z@\vbox{\@@mark{}\unvbox\z@}%
   \splittopskip\topskip
   \splitmaxdepth\maxdepth
   \vbadness\@M
   \vfuzz\maxdimen
   \setbox\tw@\vsplit\z@ to\pagegoal
   \outputdebug@sw{\trace@scroll{\showbox\tw@\showbox\z@}}{}%
   \setbox\tw@\vbox{\unvbox\tw@}%
   \@ifdim{\ht\tw@=\z@}{%
    \ltxgrid@info{Found overly large chunk while preparing to move insertions. Attempting repairs}%
    \aftergroup\true@sw
   }{%
    \aftergroup\false@sw
   }%
 }{%
  \aftergroup\false@sw
 }%
 \endgroup
}%
\def\output@moving{%
 \set@top@firstmark
 \@ifnum{\outputpenalty=\do@newpage@pen}{%
  \setbox\@cclv\vbox{%
   \unvbox\@cclv
   \remove@lastbox
   \@ifdim{\ht\z@=\ht\@protection@box}{\box\lastbox}{\unskip}%
  }%
 }{}%
 \@cclv@nontrivial@sw{%
  \expandafter\output@do@prep\csname output@prep@\bot@envir \endcsname
  \@makecolumn\true@sw
  \expandafter\output@column@do\csname output@column@\thepagegrid\endcsname
  \protect@penalty\do@startcolumn@pen
  \clearpage@sw{%
   \protect@penalty\do@endpage@pen
  }{}%
  \expandafter\let\expandafter\output@post@\csname output@post@\bot@envir \endcsname
  \outputdebug@sw{\say\output@post@}{}%
  \@ifx{\output@post@\relax}{\output@post@document}{\output@post@}%
 }{%
  \void@cclv
 }%
 \set@colht
 \global\@mparbottom\z@
 \global\@textfloatsheight\z@
}%
\def\output@do@prep#1{%
 \outputdebug@sw{\class@info{Prep: \string#1}}{}%
 \@ifx{#1\relax}{\output@prep@document}{#1}%
}%
\def\output@column@do#1{%
  \outputdebug@sw{\class@info{Output column: \string#1}}{}%
  \@ifx{#1\relax}{\output@column@one}{#1}%
}%
\def\void@cclv{\begingroup\setbox\z@\box\@cclv\endgroup}%
\def\remove@lastbox{\setbox\z@\lastbox}%
\def\@cclv@nontrivial@sw{%
 \@ifx@empty\@toplist{%
  \@ifx@empty\@botlist{%
   \@ifvoid\footins{%
    \@ifvoid\@cclv{%
     \false@sw
    }{%
     \setbox\z@\vbox{\unvcopy\@cclv}%
     \@ifdim{\ht\z@=\topskip}{%
      \setbox\z@\vbox\bgroup
       \unvbox\z@
       \remove@lastbox
       \dimen@\lastskip\unskip
       \@ifdim{\ht\z@=\ht\@protection@box}{%
        \advance\dimen@\ht\z@
        \@ifdim{\dimen@=\topskip}{%
         \aftergroup\true@sw
        }{%
         \aftergroup\false@sw
        }%
       }{%
        \aftergroup\false@sw
       }%
      \egroup
      {%
       \false@sw
      }{%
       \true@sw
      }%
     }{%
      \@ifdim{\ht\z@=\z@}{%
       \ltxgrid@info{Found trivial column. Discarding it}%
       \outputdebug@sw{\trace@box\@cclv}{}%
       \false@sw
      }{%
       \true@sw
      }%
     }%
    }%
   }{%
    \true@sw
   }%
  }{%
   \true@sw
  }%
 }{%
  \true@sw
 }%
}%
\def\protect@penalty#1{\protection@box\penalty-#1\relax}%
\newbox\@protection@box
\setbox\@protection@box\vbox to1986sp{\vfil}%
\def\protection@box{\nointerlineskip\copy\@protection@box}%
\def\dead@cycle@repair#1{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \unvbox\@cclv
 \nointerlineskip
 \vbox to#1{\vss}%
 \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
}%
\def\dead@cycle@repair@protected#1{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \begingroup
  \unvbox\@cclv
  \remove@lastbox
  \nointerlineskip
  \advance#1-\ht\@protection@box
  \vbox to#1{\vss}%
  \protection@box % Reinsert protection box
  \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
 \endgroup
}%
\def\dead@cycle{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \unvbox\@cclv
 \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
}%
\def\output@init@document{%
 \ltxgrid@info@sw{\class@info{\string\output@init@document}}{}%
 \global\vsize\vsize
}%
\def\output@prep@document{%
 \ltxgrid@foot@info@sw{\class@info{\string\output@prep@document}\trace@scroll{\showbox\footins\showbox\footsofar}}{}%
 \@ifvoid\footsofar{%
 }{%
  \global\setbox\footins\vbox\bgroup
   \unvbox\footsofar
   \@ifvoid\footins{}{%
    \marry@baselines
    \unvbox\footins
   }%
  \egroup
  \ltxgrid@foot@info@sw{\trace@box\footins}{}%
 }%
}%
\def\output@post@document{}%
\let\@opcol\@undefined
\def\@makecolumn#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\@makecolumn\string#1}}{}%
 \setbox\@outputbox\vbox\bgroup
  \boxmaxdepth\@maxdepth
  \@tempdima\dp\@cclv
  \unvbox\@cclv
  \vskip-\@tempdima
 \egroup
 \xdef\@freelist{\@freelist\@midlist}\global\let\@midlist\@empty
 \show@text@box@size
 \@combinefloats
 #1{%
  \@combineinserts\@outputbox\footins
 }{%
  \combine@foot@inserts\footsofar\footins
 }%
 \set@adj@colht\dimen@
 \count@\vbadness
 \vbadness\@M
 \setbox\@outputbox\vbox to\dimen@\bgroup
  \@texttop
  \dimen@\dp\@outputbox
  \unvbox\@outputbox
  \vskip-\dimen@
  \@textbottom
 \egroup
 \vbadness\count@
 \global\maxdepth\@maxdepth
}%
\let\@makespecialcolbox\@undefined
\def\@combineinserts#1#2{%
 \ltxgrid@foot@info@sw{\class@info{\string\@combineinserts\string#1\string#2}\trace@box#2}{}%
 \setbox#1\vbox\bgroup
  \unvbox#1%
  \@ifvoid{#2}{}{%
   \dimen@\ht#2\advance\dimen@\dp#2\advance\dimen@\skip#2%
   \show@box@size{Combining inserts}#2%
   \vskip\skip#2%
   \setbox\z@\vbox{\footnoterule}\dimen@i\ht\z@
   \color@begingroup
   \normalcolor
   \cleaders\box\z@\vskip\dimen@i\kern-\dimen@i
   \csname combine@insert@\the\pagegrid@col\endcsname#2%
   \color@endgroup
   \kern-\dimen@\kern\dimen@
  }%
 \egroup
 \ltxgrid@foot@info@sw{\trace@box#1}{}%
}%
\def\combine@insert@tw@#1{%
 \compose@footnotes@two#1\@ifvbox{#1}{\unvbox}{\box}#1%
}%
\def\combine@insert@@ne#1{%
 \compose@footnotes@one#1\@ifvbox{#1}{\unvbox}{\box}#1%
}%
\def\twocolumn@grid@setup{%
 \expandafter\let\csname combine@insert@1\endcsname\combine@insert@tw@
 \expandafter\let\csname combine@insert@2\endcsname\combine@insert@@ne
}%
\def\onecolumn@grid@setup{%
 \expandafter\let\csname combine@insert@1\endcsname\combine@insert@@ne
 \expandafter\let\csname combine@insert@2\endcsname\combine@insert@@ne
}%
\let\columngrid@setup\onecolumn@grid@setup
\columngrid@setup
\appdef\@floatplacement{%
 \global\@fpmin\@fpmin
}%
\mathchardef\pagebreak@pen=\@M
\expandafter\let\csname output@-\the\pagebreak@pen\endcsname\relax
\mathchardef\do@startcolumn@pen=10005
\@namedef{output@-\the\do@startcolumn@pen}{\do@startcolumn}%
\def\do@startcolumn{%
 \setbox\@cclv\vbox{\unvbox\@cclv\remove@lastbox\unskip}%
 \clearpage@sw{\@clearfloatplacement}{\@floatplacement}%
 \set@colht
 \@booleanfalse\pfloat@avail@sw
 \begingroup
  \@colht\@colroom
  \@booleanfalse\float@avail@sw
  \@tryfcolumn\test@colfloat
  \float@avail@sw{\aftergroup\@booleantrue\aftergroup\pfloat@avail@sw}{}%
 \endgroup
 \fcolmade@sw{%
  \setbox\@cclv\vbox{\unvbox\@outputbox\unvbox\@cclv}%
  \outputpenalty-\pagebreak@pen
  \dead@cycle
 }{%
  \begingroup
   \let\@elt\@scolelt
   \let\reserved@b\@deferlist\global\let\@deferlist\@empty\reserved@b
  \endgroup
  \clearpage@sw{%
   \outputpenalty\@M
  }{%
   \outputpenalty\do@newpage@pen
  }%
  \dead@cycle
 }%
 \check@deferlist@stuck\do@startcolumn
 \set@vsize
}%
\def\@scolelt#1{\def\@currbox{#1}\@addtonextcol}%
\def\test@colfloat#1{%
 \csname @floatselect@sw@\thepagegrid\endcsname#1{}{\@testtrue}%
 \@if@sw\if@test\fi{}{\aftergroup\@booleantrue\aftergroup\float@avail@sw}%
}%
\def\@addtonextcol{%
 \begingroup
  \@insertfalse
  \@setfloattypecounts
  \csname @floatselect@sw@\thepagegrid\endcsname\@currbox{%
   \@ifnum{\@fpstype=8 }{}{%
     \@ifnum{\@fpstype=24 }{}{%
       \@flsettextmin
       \@reqcolroom \ht\@currbox
       \advance \@reqcolroom \@textmin
       \advance \@reqcolroom \vsize % take into account split insertions
       \advance \@reqcolroom -\pagegoal
       \@ifdim{\@colroom>\@reqcolroom}{%
         \@flsetnum \@colnum
         \@ifnum{\@colnum>\z@}{%
            \@bitor\@currtype\@deferlist
            \@if@sw\if@test\fi{}{%
              \@addtotoporbot
            }%
         }{}%
       }{}%
     }%
   }%
  }{}%
  \@if@sw\if@insert\fi{}{%
    \@cons\@deferlist\@currbox
  }%
 \endgroup
}%
\mathchardef\do@startpage@pen=10006
\@namedef{output@-\the\do@startpage@pen}{\do@startpage}%
\def\do@startpage{%
 \setbox\@cclv\vbox{\unvbox\@cclv\remove@lastbox\unskip}%
 \clearpage@sw{\@clearfloatplacement}{\@dblfloatplacement}%
 \set@colht
 \@booleanfalse\pfloat@avail@sw
 \begingroup
  \@booleanfalse\float@avail@sw
  \@tryfcolumn\test@dblfloat
  \float@avail@sw{\aftergroup\@booleantrue\aftergroup\pfloat@avail@sw}{}%
 \endgroup
 \fcolmade@sw{%
  \global\setbox\pagesofar\vbox{\unvbox\pagesofar\unvbox\@outputbox}%
  \@output@combined@page
 }{%
  \begingroup
   \@booleanfalse\float@avail@sw
   \let\@elt\@sdblcolelt
   \let\reserved@b\@deferlist\global\let\@deferlist\@empty\reserved@b
  \endgroup
  \@ifdim{\@colht=\textheight}{% No luck...
   \pfloat@avail@sw{% ...but a float *was* available!
    \forcefloats@sw{%
     \ltxgrid@warn{Forced dequeueing of floats stalled}%
    }{%
     \ltxgrid@warn{Dequeueing of floats stalled}%
    }%
   }{}%
  }{}%
  \outputpenalty\@M
  \dead@cycle
 }%
 \check@deferlist@stuck\do@startpage
 \set@colht
}%
\def\@output@combined@page{%
 \@combinepage\true@sw
 \@combinedblfloats
 \@outputpage
 \global\pagegrid@cur\@ne
 \protect@penalty\do@startpage@pen
}%
\def\@sdblcolelt#1{\def\@currbox{#1}\@addtodblcol}%
\def\test@dblfloat#1{%
 \@if@notdblfloat{#1}{\@testtrue}{}%
 \@if@sw\if@test\fi{}{\aftergroup\@booleantrue\aftergroup\float@avail@sw}%
}%
\def\@if@notdblfloat#1{\@ifdim{\wd#1<\textwidth}}%
\@booleanfalse\forcefloats@sw
\def\@addtodblcol{%
 \begingroup
  \@if@notdblfloat{\@currbox}{%
   \false@sw
  }{%
   \@setfloattypecounts
   \@getfpsbit \tw@
   \@bitor \@currtype \@deferlist
   \@if@sw\if@test\fi{%
    \false@sw
   }{%
    \@ifodd\@tempcnta{%
     \aftergroup\@booleantrue\aftergroup\float@avail@sw
     \@flsetnum \@dbltopnum
     \@ifnum{\@dbltopnum>\z@}{%
       \@ifdim{\@dbltoproom>\ht\@currbox}{%
        \true@sw
       }{%
        \@ifnum{\@fpstype<\sixt@@n}{%
         \begingroup
          \advance \@dbltoproom \@textmin
          \@ifdim{\@dbltoproom>\ht\@currbox}{%
           \endgroup\true@sw
          }{%
           \endgroup\false@sw
          }%
        }{%
         \false@sw
        }%
       }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }%
  }%
  {%
   \@tempdima -\ht\@currbox
   \advance\@tempdima
    -\@ifx{\@dbltoplist\@empty}{\dbltextfloatsep}{\dblfloatsep}%
   \global \advance \@dbltoproom \@tempdima
   \global \advance \@colht \@tempdima
   \global \advance \@dbltopnum \m@ne
   \@cons \@dbltoplist \@currbox
  }{%
   \@cons \@deferlist \@currbox
  }%
 \endgroup
}%
\def\@tryfcolumn#1{%
  \global\@booleanfalse\fcolmade@sw
  \@ifx@empty\@deferlist{}{%
    \global\let\@trylist\@deferlist
    \global\let\@failedlist\@empty
    \begingroup
      \dimen@\vsize\advance\dimen@-\pagegoal\@ifdim{\dimen@>\z@}{%
       \advance\@fpmin-\dimen@
      }{}%
      \def\@elt{\@xtryfc#1}\@trylist
    \endgroup
    \fcolmade@sw{%
      \global\setbox\@outputbox\vbox{\vskip \@fptop}%
      \let \@elt \@wtryfc \@flsucceed
      \global\setbox\@outputbox\vbox{\unvbox\@outputbox
        \unskip \vskip \@fpbot
      }%
      \let \@elt \relax
      \xdef\@deferlist{\@failedlist\@flfail}%
      \xdef\@freelist{\@freelist\@flsucceed}%
    }{}%
  }%
}%
\def\@wtryfc #1{%
  \global\setbox\@outputbox\vbox{\unvbox\@outputbox
    \box #1\vskip\@fpsep
  }%
}%
\def\@xtryfc#1#2{%
  \@next\reserved@a\@trylist{}{}% trim \@trylist. Ugly!
  \@currtype \count #2%
  \divide\@currtype\@xxxii\multiply\@currtype\@xxxii
  \@bitor \@currtype \@failedlist
  \@testfp #2%
  #1#2%
  \@ifdim{\ht #2>\@colht   }{\@testtrue}{}%
  \@if@sw\if@test\fi{%
   \@cons\@failedlist #2%
  }{%
   \begingroup
     \gdef\@flsucceed{\@elt #2}%
     \global\let\@flfail\@empty
     \@tempdima\ht #2%
     \def \@elt {\@ztryfc#1}\@trylist
     \@ifdim{\@tempdima >\@fpmin}{%
       \global\@booleantrue\fcolmade@sw
     }{%
       \@cons\@failedlist #2%
     }%
   \endgroup
   \fcolmade@sw{%
     \let \@elt \@gobble
   }{}%
  }%
}%
\def\@ztryfc #1#2{%
  \@tempcnta \count#2%
  \divide\@tempcnta\@xxxii\multiply\@tempcnta\@xxxii
  \@bitor \@tempcnta {\@failedlist \@flfail}%
  \@testfp #2%
  #1#2%
  \@tempdimb\@tempdima
  \advance\@tempdimb \ht#2\advance\@tempdimb\@fpsep
  \@ifdim{\@tempdimb >\@colht}{%
    \@testtrue
  }{}%
  \@if@sw\if@test\fi{%
    \@cons\@flfail #2%
  }{%
    \@cons\@flsucceed #2%
    \@tempdima\@tempdimb
  }%
}%
\def\newpage@prep{%
  \if@noskipsec
    \ifx \@nodocument\relax
      \leavevmode
      \global \@noskipsecfalse
    \fi
  \fi
  \if@inlabel
    \leavevmode
    \global \@inlabelfalse
  \fi
  \if@nobreak \@nobreakfalse \everypar{}\fi
  \par
}%
\def \newpage {%
 \newpage@prep
 \do@output@MVL{%
  \vfil
  \penalty-\pagebreak@pen
 }%
}%
\def\clearpage{%
 \newpage@prep
 \do@output@MVL{%
  \vfil
  \penalty-\pagebreak@pen
  \global\@booleantrue\clearpage@sw
  \protect@penalty\do@startcolumn@pen
  \protect@penalty\do@endpage@pen
 }%
 \do@output@MVL{%
  \global\@booleanfalse\clearpage@sw
 }%
}%
\def\cleardoublepage{%
 \clearpage
 \@if@sw\if@twoside\fi{%
  \@ifodd\c@page{}{%
   \null\clearpage
  }%
 }{}%
}%
\@booleanfalse\clearpage@sw
\mathchardef\do@endpage@pen=10007
\@namedef{output@-\the\do@endpage@pen}{\csname end@column@\thepagegrid\endcsname}%
\mathchardef\do@newpage@pen=10001
\expandafter\let\csname output@-\the\do@newpage@pen\endcsname\relax
\def\@clearfloatplacement{%
 \global\@topnum     \maxdimen
 \global\@toproom    \maxdimen
 \global\@botnum     \maxdimen
 \global\@botroom    \maxdimen
 \global\@colnum     \maxdimen
 \global\@dbltopnum  \maxdimen
 \global\@dbltoproom \maxdimen
 \global\@textmin    \z@
 \global\@fpmin      \z@
 \let\@testfp\@gobble
 \appdef\@setfloattypecounts{\@fpstype16\advance\@fpstype\m@ne}%
}%
\let\@doclearpage\@undefined
\let\@makefcolumn\@undefined
\let\@makecol\@undefined
\def\clr@top@firstmark{%
 \global\let\saved@@topmark\@undefined
 \global\let\saved@@firstmark\@empty
 \global\let\saved@@botmark\@empty
}%
\clr@top@firstmark
\def\set@top@firstmark{%
 \@ifxundefined\saved@@topmark{\expandafter\gdef\expandafter\saved@@topmark\expandafter{\@@topmark}}{}%
 \@if@empty\saved@@firstmark{\expandafter\gdef\expandafter\saved@@firstmark\expandafter{\@@firstmark}}{}%
 \@if@empty\@@botmark{}{\expandafter\gdef\expandafter\saved@@botmark\expandafter{\@@botmark}}%
}%
\appdef\@outputpage@tail{%
 \clr@top@firstmark
}%
\def\@float#1{%
 \@ifnextchar[{%
  \@yfloat\width@float{#1}%
 }{%
  \@ifxundefined@cs{fps@#1}{}{\expandafter\let\expandafter\fps@\csname fps@#1\endcsname}%
  \expandafter\@argswap\expandafter{\expandafter[\fps@]}{\@yfloat\width@float{#1}}%
 }%
}%
\def\@dblfloat#1{%
 \@ifnum{\pagegrid@col=\@ne}{%
  \@float{#1}%
 }{%
  \@ifnextchar[{%
   \@yfloat\widthd@float{#1}%
  }{%
   \@ifxundefined@cs{fpsd@#1}{}{\expandafter\let\expandafter\fpsd@\csname fpsd@#1\endcsname}%
   \expandafter\@argswap\expandafter{\expandafter[\fpsd@]}{\@yfloat\widthd@float{#1}}%
  }%
 }%
}%
\def\@yfloat#1#2[#3]{%
 \@xfloat{#2}[#3]%
 \hsize#1\linewidth\hsize
 \let\set@footnotewidth\@empty
 \minipagefootnote@init
}%
\def\fps@{tbp}%
\def\fpsd@{tp}%
\def\width@float{\columnwidth}%
\def\widthd@float{\textwidth}%
\def\end@float{%
 \end@@float{%
  \check@currbox@count
 }%
}%
\def\end@dblfloat{%
 \@ifnum{\pagegrid@col=\@ne}{%
  \end@float
 }{%
  \end@@float{%
   \@iffpsbit\@ne{\global\advance\count\@currbox\m@ne}{}%
   \@iffpsbit\f@ur{\global\advance\count\@currbox-4\relax}{}%
   \global\wd\@currbox\textwidth % Klootch
   \check@currbox@count
  }%
 }%
}%
\def\end@@float#1{%
 \minipagefootnote@here
 \@endfloatbox
 #1%
 \@ifnum{\@floatpenalty <\z@}{%
  \@largefloatcheck
  \@cons\@currlist\@currbox
  \@ifnum{\@floatpenalty <-\@Mii}{%
   \do@output@cclv{\@add@float}%
  }{%
   \vadjust{\do@output@cclv{\@add@float}}%
   \@Esphack
  }%
 }{}%
}%
\newcommand\float@end@float{%
 \@endfloatbox
 \global\setbox\@currbox\float@makebox\columnwidth
 \let\@endfloatbox\relax
 \end@float
}%
\newcommand\float@end@ltx{%
 \end@@float{%
  \global\setbox\@currbox\float@makebox\columnwidth
  \check@currbox@count
 }%
}%
\newcommand\newfloat@float[3]{%
 \@namedef{ext@#1}{#3} %!
 \let\float@do=\relax
 \xdef\@tempa{\noexpand\float@exts{\the\float@exts \float@do{#3}}}%
 \@tempa
 \floatplacement{#1}{#2}%
 \@ifundefined{fname@#1}{\floatname{#1}{#1}}{} %!
 \expandafter\edef\csname ftype@#1\endcsname{\value{float@type}}%
 \addtocounter{float@type}{\value{float@type}} %!
 \restylefloat{#1}%
 \expandafter\edef\csname fnum@#1\endcsname{%
  \expandafter\noexpand\csname fname@#1\endcsname{} %!
  \expandafter\noexpand\csname the#1\endcsname
 }
 \@ifnextchar[%]
  {%
   \float@newx{#1}%
  }{%
   \@ifundefined{c@#1}{\newcounter{#1}\@namedef{the#1}{\arabic{#1}}}{}%
  }%
}%
\newcommand\newfloat@ltx[3]{%
 \@namedef{ext@#1}{#3}%
 \let\float@do=\relax
 \xdef\@tempa{\noexpand\float@exts{\the\float@exts \float@do{#3}}}%
 \@tempa
 \floatplacement{#1}{#2}%
 \@ifundefined{fname@#1}{\floatname{#1}{#1}}{}%
 \expandafter\edef\csname ftype@#1\expandafter\endcsname\expandafter{\the\c@float@type}%
 \addtocounter{float@type}{\value{float@type}}%
 \restylefloat{#1}%
 \expandafter\edef\csname fnum@#1\endcsname{%
  \expandafter\noexpand\csname fname@#1\endcsname{}%
  \expandafter\noexpand\csname the#1\endcsname
 }
 \@ifnextchar[%]
  {%
   \float@newx{#1}%
  }{%
   \@ifundefined{c@#1}{\newcounter{#1}\@namedef{the#1}{\arabic{#1}}}{}%
  }%
}%
\appdef\document@inithook{%
 \@ifxundefined\newfloat{}{%
  \@ifx{\float@end\float@end@float}{%
   \@ifx{\newfloat\newfloat@float}{\true@sw}{\false@sw}%
   }{\false@sw}%
   {%
    \class@warn{Repair the float package}%
    \let\float@end\float@end@ltx
    \let\newfloat\newfloat@ltx
   }{%
    \class@warn{Failed to patch the float package}%
   }%
 }%
}%
\def\@iffpsbit#1{%
 \begingroup
  \@tempcnta\count\@currbox
  \divide\@tempcnta#1\relax
  \@ifodd\@tempcnta{\aftergroup\true@sw}{\aftergroup\false@sw}%
 \endgroup
}%
\def\check@currbox@count{%
 \@ifnum{\count\@currbox>\z@}{%
  \count@\count\@currbox\divide\count@\sixt@@n\multiply\count@\sixt@@n
  \@tempcnta\count\@currbox\advance\@tempcnta-\count@
  \@ifnum{\@tempcnta=\z@}{%
   \ltxgrid@warn{Float cannot be placed}%
  }{}%
  \expandafter\tally@float\expandafter{\@captype}%
 }{%
 }%
}%
\providecommand\minipagefootnote@init{}%
\providecommand\minipagefootnote@here{}%
\providecommand\tally@float[1]{}%
\let\@specialoutput\@undefined
\def\@add@float{%
 \@pageht\ht\@cclv\@pagedp\dp\@cclv
 \unvbox\@cclv
 \@next\@currbox\@currlist{%
  \csname @floatselect@sw@\thepagegrid\endcsname\@currbox{%
   \@ifnum{\count\@currbox>\z@}{%
    \advance \@pageht \@pagedp
    \advance \@pageht \vsize \advance \@pageht -\pagegoal
    \@addtocurcol
   }{%
    \@addmarginpar
   }%
  }{%
   \@resethfps
   \@cons\@deferlist\@currbox
  }%
 }{\@latexbug}%
 \@ifnum{\outputpenalty<\z@}{%
  \@if@sw\if@nobreak\fi{%
   \nobreak
  }{%
   \addpenalty \interlinepenalty
  }%
 }{}%
 \set@vsize
}%
\let\@reinserts\@undefined
\def \@addtocurcol {%
   \@insertfalse
   \@setfloattypecounts
   \ifnum \@fpstype=8
   \else
     \ifnum \@fpstype=24
     \else
       \@flsettextmin
       \advance \@textmin \@textfloatsheight
       \@reqcolroom \@pageht
       \ifdim \@textmin>\@reqcolroom
         \@reqcolroom \@textmin
       \fi
       \advance \@reqcolroom \ht\@currbox
       \ifdim \@colroom>\@reqcolroom
         \@flsetnum \@colnum
         \ifnum \@colnum>\z@
           \@bitor\@currtype\@deferlist
           \if@test
           \else
             \@bitor\@currtype\@botlist
             \if@test
               \@addtobot
             \else
               \ifodd \count\@currbox
                 \advance \@reqcolroom \intextsep
                 \ifdim \@colroom>\@reqcolroom
                   \global \advance \@colnum \m@ne
                   \global \advance \@textfloatsheight \ht\@currbox
                   \global \advance \@textfloatsheight 2\intextsep
                   \@cons \@midlist \@currbox
                   \if@nobreak
                     \nobreak
                     \@nobreakfalse
                     \everypar{}%
                   \else
                     \addpenalty \interlinepenalty
                   \fi
                   \vskip \intextsep
                   \unvbox\@currbox %AO
                   \penalty\interlinepenalty
                   \vskip\intextsep
                   \ifnum\outputpenalty <-\@Mii \vskip -\parskip\fi
                   \outputpenalty \z@
                   \@inserttrue
                 \fi
               \fi
               \if@insert
               \else
                 \@addtotoporbot
               \fi
             \fi
           \fi
         \fi
       \fi
     \fi
   \fi
   \if@insert
   \else
     \@resethfps
     \@cons\@deferlist\@currbox
   \fi
}%
\@twocolumnfalse
\let\@twocolumntrue\@twocolumnfalse
\def\@addmarginpar{%
 \@next\@marbox\@currlist{%
  \@cons\@freelist\@marbox\@cons\@freelist\@currbox
 }\@latexbug
 \setbox\@marbox\hb@xt@\columnwidth{%
  \csname @addmarginpar@\thepagegrid\endcsname{%
   \hskip-\marginparsep\hskip-\marginparwidth
   \box\@currbox
  }{%
   \hskip\columnwidth\hskip\marginparsep
   \box\@marbox
  }%
  \hss
 }%
 \setbox\z@\box\@currbox
    \@tempdima\@mparbottom
    \advance\@tempdima -\@pageht
    \advance\@tempdima\ht\@marbox
 \@ifdim{\@tempdima >\z@}{%
   \@latex@warning@no@line {Marginpar on page \thepage\space moved}%
 }{%
   \@tempdima\z@
 }%
    \global\@mparbottom\@pageht
    \global\advance\@mparbottom\@tempdima
    \global\advance\@mparbottom\dp\@marbox
    \global\advance\@mparbottom\marginparpush
    \advance\@tempdima -\ht\@marbox
    \global\setbox \@marbox
                   \vbox {\vskip \@tempdima
                          \box \@marbox}%
    \global \ht\@marbox \z@
    \global \dp\@marbox \z@
    \kern -\@pagedp
    \nointerlineskip
  \box\@marbox
    \nointerlineskip
    \hbox{\vrule \@height\z@ \@width\z@ \@depth\@pagedp}%
}%
\newenvironment{turnpage}{%
 \def\width@float{\textheight}%
 \def\widthd@float{\textheight}%
 \appdef\@endfloatbox{%
  \@ifxundefined\@currbox{%
   \ltxgrid@warn{Cannot rotate! Not a float}%
  }{%
   \setbox\@currbox\vbox to\textwidth{\vfil\unvbox\@currbox\vfil}%
   \global\setbox\@currbox\vbox{\rotatebox{90}{\box\@currbox}}%
  }%
 }%
}{%
}%
\def\rotatebox@dummy#1#2{%
 \ltxgrid@warn{You must load the graphics or graphicx package in order to use the turnpage environment}%
 #2%
}%
\appdef\document@inithook{%
 \@ifxundefined\rotatebox{\let\rotatebox\rotatebox@dummy}{}%
}%
\@namedef{output@-1073741824}{%
 \deadcycles\z@
 \void@cclv
}%
\mathchardef\save@column@pen=10016
\@namedef{output@-\the\save@column@pen}{\save@column}%
\let \@cclv@saved \@holdpg
\let \@holdpg \@undefined
\def\save@column{%
 \@ifvoid\@cclv@saved{%
  \set@top@firstmark
  \global\@topmark@saved\expandafter{\@@topmark}%
 }{}%
 \global\setbox\@cclv@saved\vbox{%
  \@ifvoid\@cclv@saved{}{%
   \unvbox\@cclv@saved
   \marry@baselines
  }%
  \unvbox\@cclv
  \lose@breaks
  \remove@lastbox
 }%
}%
\newtoks\@topmark@saved
\def\prep@cclv{%
 \void@cclv
 \setbox\@cclv\box\@cclv@saved
 \vbadness\@M
}%
\mathchardef\save@column@insert@pen=10017
\@namedef{output@-\the\save@column@insert@pen}{\toggle@insert{\savecolumn@holding}{\savecolumn@moving}}%
\def\savecolumn@holding{%
 \@if@exceed@pagegoal{\unvcopy\@cclv\remove@lastbox}{%
  \setbox\z@\vbox{\unvcopy\@cclv\remove@lastbox}%
  \outputdebug@sw{\trace@box\z@}{}%
  \dimen@\ht\@cclv\advance\dimen@-\ht\z@
  \dead@cycle@repair@protected\dimen@
 }{%
  \dead@cycle
 }%
}%
\def\savecolumn@moving{%
 \ltxgrid@info@sw{\class@info{\string\savecolumn@moving}}{}%
 \@cclv@nontrivial@sw{%
  \save@column
 }{%
  \void@cclv
 }%
 \@ifvoid\footins{}{%
  \ltxgrid@foot@info@sw{\class@info{\string\savecolumn@moving}\trace@scroll{\showbox\footins@saved\showbox\footins}}{}%
  \@ifvoid\footins@saved{%
   \global\setbox\footins@saved\box\footins
  }{%
   \global\setbox\footins@saved\vbox\bgroup
    \unvbox\footins@saved
    \marry@baselines
    \unvbox\footins
   \egroup
  }%
  \ltxgrid@foot@info@sw{\trace@box\footins@saved}{}%
  \protect@penalty\save@column@insert@pen
 }%
}%
\newbox\footins@saved
\newbox\footins@recovered
\newbox\column@recovered
\mathchardef\save@message@pen=10018
\@namedef{output@-\the\save@message@pen}{\save@message}%
\def\save@message{%
 \void@cclv
 \toks@\expandafter{\@@firstmark}%
 \expandafter\gdef\expandafter\@message@saved\expandafter{\the\toks@}%
 \expandafter\do@@mark\expandafter{\the\@topmark@saved}%
}%
\gdef\@message@saved{}%
\mathchardef\execute@message@pen=10019
\@namedef{output@-\the\execute@message@pen}{\@message@saved}%
\def\execute@message{%
 \@execute@message\save@column@pen
}%
\def\execute@message@insert#1{%
 \@execute@message\save@column@insert@pen{%
  \setbox \footins \box \footins@saved
  \ltxgrid@foot@info@sw{\class@info{\string\execute@message@insert}\trace@box\footins}{}%
  #1%
 }%
}%
\long\def\@execute@message#1#2{%
 \begingroup
  \dimen@\prevdepth\@ifdim{\dimen@<\z@}{\dimen@\z@}{}%
  \setbox\z@\vbox{%
   \protect@penalty#1%
   \protection@box
   \toks@{\prep@cclv#2}%
   \@@mark{\the\toks@}%
   \penalty-\save@message@pen
   \setbox\z@\null\dp\z@\dimen@\ht\z@-\dimen@
   \nointerlineskip\box\z@
   \penalty-\execute@message@pen
  }\unvbox\z@
 \endgroup
}%
\def\do@output@cclv{\execute@message}%
\def\do@output@MVL#1{%
 \@ifvmode{%
  \begingroup\execute@message{\unvbox\@cclv#1}\endgroup
 }{%
  \@ifhmode{%
   \vadjust{\execute@message{\unvbox\@cclv#1}}%
  }{%
   \@latexerr{\string\do@output@MVL\space cannot be executed in this mode!}\@eha
  }%
 }%
}%
\def\lose@breaks{%
 \loopwhile{%
  \count@\lastpenalty
  \@ifnum{\count@=\@M}{%
   \unpenalty\true@sw
  }{%
   \false@sw
  }%
 }%
}%
\def\removestuff{\do@output@MVL{\unskip\unpenalty}}%
\def\removephantombox{%
 \vadjust{%
  \execute@message{%
   \unvbox\@cclv
   \remove@lastbox
   \unskip
   \unskip
   \unpenalty
   \penalty\predisplaypenalty
   \vskip\abovedisplayskip
  }%
 }%
}%
\def\addstuff#1#2{\edef\@tempa{\noexpand\do@output@MVL{\noexpand\@addstuff{#1}{#2}}}\@tempa}%
\def\@addstuff#1#2{%
 \skip@\lastskip\unskip
 \count@\lastpenalty\unpenalty
 \@if@empty{#1}{}{\penalty#1\relax}%
 \@ifnum{\count@=\z@}{}{\penalty\count@}%
 \vskip\skip@
 \@if@empty{#2}{}{\vskip#2\relax}%
}%
\def\replacestuff#1#2{\edef\@tempa{\noexpand\do@output@MVL{\noexpand\@replacestuff{#1}{#2}}}\@tempa}%
\def\@replacestuff#1#2{%
 \skip@\lastskip\unskip
 \count@\lastpenalty\unpenalty
 \@if@empty{#1}{}{%
 \@ifnum{\count@>\@M}{}{%
   \@ifnum{\count@=\z@}{\count@=#1\relax}{%
    \@ifnum{\count@<#1\relax}{}{%
     \count@=#1\relax
    }%
   }%
 }%
 }%
 \@ifnum{\count@=\z@}{}{\penalty\count@}%
 \@if@empty{#2}{}{%
  \@tempskipa#2\relax
  \@ifdim{\z@>\@tempskipa}{%
   \advance\skip@-\@tempskipa
  }{%
   \@ifdim{\skip@>\@tempskipa}{}{%
    \skip@\@tempskipa
   }%
  }%
 }%
 \vskip\skip@
}%
\def\move@insertions{\global\holdinginserts\z@}%
\def\hold@insertions{\global\holdinginserts\@ne}%
\hold@insertions
\def\toggle@insert#1#2{%
 \@ifnum{\holdinginserts>\z@}{\move@insertions#1}{\hold@insertions#2}%
}%
\def\do@columngrid#1#2{%
 \par
 \expandafter\let\expandafter\@tempa\csname open@column@#1\endcsname
 \@ifx{\relax\@tempa}{%
  \ltxgrid@warn{Unknown page grid #1. No action taken}%
 }{%
  \do@output@MVL{\start@column{#1}{#2}}%
 }%
}%
\def\start@column#1#2{%
 \def\@tempa{#1}\@ifx{\@tempa\thepagegrid}{%
  \ltxgrid@info{Already in page grid \thepagegrid. No action taken}%
 }{%
  \expandafter\execute@message@insert
  \expandafter{%
               \csname shut@column@\thepagegrid\expandafter\endcsname
               \csname open@column@#1\endcsname{#2}%
               \set@vsize
             }%
 }%
}%
\def\thepagegrid{one}%
\newbox\pagesofar
\newbox\footsofar
\def\combine@foot@inserts#1#2{%
  \ltxgrid@info@sw{\class@info{\string\combine@foot@inserts\string#1\string#2}}{}%
  \@ifvoid#1{%
    \ltxgrid@foot@info@sw{\trace@box#2}{}\global\setbox#1\box#2%
  }{%
   \global\setbox#1\vbox\bgroup
    \ltxgrid@foot@info@sw{\trace@box#1}{}\unvbox#1%
    \@ifvoid#2{}{%
     \marry@baselines
     \ltxgrid@foot@info@sw{\trace@box#2}{}\unvbox#2%
    }%
   \egroup
  }%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
}%
\newcommand\onecolumngrid{\do@columngrid{one}{\@ne}}%
\let\onecolumn\@undefined
\def\open@column@one#1{%
 \ltxgrid@info@sw{\class@info{\string\open@column@one\string#1}}{}%
 \unvbox\pagesofar
 \@ifvoid{\footsofar}{}{%
  \insert\footins\bgroup\unvbox\footsofar\egroup
  \penalty\z@
 }%
 \gdef\thepagegrid{one}%
 \global\pagegrid@col#1%
 \global\pagegrid@cur\@ne
 \global\count\footins\@m
 \global\divide\count\footins\tw@
 \set@column@hsize\pagegrid@col
 \set@colht
}%
\def\shut@column@one{%
 \ltxgrid@info@sw{\class@info{\string\shut@column@one}}{}%
 \@makecolumn\false@sw
 \global\setbox\pagesofar\vbox\bgroup
  \recover@column\@outputbox\footsofar\column@recovered\footins@recovered
 \egroup
 \begingroup\setbox\z@\box\@outputbox\endgroup
 \combine@foot@inserts\footsofar\footins
 \set@colht
}%
\def\float@column@one{%
 \@makecolumn\true@sw
 \@outputpage
}%
\def\end@column@one{%
 \unvbox\@cclv\remove@lastbox
 \protect@penalty\do@newpage@pen
}%
\def\output@column@one{%
 \@outputpage
}%
\def\@addmarginpar@one{%
 \@if@sw\if@mparswitch\fi{%
  \@ifodd\c@page{\false@sw}{\true@sw}%
 }{\false@sw}{%
  \@if@sw\if@reversemargin\fi{\false@sw}{\true@sw}%
 }{%
  \@if@sw\if@reversemargin\fi{\true@sw}{\false@sw}%
 }%
}%
\def\@floatselect@sw@one#1{\true@sw}%
\def\onecolumngrid@push{%
 \do@output@MVL{%
  \@ifnum{\pagegrid@col=\@ne}{%
   \global\let\restorecolumngrid\@empty
  }{%
   \xdef\restorecolumngrid{%
    \noexpand\start@column{\thepagegrid}{\the\pagegrid@col}%
   }%
   \start@column{one}{\@ne}%
  }%
 }%
}%
\def\onecolumngrid@pop{%
 \do@output@MVL{\restorecolumngrid}%
}%
\newcommand\twocolumngrid{\do@columngrid{mlt}{\tw@}}%
\let\twocolumn\@undefined
\let\@topnewpage\@undefined
\def\open@column@mlt#1{%
 \ltxgrid@info@sw{\class@info{\string\open@column@mlt\string#1}}{}%
 \@ifvoid{\footsofar}{}{%
  \insert\footins\bgroup\unvbox\footsofar\egroup
 }%
 \gdef\thepagegrid{mlt}%
 \global\pagegrid@col#1%
 \global\pagegrid@cur\@ne
 \global\count\footins\@m
 \set@column@hsize\pagegrid@col
 \set@colht
}%
\def\shut@column@mlt{%
 \ltxgrid@info@sw{\class@info{\string\shut@column@mlt}}{}%
 \@cclv@nontrivial@sw{%
  \@makecolumn\false@sw
  \@ifnum{\pagegrid@cur<\pagegrid@col}{%
   \expandafter\global\expandafter\setbox\csname col@\the\pagegrid@cur\endcsname\box\@outputbox
   \global\advance\pagegrid@cur\@ne
  }{}%
 }{%
  \void@cclv
 }%
 \@ifnum{\pagegrid@cur>\@ne}{%
  \csname balance@\the\pagegrid@col\endcsname
  \grid@column\@outputbox{}%
  \@combinepage\false@sw
  \@combinedblfloats
  \global\setbox\pagesofar\box\@outputbox
  \show@pagesofar@size
 }{}%
 \set@colht
}%
\def\float@column@mlt{%
  \@output@combined@page
}%
\def\end@column@mlt{%
 \@ifx@empty\@toplist{%
  \@ifx@empty\@botlist{%
   \@ifx@empty\@dbltoplist{%
    \@ifx@empty\@deferlist{%
     \@ifnum{\pagegrid@cur=\@ne}{%
      \false@sw
     }{%
      \true@sw
     }%
    }{%
     \true@sw
    }%
   }{%
    \true@sw
   }%
  }{%
   \true@sw
  }%
 }{%
  \true@sw
 }%
 % true = kick out a column and try again
 {%
  \@cclv@nontrivial@sw{%
   \unvbox\@cclv\remove@lastbox
  }{%
   \unvbox\@cclv\remove@lastbox\unskip\null
  }%
  \protect@penalty\do@newpage@pen
  \protect@penalty\do@endpage@pen
 }{%
  \unvbox\@cclv\remove@lastbox
 }%
}%
\def\output@column@mlt{%
 \@ifnum{\pagegrid@cur<\pagegrid@col}{%
  \expandafter\global\expandafter\setbox\csname col@\the\pagegrid@cur\endcsname\box\@outputbox
  \global\advance\pagegrid@cur\@ne
 }{%
  \set@adj@colht\dimen@
  \grid@column\@outputbox{}%
  \@output@combined@page
 }%
}%
\let\@outputdblcol\@undefined
\def\@floatselect@sw@mlt#1{\@if@notdblfloat{#1}}%
\def\@addmarginpar@mlt{% emits a boolean
 \@ifnum{\pagegrid@cur=\@ne}%
}%
\def\set@footnotewidth@one{%
 \hsize\columnwidth
 \linewidth\hsize
}%
\def\set@footnotewidth@two{\set@footnotewidth@mlt\tw@}%
\def\set@footnotewidth@mlt#1{%
 \hsize\textwidth
 \advance\hsize\columnsep
 \divide\hsize#1%
 \advance\hsize-\columnsep
 \linewidth\hsize
}%
\def\compose@footnotes@one#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\compose@footnotes@one\string#1}\trace@box#1}{}%
}%
\let\compose@footnotes\compose@footnotes@one
\def\compose@footnotes@two#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\compose@footnotes@two\string#1}\trace@box#1}{}%
 \setbox\z@\box\@tempboxa
 \let\recover@column\recover@column@null
 \let\marry@baselines\@empty
 \balance@two#1\@tempboxa
 \global\setbox#1\hbox to\textwidth{\box#1\hfil\box\@tempboxa}%
 \ltxgrid@foot@info@sw{\trace@box#1}{}%
}%
\let\pagegrid@cur\col@number
\let\col@number\@undefined
\newcount\pagegrid@col
\pagegrid@cur\@ne
\expandafter\let\csname col@\the\pagegrid@cur\endcsname\@leftcolumn
\let\@leftcolumn\@undefined
\pagegrid@col\tw@
\def\pagegrid@init{%
 \advance\pagegrid@cur\@ne
 \@ifnum{\pagegrid@cur<\pagegrid@col}{%
  \csname newbox\expandafter\endcsname\csname  col@\the\pagegrid@cur\endcsname
  \pagegrid@init
 }{%
 }%
}%
\appdef\class@documenthook{%
 \pagegrid@init
}%
\def\grid@column#1#2{%
 \ltxgrid@info@sw{\class@info{\string\grid@column\string#1}}{}%
 \global\setbox#1\vbox\bgroup
  \hb@xt@\textwidth\bgroup
   \vrule\@height\z@\@width\z@\@if@empty{#2}{}{\@depth#2}%
   \pagegrid@cur\@ne
   \@ifnum{\pagegrid@cur<\pagegrid@col}{\loopwhile{\append@column@\pagegrid@cur\pagegrid@col}}{}%
   \box@column#1%
  \egroup
  \vskip\z@skip
 \egroup
}%
\def\append@column@#1#2{%
 \expandafter\box@column\csname col@\the#1\endcsname
 \hfil\vrule\@width\columnseprule\hfil
 \advance#1\@ne
 \@ifnum{#1<#2}%
}%
\def\box@column#1{%
 \ltxgrid@info@sw{\class@info{\string\box@column\string#1}}{}%
 \raise\topskip
 \hb@xt@\columnwidth\bgroup
  \dimen@\ht#1\@ifdim{\dimen@>\@colht}{\dimen@\@colht}{}%
  \count@\vbadness\vbadness\@M
  \dimen@ii\vfuzz\vfuzz\maxdimen
  \ltxgrid@info@sw{\saythe\@colht\saythe\dimen@}{}%
  \vtop to\dimen@\bgroup
   \hrule\@height\z@
   \unvbox#1%
   \raggedcolumn@skip
  \egroup
  \vfuzz\dimen@ii
  \vbadness\count@
  \hss
 \egroup
}%
\def\marry@baselines{%
 \begingroup
  \setbox\z@\lastbox
  \@ifvoid{\z@}{%
   \endgroup
  }{%
   \aftergroup\kern
   \aftergroup-%
   \expandafter\box\expandafter\z@\expandafter\endgroup\the\dp\z@\relax
  }%
 \vskip\marry@skip\relax
}%
\gdef\marry@skip{\z@skip}%
\def\set@marry@skip{%
 \begingroup
  \skip@\baselineskip\advance\skip@-\topskip
  \@ifdim{\skip@>\z@}{%
   \xdef\marry@skip{\the\skip@}%
  }{}%
 \endgroup
}%
\appdef\document@inithook{%
 \@ifxundefined\raggedcolumn@sw{\@booleanfalse\raggedcolumn@sw}{}%
}%
\def\raggedcolumn@skip{%
 \vskip\z@\raggedcolumn@sw{\@plus.0001fil\@minus.0001fil}{}\relax
}%
\def\@combinepage#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\@combinepage\string#1}}{}%
 \@ifvoid\pagesofar{}{%
  \setbox\@outputbox\vbox{%
   \unvbox\pagesofar
   \marry@baselines
   \unvbox\@outputbox
  }%
 }%
 #1{%
  \@ifvoid\footsofar{}{%
   \show@box@size{Combining page footnotes}\footsofar
   \setbox\footins\box\footsofar
   \compose@footnotes
   \@combineinserts\@outputbox\footins
  }%
 }{%
 }%
}%
\def \@cflt{%
 \let \@elt \@comflelt
 \setbox\@tempboxa \vbox{}%
 \@toplist
 \setbox\@outputbox \vbox{%
  \boxmaxdepth \maxdepth
  \unvbox\@tempboxa\unskip
  \topfigrule\vskip \textfloatsep
  \unvbox\@outputbox
 }%
 \let\@elt\relax
 \xdef\@freelist{\@freelist\@toplist}%
 \global\let\@toplist\@empty
}%
\def \@cflb {%
 \let\@elt\@comflelt
 \setbox\@tempboxa \vbox{}%
 \@botlist
 \setbox\@outputbox \vbox{%
  \unvbox\@outputbox
  \vskip \textfloatsep\botfigrule
  \unvbox\@tempboxa\unskip
 }%
 \let\@elt\relax
 \xdef\@freelist{\@freelist\@botlist}%
 \global \let \@botlist\@empty
}%
\def\@combinedblfloats{%
 \@ifx@empty\@dbltoplist{}{%
  \setbox\@tempboxa\vbox{}%
  \let\@elt\@comdblflelt\@dbltoplist
  \let\@elt\relax\xdef\@freelist{\@freelist\@dbltoplist}%
  \global\let\@dbltoplist\@empty
  \setbox\@outputbox\vbox{%
   %\boxmaxdepth\maxdepth   %% probably not needed, CAR
   \unvbox\@tempboxa\unskip
   \@ifnum{\@dbltopnum>\m@ne}{\dblfigrule}{}%FIXME: how is \@dbltopnum maintained?
   \vskip\dbltextfloatsep
   \unvbox\@outputbox
  }%
 }%
}%
\def\set@column@hsize#1{%
 \pagegrid@col#1%
 \global\columnwidth\textwidth
 \global\advance\columnwidth\columnsep
 \global\divide\columnwidth\pagegrid@col
 \global\advance\columnwidth-\columnsep
 \global\hsize\columnwidth
 \global\linewidth\columnwidth
 \skip@\baselineskip\advance\skip@-\topskip
 \@ifnum{\pagegrid@col>\@ne}{\set@marry@skip}{}%
}%
\def\set@colht{%
 \set@adj@textheight\@colht
 \global\let\enlarge@colroom\@empty
 \set@colroom
}%
\def\set@adj@textheight#1{%
 \ltxgrid@info@sw{\class@info{\string\set@adj@textheight\string#1}\saythe\textheight}{}%
 #1\textheight
 \def\@elt{\adj@page#1}%
 \@booleantrue\firsttime@sw\@dbltoplist
 \let\@elt\relax
 \global#1#1\relax
 \ltxgrid@info@sw{\saythe#1}{}%
}%
\def\set@colroom{%
 \ltxgrid@info@sw{\class@info{\string\set@colroom}}{}%
 \set@adj@colht\@colroom
 \@if@empty\enlarge@colroom{}{%
  \global\advance\@colroom\enlarge@colroom\relax
  \ltxgrid@info@sw{\saythe\@colroom}{}%
 }%
 \@ifdim{\@colroom>\topskip}{}{%
  \ltxgrid@info{Not enough room: \string\@colroom=\the\@colroom; increasing to \the\topskip}%
  \@colroom\topskip
 }%
 \global\@colroom\@colroom
 \set@vsize
}%
\def\set@vsize{%
 \global\vsize\@colroom
 \ltxgrid@info@sw{\class@info{\string\set@vsize\string\vsize=\string\colroom}\saythe\vsize}{}%
}%
\def\set@adj@colht#1{%
 #1\@colht
 \ltxgrid@info@sw{\class@info{\string\set@adj@colht\string#1-\string\pagesofar}\saythe#1}{}%
 \@ifvoid\pagesofar{}{%
  \advance#1-\ht\pagesofar\advance#1-\dp\pagesofar
  \ltxgrid@info@sw{\class@info{\string\pagesofar}\saythe#1}{}%
 }%
 \def\@elt{\adj@column#1}%
 \@booleantrue\firsttime@sw\@toplist
 \@booleantrue\firsttime@sw\@botlist
 \let\@elt\relax
}%
\def\adj@column#1#2{%
 \advance#1-\ht#2%
 \advance#1-\firsttime@sw{\textfloatsep\@booleanfalse\firsttime@sw}{\floatsep}%
 \ltxgrid@info@sw{\class@info{\string\adj@column\string#1-\string#2}\saythe#1}{}%
}%
\def\adj@page#1#2{%
 \advance#1-\ht#2%
 \advance#1-\firsttime@sw{\dbltextfloatsep\@booleanfalse\firsttime@sw}{\dblfloatsep}%
 \ltxgrid@info@sw{\class@info{\string\adj@page\string#1-\string#2}\saythe#1}{}%
}%
\def\set@adj@box#1#2{%
 \@ifvoid#2{}{%
  \advance#1-\ht#2\advance#1-\dp#2%
  \@booleantrue\temp@sw
  \ltxgrid@foot@info@sw{\class@info{\string\set@adj@box\string#2}\saythe#1}{}%
 }%
}%
\appdef\@outputpage@tail{%
 \set@colht          % FIXME: needed?
 \@floatplacement    % FIXME: needed?
 \@dblfloatplacement % FIXME: needed?
}%
\begingroup
 \catcode`\1=\cat@letter
 \catcode`\2=\cat@letter
 \toks@{%
  \setbox\footins\box\footsofar
  \balance@two\col@1\@outputbox
  \global\setbox\col@1\box\col@1
  \global\setbox\@outputbox\box\@outputbox
  \combine@foot@inserts\footsofar\footins
 }%
 \aftergroup\def\aftergroup\balance@2\expandafter
\endgroup\expandafter{\the\toks@}%
\def\balance@two#1#2{%
 \ltxgrid@info@sw{\class@info{\string\balance@two\string#1\string#2}}{}%
 \outputdebug@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
 \setbox\thr@@\copy\footsofar
 \setbox\@ne\vbox\bgroup
  \@ifvoid{#1}{}{%
   \recover@column#1\footsofar\column@recovered\footins@recovered
   \@ifvoid{#2}{}{\marry@baselines}%
  }%
  \@ifvoid{#2}{}{%
   \recover@column#2\footsofar\column@recovered\footins@recovered
  }%
 \egroup
 \outputdebug@sw{\trace@scroll{\showbox\@ne}}{}%
 \ltxgrid@foot@info@sw{\trace@scroll{\showbox\footsofar}}{}%
 \dimen@\ht\@ne\divide\dimen@\tw@
 \dimen@i\dimen@
 \vbadness\@M
 \vfuzz\maxdimen
 \splittopskip\topskip
 \loopwhile{%
  \setbox\z@\copy\@ne\setbox\tw@\vsplit\z@ to\dimen@
  \remove@depth\z@\remove@depth\tw@
  \dimen@ii\ht\tw@\advance\dimen@ii-\ht\z@
  \dimen@i=.5\dimen@i
  \ltxgrid@info@sw{\saythe\dimen@\saythe\dimen@i\saythe\dimen@ii}{}%
  \@ifdim{\dimen@ii<.5\p@}{%
   \@ifdim{\dimen@ii>-.5\p@}%
  }{%
   \false@sw
  }%
  {%
   \true@sw
  }{%
   \@ifdim{\dimen@i<.5\p@}%
  }%
  {%
   \false@sw
  }%
  {%
   \advance\dimen@\@ifdim{\dimen@ii<\z@}{}{-}\dimen@i
   \true@sw
  }%
 }%
 \ltxgrid@info@sw{\saythe\dimen@\saythe\dimen@i\saythe\dimen@ii}{}%
 \@ifdim{\ht\z@=\z@}{%
  \@ifdim{\ht\tw@=\z@}%
 }{%
  \true@sw
 }%
 {%
 }{%
  \ltxgrid@info{Unsatifactorily balanced columns: giving up}%
  \setbox\tw@\box#1%
  \setbox\z@ \box#2%
  \global\setbox\footsofar\box\thr@@
 }%
 \setbox\tw@\vbox{\unvbox\tw@\vskip\z@skip}%
 \setbox\z@ \vbox{\unvbox\z@ \vskip\z@skip}%
 \set@colht
 \dimen@\ht\z@\@ifdim{\dimen@<\ht\tw@}{\dimen@\ht\tw@}{}%
 \@ifdim{\dimen@>\@colroom}{\dimen@\@colroom}{}%
 \ltxgrid@info@sw{\saythe{\ht\z@}\saythe{\ht\tw@}\saythe\@colroom\saythe\dimen@}{}%
 \setbox#1\vbox to\dimen@{\unvbox\tw@\unskip\raggedcolumn@skip}%
 \setbox#2\vbox to\dimen@{\unvbox\z@ \unskip\raggedcolumn@skip}%
 \outputdebug@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
}%
\def\remove@depth#1{%
  \setbox#1\vbox\bgroup
   \unvcopy#1%
   \setbox\z@\vbox\bgroup
    \unvbox#1%
    \setbox\z@\lastbox
    \aftergroup\kern\aftergroup-\expandafter
   \egroup
   \the\dp\z@\relax
  \egroup
}%
\def\recover@column#1#2#3#4{%
 \ltxgrid@info@sw{\class@info{\string\recover@column\string#1\string#2\string#3\string#4}}{}%
 \setbox#4\vbox{\unvcopy#1}%
 \ltxgrid@foot@info@sw{\trace@scroll{\showbox#4}}{}%
 \dimen@\ht#4%
 \ltxgrid@foot@info@sw{\saythe\dimen@}{}%
 \setbox#4\vbox\bgroup
  \unvbox#4\unskip
  \dimen@i\lastkern\unkern\advance\dimen@i\lastkern
  \@ifdim{\dimen@i=\z@}{%
   \dimen@i\lastkern\unkern
   \ltxgrid@foot@info@sw{\saythe\dimen@i}{}%
   \aftergroup\dimen@i
   \expandafter\egroup\the\dimen@i\relax
  }{%
   \egroup
  }%
 \@ifdim{\dimen@i<\z@}{%
  \advance\dimen@\dimen@i
  \ltxgrid@foot@info@sw{\saythe\dimen@i\saythe\dimen@}{}%
  \splittopskip\z@skip
  \global\setbox#3\vsplit#4 to\dimen@
  \global\setbox#4\vbox{\unvbox#4}%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2\showbox#3\showbox#4}}{}%
  \global\setbox#2\vbox\bgroup\unvbox#2\vskip\z@skip\unvbox#4\egroup
 }{%
  \setbox#3\box#4%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2\showbox#3\showbox#4}}{}%
 }%
 \unvbox#3%
 \loopwhile{\dimen@\lastskip\@ifdim{\dimen@>\z@}{\unskip\true@sw}{\false@sw}}%
}%
\def\recover@column@null#1#2#3#4{%
 \unvcopy#1%
}%
\prepdef\@begindocumenthook{%
 \open@column@one\@ne
 \set@colht
 \@floatplacement
 \@dblfloatplacement
}%
\def\longtable@longtable{%
 \par
 \ifx\multicols\@undefined\else\ifnum\col@number>\@ne\@twocolumntrue\fi\fi
 \if@twocolumn\LT@err{longtable not in 1-column mode}\@ehc\fi
 \begingroup
 \@ifnextchar[\LT@array{\LT@array[x]}%
}%
\def\longtable@new{%
 \par
  \@ifnextchar[\LT@array{\LT@array[x]}%
}%
\def\endlongtable@longtable{%
  \crcr
  \noalign{%
    \let\LT@entry\LT@entry@chop
    \xdef\LT@save@row{\LT@save@row}}%
  \LT@echunk
  \LT@start
  \unvbox\z@
  \LT@get@widths
  \if@filesw
    {\let\LT@entry\LT@entry@write\immediate\write\@auxout{%
      \gdef\expandafter\noexpand
        \csname LT@\romannumeral\c@LT@tables\endcsname
          {\LT@save@row}}}%
  \fi
  \ifx\LT@save@row\LT@@save@row
  \else
    \LT@warn{Column \@width s have changed\MessageBreak
             in table \thetable}%
    \LT@final@warn
  \fi
  \endgraf\penalty -\LT@end@pen
  \endgroup
  \global\@mparbottom\z@
  \pagegoal\vsize
  \endgraf\penalty\z@\addvspace\LTpost
  \ifvoid\footins\else\insert\footins{}\fi
}%
\def\endlongtable@new{%
  \crcr
  \noalign{%
   \let\LT@entry\LT@entry@chop
   \xdef\LT@save@row{\LT@save@row}%
  }%
  \LT@echunk
  \LT@start
  \unvbox\z@
  \LT@get@widths
  \@if@sw\if@filesw\fi{%
   {%
    \let\LT@entry\LT@entry@write
    \immediate\write\@auxout{%
     \gdef\expandafter\noexpand\csname LT@\romannumeral\c@LT@tables\endcsname
     {\LT@save@row}%
    }%
   }%
  }{}%
  \@ifx{\LT@save@row\LT@@save@row}{}{%
   \LT@warn{%
    Column \@width s have changed\MessageBreak in table \thetable
   }\LT@final@warn
  }%
  \endgraf
  \nobreak
  \box\@ifvoid\LT@lastfoot{\LT@foot}{\LT@lastfoot}%
 \global\@mparbottom\z@
 \endgraf
 \LT@post
}%
\def\LT@start@longtable{%
  \let\LT@start\endgraf
  \endgraf\penalty\z@\vskip\LTpre
  \dimen@\pagetotal
  \advance\dimen@ \ht\ifvoid\LT@firsthead\LT@head\else\LT@firsthead\fi
  \advance\dimen@ \dp\ifvoid\LT@firsthead\LT@head\else\LT@firsthead\fi
  \advance\dimen@ \ht\LT@foot
  \dimen@ii\vfuzz
  \vfuzz\maxdimen
    \setbox\tw@\copy\z@
    \setbox\tw@\vsplit\tw@ to \ht\@arstrutbox
    \setbox\tw@\vbox{\unvbox\tw@}%
  \vfuzz\dimen@ii
  \advance\dimen@ \ht
        \ifdim\ht\@arstrutbox>\ht\tw@\@arstrutbox\else\tw@\fi
  \advance\dimen@\dp
        \ifdim\dp\@arstrutbox>\dp\tw@\@arstrutbox\else\tw@\fi
  \advance\dimen@ -\pagegoal
  \ifdim \dimen@>\z@\vfil\break\fi
      \global\@colroom\@colht
  \ifvoid\LT@foot\else
    \advance\vsize-\ht\LT@foot
    \global\advance\@colroom-\ht\LT@foot
    \dimen@\pagegoal\advance\dimen@-\ht\LT@foot\pagegoal\dimen@
    \maxdepth\z@
  \fi
  \ifvoid\LT@firsthead\copy\LT@head\else\box\LT@firsthead\fi
\nobreak
  \output{\LT@output}%
}%
\def\LT@start@new{%
 \let\LT@start\endgraf
 \endgraf
 \markthr@@{}%
 \LT@pre
 \@ifvoid\LT@firsthead{\LT@top}{\box\LT@firsthead\nobreak}%
 \mark@envir{longtable}%
}%
\def\LT@end@hd@ft@longtable#1{%
 \LT@echunk
 \ifx\LT@start\endgraf
  \LT@err{Longtable head or foot not at start of table}{Increase LTchunksize}%
 \fi
 \setbox#1\box\z@
 \LT@get@widths\LT@bchunk
}%
\def\LT@end@hd@ft@new#1{%
 \LT@echunk
 \@ifx{\LT@start\endgraf}{%
  \LT@err{Longtable head or foot not at start of table}{Increase LTchunksize}%
 }%
 \global\setbox#1\box\z@
 \LT@get@widths
 \LT@bchunk
}%
\def\LT@array@longtable[#1]#2{%
  \refstepcounter{table}\stepcounter{LT@tables}%
  \if l#1%
    \LTleft\z@ \LTright\fill
  \else\if r#1%
    \LTleft\fill \LTright\z@
  \else\if c#1%
    \LTleft\fill \LTright\fill
  \fi\fi\fi
  \let\LT@mcol\multicolumn
  \let\LT@@tabarray\@tabarray
  \let\LT@@hl\hline
  \def\@tabarray{%
    \let\hline\LT@@hl
    \LT@@tabarray}%
  \let\\\LT@tabularcr\let\tabularnewline\\%
  \def\newpage{\noalign{\break}}%
  \def\pagebreak{\noalign{\ifnum`}=0\fi\@testopt{\LT@no@pgbk-}4}%
  \def\nopagebreak{\noalign{\ifnum`}=0\fi\@testopt\LT@no@pgbk4}%
  \let\hline\LT@hline \let\kill\LT@kill\let\caption\LT@caption
  \@tempdima\ht\strutbox
  \let\@endpbox\LT@endpbox
  \ifx\extrarowheight\@undefined
    \let\@acol\@tabacol
    \let\@classz\@tabclassz \let\@classiv\@tabclassiv
    \def\@startpbox{\vtop\LT@startpbox}%
    \let\@@startpbox\@startpbox
    \let\@@endpbox\@endpbox
    \let\LT@LL@FM@cr\@tabularcr
  \else
    \advance\@tempdima\extrarowheight
    \col@sep\tabcolsep
    \let\@startpbox\LT@startpbox\let\LT@LL@FM@cr\@arraycr
  \fi
  \setbox\@arstrutbox\hbox{\vrule
    \@height \arraystretch \@tempdima
    \@depth \arraystretch \dp \strutbox
    \@width \z@}%
  \let\@sharp##\let\protect\relax
   \begingroup
    \@mkpream{#2}%
    \xdef\LT@bchunk{%
       \global\advance\c@LT@chunks\@ne
       \global\LT@rows\z@\setbox\z@\vbox\bgroup
       \LT@setprevdepth
       \tabskip\LTleft \noexpand\halign to\hsize\bgroup
      \tabskip\z@ \@arstrut \@preamble \tabskip\LTright \cr}%
  \endgroup
  \expandafter\LT@nofcols\LT@bchunk&\LT@nofcols
  \LT@make@row
  \m@th\let\par\@empty
  \everycr{}\lineskip\z@\baselineskip\z@
  \LT@bchunk}%
\def\LT@LR@l{\LTleft\z@   \LTright\fill}%
\def\LT@LR@r{\LTleft\fill \LTright\z@  }%
\def\LT@LR@c{\LTleft\fill \LTright\fill}%
\def\LT@array@new[#1]#2{%
 \refstepcounter{table}\stepcounter{LT@tables}%
 \table@hook
 \LTleft\fill \LTright\fill
 \csname LT@LR@#1\endcsname
 \let\LT@mcol\multicolumn
 \let\LT@@hl\hline
 \prepdef\@tabarray{\let\hline\LT@@hl}%
 \let\\\LT@tabularcr
 \let\tabularnewline\\%
 \def\newpage{\noalign{\break}}%
 \def\pagebreak{\noalign{\ifnum`}=0\fi\@testopt{\LT@no@pgbk-}4}%
 \def\nopagebreak{\noalign{\ifnum`}=0\fi\@testopt\LT@no@pgbk4}%
 \let\hline\LT@hline
 \let\kill\LT@kill
 \let\caption\LT@caption
 \@tempdima\ht\strutbox
 \let\@endpbox\LT@endpbox
 \@ifxundefined\extrarowheight{%
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \def\@startpbox{\vtop\LT@startpbox}%
  \let\@@startpbox\@startpbox
  \let\@@endpbox\@endpbox
  \let\LT@LL@FM@cr\@tabularcr@LaTeX
  \let\@xtabularcr\@xtabularcr@LaTeX
 }{%
  \advance\@tempdima\extrarowheight
  \col@sep\tabcolsep
  \let\@startpbox\LT@startpbox
  \let\LT@LL@FM@cr\@arraycr@array
 }%
 \let\@acoll\@tabacoll
 \let\@acolr\@tabacolr
 \let\@acol\@tabacol
 \setbox\@arstrutbox\hbox{%
  \vrule
  \@height \arraystretch \@tempdima
  \@depth \arraystretch \dp \strutbox
  \@width \z@
 }%
 \let\@sharp##%
 \let\protect\relax
 \begingroup
  \@mkpream{#2}%
  \@mkpream@relax
  \edef\@preamble{\@preamble}%
  \prepdef\@preamble{%
   \global\advance\c@LT@chunks\@ne
   \global\LT@rows\z@
   \setbox\z@\vbox\bgroup
    \LT@setprevdepth
    \tabskip\LTleft
    \halign to\hsize\bgroup
     \tabskip\z@
     \@arstrut
  }%
  \appdef\@preamble{%
     \tabskip\LTright
     \cr
  }%
  \global\let\LT@bchunk\@preamble
 \endgroup
 \expandafter\LT@nofcols\LT@bchunk&\LT@nofcols
 \LT@make@row
 \m@th
 \let\par\@empty
 \everycr{}%
 \lineskip\z@
 \baselineskip\z@
 \LT@bchunk
}%
\appdef\table@hook{}%
\def\switch@longtable{%
 \@ifpackageloaded{longtable}{%
  \@ifx{\longtable\longtable@longtable}{%
   \@ifx{\endlongtable\endlongtable@longtable}{%
    \@ifx{\LT@start\LT@start@longtable}{%
     \@ifx{\LT@end@hd@ft\LT@end@hd@ft@longtable}{%
      \@ifx{\LT@array\LT@array@longtable}{%
       \true@sw
      }{\false@sw}%
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
  {%
   \class@info{Patching longtable package}%
  }{%
   \class@info{Patching unrecognized longtable package. (Proceeding with fingers crossed)}%
  }%
  \let\longtable\longtable@new
  \let\endlongtable\endlongtable@new
  \let\LT@start\LT@start@new
  \let\LT@end@hd@ft\LT@end@hd@ft@new
  \let\LT@array\LT@array@new
  \newenvironment{longtable*}{%
   \onecolumngrid@push
   \longtable
  }{%
   \endlongtable
   \onecolumngrid@pop
  }%
 }{}%
}%
\def\LT@pre{\penalty\z@\vskip\LTpre}%
\def\LT@bot{\nobreak\copy\LT@foot\vfil}%
\def\LT@top{\copy\LT@head\nobreak}%
\def\LT@post{\penalty\z@\addvspace\LTpost\mark@envir{\curr@envir}}%
\def\LT@adj{%
 \setbox\z@\vbox{\null}\dimen@-\ht\z@
 \setbox\z@\vbox{\unvbox\z@\LT@bot}\advance\dimen@\ht\z@
 \global\advance\vsize-\dimen@
}%
\def\output@init@longtable{\LT@adj}%
\def\output@prep@longtable{\setbox\@cclv\vbox{\unvbox\@cclv\LT@bot}}%
\def\output@post@longtable{\LT@top}%
\let\output@init@theindex\@empty
\let\output@prep@theindex\@empty
\def\output@post@theindex{%
 \@ifodd\c@page{}{%
  \@ifnum{\pagegrid@cur=\@ne}{%
  }%
 }%
}%
\def\check@aux{\do@output@MVL{\do@check@aux}}%
\def\check@deferlist@stuck#1{%
 \@ifx{\@deferlist@postshipout\@empty}{}{%
  \@ifx{\@deferlist@postshipout\@deferlist}{%
   \@fltstk
   \clearpage@sw{%
    \ltxgrid@warn{Deferred float stuck during \string\clearpage\space processing}%
   }{%
    \force@deferlist@stuck#1%
   }%
  }{%
  }%
  \global\let\@deferlist@postshipout\@empty
 }%
}%
\def\@fltstk{%
 \@latex@warning{A float is stuck (cannot be placed without \string\clearpage)}%
}%
\appdef\@outputpage@tail{%
 \global\let\@deferlist@postshipout\@deferlist
}%
\def\@next#1#2{%
 \@ifx{#2\@empty}{\false@sw}{%
  \expandafter\@xnext#2\@@#1#2%
  \true@sw
 }%
}%
\def\@xnext\@elt#1#2\@@#3#4{%
 \def#3{#1}%
 \gdef#4{#2}%
 \def\@tempa{#4}\def\@tempb{\@freelist}%
 \@ifx{\@tempa\@tempb}{%
  \@ifx{#4\@empty}{%
   \force@deferlist@empty%{Float register pool exhausted}%
  }{}%
 }{}%
}%
\def\force@deferlist@stuck#1{%
 \force@deferlist@sw{%
  \@booleantrue\clearpage@sw
  \@booleantrue\forcefloats@sw
  #1%
 }{%
 }%
}%
\def\force@deferlist@empty{%
 \force@deferlist@sw{%
  \penalty-\pagebreak@pen
  \protect@penalty\do@forcecolumn@pen
 }{%
 }%
}%
\@booleanfalse\force@deferlist@sw
\mathchardef\do@forcecolumn@pen=10009
\@namedef{output@-\the\do@forcecolumn@pen}{\do@forcecolumn}%
\def\do@forcecolumn{%
 \@booleantrue\clearpage@sw
 \@booleantrue\forcefloats@sw
 \do@startcolumn
}%
\def\enlargethispage{%
 \@ifstar{%
  \@enlargethispage{}%
 }{%
  \@enlargethispage{}%
 }%
}%
\def\@enlargethispage#1#2{%
 \begingroup
  \dimen@#2\relax
  \edef\@tempa{#1}%
  \edef\@tempa{\noexpand\@@enlargethispage{\@tempa}{\the\dimen@}}%
  \expandafter\do@output@MVL\expandafter{\@tempa}%
 \endgroup
}%
\def\@@enlargethispage#1#2{%
 \def\@tempa{one}%
 \@ifx{\thepagegrid\@tempa}{%
  \true@sw
 }{%
  \def\@tempa{mlt}%
  \@ifx{\thepagegrid\@tempa}{%
   \@ifnum{\pagegrid@cur=\@ne}{%
    \gdef\enlarge@colroom{#2}%
    \true@sw
   }{%
    \ltxgrid@warn{Too late to enlarge this page; move the command to the first column.}%
    \false@sw
   }%
  }{%
   \ltxgrid@warn{Unable to enlarge a page of this kind.}%
   \false@sw
  }%
 }%
 {%
  \class@info{Enlarging page \thepage\space by #2}%
  \global\advance\@colroom#2\relax
  \set@vsize
 }{%
 }%
}%
\let\enlarge@colroom\@empty
\let\@kludgeins\@undefined
\@booleantrue\textheight@sw
\prepdef\@outputpage@head{%
 \textheight@sw{%
  \count@\vbadness\vbadness\@M
  \dimen@\vfuzz\vfuzz\maxdimen
  \setbox\@outputbox\vbox to\textheight{\unvbox\@outputbox}%
  \vfuzz\dimen@
  \vbadness\count@
 }{}%
}%
\appdef\@outputpage@head{%
 \@ifx{\LS@rot\@undefined}{}{\LS@rot}%
}%
\def\ltxgrid@info{%
 \ltxgrid@info@sw{\class@info}{\@gobble}%
}%
\@booleanfalse\ltxgrid@info@sw
\def\ltxgrid@warn{%
 \ltxgrid@warn@sw{\class@warn}{\@gobble}%
}%
\@booleantrue\ltxgrid@warn@sw
\@booleanfalse\ltxgrid@foot@info@sw
\def\def@next@handler#1#2#3{%
 \advance#1\@ne\mathchardef#2\the#1%
 \expandafter\def\csname output@-\the#1\endcsname{#3}%
}%
\def\def@line@handler#1#2{%
 \begingroup
  \@tempcnta\int@parpenalty
  \advance\@tempcnta-#1%
  \aftergroup\def
  \expandafter\aftergroup\csname output@-\the\@tempcnta\endcsname
 \endgroup{#2}%
}%
\mathchardef\int@parpenalty11012
\def@line@handler\z@{\@handle@line@ltx{}{}{}}%
\def@line@handler\@ne{\@handle@line@ltx{}{}{\brokenpenalty@ltx}}%
\def@line@handler\tw@{\@handle@line@ltx{}{\clubpenalty@ltx}{}}%
\def@line@handler\thr@@{\@handle@line@ltx{\clubpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler\f@ur{\@handle@line@ltx{\widowpenalty@ltx}{}{}}%
\def@line@handler{5}{\@handle@line@ltx{\widowpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler{6}{\@handle@line@ltx{\widowpenalty@ltx}{\clubpenalty@ltx}{}}%
\def@line@handler{7}{\@handle@line@ltx{\widowpenalty@ltx}{\clubpenalty@ltx}{\brokenpenalty@ltx}}%
\def@line@handler{8}{\@handle@line@ltx{\displaywidowpenalty@ltx}{}{}}%
\def@line@handler{9}{\@handle@line@ltx{\displaywidowpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler{10}{\@handle@line@ltx{\displaywidowpenalty@ltx}{\clubpenalty@ltx}{}}%
\def@line@handler{11}{\@handle@line@ltx{\displaywidowpenalty@ltx}{\clubpenalty@ltx}{\brokenpenalty@ltx}}%
\def\@handle@line@ltx#1#2#3{%
 \@@handle@line@ltx
 \@tempcnta\lastpenalty
 \@tempcntb\interlinepenalty@ltx\relax
 \@if@empty{#1}{}{\advance\@tempcntb#1\relax}%
 \@if@empty{#2}{}{\advance\@tempcntb#2\relax}%
 \@if@empty{#3}{}{\advance\@tempcntb#3\relax}%
 \penalty\@ifnum{\@tempcnta<\@tempcntb}{\@tempcntb}{\@tempcnta}%
}%
\let\@@handle@line@ltx\@empty
\@tempcnta\int@parpenalty
\def@next@handler\@tempcnta\int@postparpenalty{\reset@queues@ltx\handle@par@ltx}%
\def@next@handler\@tempcnta\int@vadjustpenalty{\handle@vadjust@ltx}%
\def@next@handler\@tempcnta\int@whatsitpenalty{\handle@whatsit@ltx}%
\def@next@handler\@tempcnta\int@predisplaypenalty{\reset@queues@ltx\@handle@display@ltx{\predisplaypenalty@ltx}}%
\def@next@handler\@tempcnta\int@interdisplaylinepenalty{\@handle@display@ltx{\interdisplaylinepenalty@ltx}}%
\def@next@handler\@tempcnta\int@postdisplaypenalty{\@handle@display@ltx{\postdisplaypenalty@ltx}}%
\def\@handle@display@ltx#1{%
 \@@handle@display@ltx
 \@tempcnta\lastpenalty
 \@tempcntb#1%
 \penalty\@ifnum{\@tempcnta<\@tempcntb}{\@tempcntb}{\@tempcnta}%
}%
\let\@@handle@display@ltx\@empty
\def\handle@par@ltx{}%
\def\set@linepenalties{%
 \expandafter\def\expandafter\interlinepenalty@ltx\expandafter{\the\interlinepenalty}%
 \interlinepenalty-\int@parpenalty
 \expandafter\def\expandafter\brokenpenalty@ltx\expandafter{\the\brokenpenalty}%
 \brokenpenalty\@ne
 \expandafter\def\expandafter\clubpenalty@ltx\expandafter{\the\clubpenalty}%
 \clubpenalty\tw@
 \expandafter\def\expandafter\widowpenalty@ltx\expandafter{\the\widowpenalty}%
 \widowpenalty\f@ur
 \expandafter\def\expandafter\displaywidowpenalty@ltx\expandafter{\the\displaywidowpenalty}%
 \displaywidowpenalty8\relax
}%
\def\restore@linepenalties{%
 \interlinepenalty\interlinepenalty@ltx
 \brokenpenalty\brokenpenalty@ltx
 \clubpenalty\clubpenalty@ltx
 \widowpenalty\widowpenalty@ltx
 \displaywidowpenalty\displaywidowpenalty@ltx
 \relax
}%
\def\set@displaypenalties#1{%
 \expandafter\def\expandafter\predisplaypenalty@ltx\expandafter{\the\predisplaypenalty}%
 \expandafter\def\expandafter\interdisplaylinepenalty@ltx\expandafter{\the\interdisplaylinepenalty}%
 \expandafter\def\expandafter\postdisplaypenalty@ltx\expandafter{\the\postdisplaypenalty}%
 \@ifhmode{\predisplaypenalty-\int@predisplaypenalty\relax}{}%
 #1{\interdisplaylinepenalty-\int@interdisplaylinepenalty\relax}{}%
 #1{\postdisplaypenalty-\int@postdisplaypenalty\relax}{}%
}%
\def\enqueue@whatsit@ltx#1{%
 \gappdef\g@whatsit@queue{{#1}}%
 \vadjust{\penalty-\int@whatsitpenalty}%
}%
\def\handle@whatsit@ltx{%
 \unvbox\@cclv
 \g@pop@ltx\g@whatsit@queue\@tempa
 \expandafter\do@whatsit\expandafter{\@tempa}%
}%
\def\do@whatsit#1{}%
\def\g@pop@ltx#1#2{%
 \expandafter\@g@pop@ltx#1{}{}\@@#1#2%
}%
\def\@g@pop@ltx#1#2\@@#3#4{%
 \gdef#3{#2}%
 \def#4{#1}%
}%
\let\vspace@ltx\vspace
\let\pagebreak@ltx\pagebreak
\let\nopagebreak@ltx\nopagebreak
\let\endline@ltx\\
\let\@arrayparboxrestore@ltx\@arrayparboxrestore
\def\@vspace@org #1{%
  \ifvmode
    \vskip #1
    \vskip\z@skip
   \else
     \@bsphack
     \vadjust{\@restorepar
              \vskip #1
              \vskip\z@skip
              }%
     \@esphack
   \fi
}%
\def\@vspace@ltx#1{%
 \@ifvmode{%
  \vskip#1\vskip\z@skip
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \@restorepar
   \nobreak
   \vskip#1\vskip\z@skip
  }%
  \@esphack
 }%
}%
\def\@vspacer@org#1{%
  \ifvmode
    \dimen@\prevdepth
    \hrule \@height\z@
    \nobreak
    \vskip #1
    \vskip\z@skip
    \prevdepth\dimen@
  \else
    \@bsphack
    \vadjust{\@restorepar
             \hrule \@height\z@
             \nobreak
             \vskip #1
             \vskip\z@skip}%
    \@esphack
\fi
}%
\def\@vspacer@ltx#1{%
 \@ifvmode{%
  \dimen@\prevdepth
  \hrule\@height\z@
  \nobreak
  \vskip#1\vskip\z@skip
  \prevdepth\dimen@
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \@restorepar
   \hrule\@height\z@
   \nobreak
   \vskip#1\vskip\z@skip
  }%
  \@esphack
 }%
}%
\def\@no@pgbk@org #1[#2]{%
  \ifvmode
    \penalty #1\@getpen{#2}%
  \else
    \@bsphack
    \vadjust{\penalty #1\@getpen{#2}}%
    \@esphack
  \fi
}%
\def\@no@pgbk@ltx#1[#2]{%
 \@ifvmode{%
  \penalty#1\@getpen{#2}%
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \penalty#1\@getpen{#2}%
  }%
  \@esphack
 }%
}%
\long\def\end@line@org{%
 \let\reserved@e\relax
 \let\reserved@f\relax
 \@ifstar{%
  \let\reserved@e\vadjust
  \let\reserved@f\nobreak
  \@xnewline
 }%
 \@xnewline
}%
\long\def\end@line@ltx{%
 \let\reserved@e\relax
 \let\reserved@f\relax
 \@ifstar{%
  \let\reserved@e\ex@vadjust@ltx
  \let\reserved@f\nobreak
  \@xnewline
 }{%
  \@xnewline
 }%
}%
\def\@newline@org[#1]{%
 \let\reserved@e\vadjust
 \@gnewline{\vskip#1}%
}%
\def\@newline@ltx[#1]{%
 \let\reserved@e\ex@vadjust@ltx
 \@gnewline{\vskip#1}%
}%
 \@ifx{\@vspace\@vspace@org}{%
  \@ifx{\@vspacer\@vspacer@org}{%
   \@ifx{\@no@pgbk\@no@pgbk@org}{%
    \@ifx{\@newline\@newline@org}{%
     \expandafter\@ifx\expandafter{\csname\expandafter\@gobble\string\\ \endcsname\end@line@org}{%
      \true@sw
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
 }{\false@sw}%
 {%
  \class@info{Overriding \string\@vspace, \string\@vspacer, \string\@no@pgbk, \string\@newline, and \string\\ }%
  \let\@normalcr\end@line@ltx
  \expandafter\let\csname\expandafter\@gobble\string\\ \endcsname\@normalcr
  \let\@newline\@newline@ltx
  \let\@vspace\@vspace@ltx
  \let\@vspacer\@vspacer@ltx
  \let\@no@pgbk\@no@pgbk@ltx
 }{%
  \class@warn{%
   Failed to recognize \string\@vspace, \string\@vspacer, \string\@no@pgbk, \string\@newline, and \string\\;
   no patches applied. Please get a more up-to-date class,
  }%
 }%
\let\ex@vadjust@ltx\vadjust
\def\enqueue@vadjust@ltx#1{%
 \gappdef\g@vadjust@queue{{#1}}%
 \vadjust{\penalty-\int@vadjustpenalty}%
}%
\def\handle@vadjust@ltx{%
 \unvbox\@cclv
 \g@pop@ltx\g@vadjust@queue\@tempa
 \expandafter\gappdef\expandafter\g@vadjust@line\expandafter{\@tempa}%
}%
\let\g@vadjust@line\@empty
\def\reset@queues@ltx{%
 \global\let\g@whatsit@queue\@empty
 \global\let\g@vadjust@queue\@empty
}%
\newcommand\linenomathWithnumbers@LN{%
  \ifLineNumbers
    \ifnum\interlinepenalty>-\linenopenaltypar
      \global\holdinginserts\thr@@
      \advance\interlinepenalty \linenopenalty
     \ifhmode
      \advance\predisplaypenalty \linenopenalty
     \fi
      \advance\postdisplaypenalty \linenopenalty
      \advance\interdisplaylinepenalty \linenopenalty
    \fi
  \fi
  \ignorespaces
}%
\newcommand\linenomathNonumbers@LN{%
  \ifLineNumbers
    \ifnum\interlinepenalty>-\linenopenaltypar
      \global\holdinginserts\thr@@
      \advance\interlinepenalty \linenopenalty
     \ifhmode
      \advance\predisplaypenalty \linenopenalty
     \fi
    \fi
  \fi
  \ignorespaces
}%
\def\endlinenomath@LN{%
  \ifLineNumbers
   \global\holdinginserts\@LN@outer@holdins
  \fi
  \global\@ignoretrue
}
\def\linenumberpar@LN{%
  \ifvmode \@@@par \else
    \ifinner \@@@par \else
      \xdef\@LN@outer@holdins{\the\holdinginserts}%
      \advance \interlinepenalty \linenopenalty
      \linenoprevgraf \prevgraf
      \global \holdinginserts \thr@@
      \@@@par
      \ifnum\prevgraf>\linenoprevgraf
        \penalty-\linenopenaltypar
      \fi
      \@LN@parpgbrk
      \global\holdinginserts\@LN@outer@holdins
      \advance\interlinepenalty -\linenopenalty
    \fi
  \fi
}%
\appdef\class@documenthook{%
 \@ifpackageloaded{lineno}{%
  \@ifx{\linenomathWithnumbers\linenomathWithnumbers@LN}{%
   \@ifx{\linenomathNonumbers\linenomathNonumbers@LN}{%
    \@ifx{\endlinenomath\endlinenomath@LN}{%
     \@ifx{\linenumberpar\linenumberpar@LN}{%
      \true@sw
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
  {%
   \class@info{Overriding lineo.sty, restoring output routine,}%
   \let\linenumberpar\linenumberpar@ltx
   \let\endlinenomath\endlinenomath@ltx
   \expandafter\let\csname endlinenomath*\endcsname\endlinenomath@ltx
   \let\linenomathWithnumbers\linenomathWithnumbers@ltx
   \let\linenomathNonumbers\linenomathNonumbers@ltx
   \let\ex@vadjust@ltx\ex@vadjust@line
   \let\@LN@postlabel\enqueue@whatsit@ltx
   \let\do@whatsit\write@linelabel
   \let\handle@par@ltx\handle@par@LN
   \let\@@handle@line@ltx\Make@LineNo@ltx
   \let\@@handle@display@ltx\Make@LineNo@ltx
   \output@latex{\natural@output}%
   \let\vspace\vspace@ltx
   \let\pagebreak\pagebreak@ltx
   \let\nopagebreak\nopagebreak@ltx
   \let\@arrayparboxrestore\@arrayparboxrestore@ltx
   \let\\\endline@ltx
   \appdef\set@footnotefont{%
    \let\par\@@@par
    \let\@@par\@@@par
   }%
   \@if@sw\ifLineNumbers\fi{%
    \class@info{Reinvoke \string\linenumbers}%
    \let\@@par\linenumberpar
    \@ifx{\@par\linenumberpar@LN}{\let\@par\linenumberpar}{}%
    \@ifx{\par\linenumberpar@LN}{\let\par\linenumberpar}{}%
   }{%
    \class@info{Line numbering not turned on yet}%
   }%
  }{%
   \class@warn{Failed to recognize lineno.sty procedures; no patches applied. Please get a more up-to-date class.}%
  }%
 }{%
 }%
}%
\def\linenumberpar@ltx{\@ifvmode{\@@@par}{\@linenumberpar}}%
\def\@linenumberpar{%
   \linenoprevgraf\prevgraf
   \set@linepenalties
   \@@@par
   \@ifnum{\prevgraf>\linenoprevgraf}{
    \penalty-\int@postparpenalty
   }{}%
   \@LN@parpgbrk
   \restore@linepenalties
}%
\newcommand\linenomathWithnumbers@ltx{\@linenomathnumbers@ltx\true@sw}%
\newcommand\linenomathNonumbers@ltx{\@linenomathnumbers@ltx\false@sw}%
\def\@linenomathnumbers@ltx#1{%
 \@if@sw\ifLineNumbers\fi{%
   \set@linepenalties
   \set@displaypenalties#1%
 }{}%
 \ignorespaces
}%
\def\endlinenomath@ltx{%
 \global\@ignoretrue
}%
\def\handle@par@LN{%
 \Make@LineNo@ltx
 \@tempcnta\lastpenalty
 \@ifnum{\@tempcnta=\z@}{}{%
  \expandafter\gdef
  \expandafter\@LN@parpgbrk
  \expandafter{%
   \expandafter\penalty
               \the\@tempcnta
   \global\let\@LN@parpgbrk\@LN@screenoff@pen
  }%
 }%
}%
\def\Make@LineNo@ltx{%
 \@LN@maybe@normalLineNumber
 \boxmaxdepth\maxdimen\setbox\z@\vbox{\unvbox\@cclv}%
 \@tempdima\dp\z@
 \unvbox\z@
 \sbox\@tempboxa{\hb@xt@\z@{\makeLineNumber}}%
 \ht\@tempboxa\z@
 \@LN@depthbox
 \stepLineNumber
 \g@vadjust@line
 \global\let\g@vadjust@line\@empty
}%
\def\write@linelabel#1{%
 \protected@write\@auxout{}{%
  \string\newlabel{#1}{{\theLineNumber}{\thepage}{}{}{}}%
 }%
}%
\def\ex@vadjust@line{%
 \@if@sw\ifLineNumbers\fi{\enqueue@vadjust@ltx}{\vadjust}%
}%
\let\setup@hook\@empty
\appdef\document@inithook{%
 \switch@longtable
 \let\LT@makecaption\LT@makecaption@rtx
}%
\def\LT@makecaption@rtx#1#2#3{%
  \LT@mcol\LT@cols c{%
    \hbox to\z@{%
     \hss
     \parbox[t]\LTcapwidth{%
      \sbox\@tempboxa{#1{#2: }#3\unskip\nobreak\vrule\@width\z@\@height\z@\@depth .5\baselineskip}%
      \ifdim\wd\@tempboxa>\hsize
        #1{#2: }#3\unskip\nobreak\vrule\@width\z@\@height\z@\@depth .5\baselineskip
      \else
        \hbox to\hsize{\hfil\box\@tempboxa\hfil}%
      \fi
      \endgraf
     }%
     \hss
    }%
  }%
}%
\def\protectdef@boldmath{%
 \expandafter\@ifnotrelax\csname boldmath \endcsname{}{%
  \class@info{Robustifying \string\LaTeX's \string\boldmath\space command}%
  \expandafter\let\csname boldmath \endcsname\boldmath
  \expandafter\def\expandafter\boldmath\expandafter{\expandafter\protect\csname boldmath \endcsname}%
 }%
}%
\appdef\document@inithook{%
 \protectdef@boldmath
}%
\DeclareOption{checkin}{%
  \@booleantrue\dateinRH@sw
  \@booleantrue\preprintsty@sw
  \def\@pointsize{12}%
  \@booleantrue\showPACS@sw
  \@booleantrue\showKEYS@sw
  \def\fp@proc@h{\allow@breaking@tables}%
  \def\fp@proc@H{\allow@breaking@tables}%
}%
\@booleanfalse\dateinRH@sw
\def\checkindate{\dateinRH@sw{{\tiny(\today)}}{}}%
\def\allow@breaking@tables{%
 \def\array@default{v}% tabular can break over pages
 \@booleanfalse\floats@sw % table can break over pages
}%
\DeclareOption{preprint}{%
 \@booleantrue\preprintsty@sw
 \ExecuteOptions{12pt}%
}%
\DeclareOption{reprint}{%
 \@booleanfalse\preprintsty@sw
 \@booleantrue\twocolumn@sw
 \ExecuteOptions{10pt}%
}%
\DeclareOption{manuscript}{%
 \class@warn{Document class option manuscript is obsolete; use preprint instead}%
 \ExecuteOptions{preprint}%
}%
\@booleanfalse\preprintsty@sw
\DeclareOption{showpacs}{%
  \@booleantrue\showPACS@sw
}%
\DeclareOption{noshowpacs}{%
  \@booleanfalse\showPACS@sw
}%
\DeclareOption{showkeys}{%
  \@booleantrue\showKEYS@sw
}%
\DeclareOption{noshowkeys}{%
  \@booleanfalse\showKEYS@sw
}%
\@booleanfalse\showPACS@sw
\@booleanfalse\showKEYS@sw
\DeclareOption{balancelastpage}{%
  \@booleantrue\balancelastpage@sw
}%
\DeclareOption{nobalancelastpage}{%
  \@booleanfalse\balancelastpage@sw
}%
\@booleantrue\balancelastpage@sw
\DeclareOption{nopreprintnumbers}{\@booleanfalse\preprint@sw}%
\DeclareOption{preprintnumbers}{\@booleantrue\preprint@sw}%
\appdef\setup@hook{%
 \@ifxundefined\preprint@sw{\let\preprint@sw\preprintsty@sw}{}%
}%
\DeclareOption{hyperref}{%
 \class@warn{Class option "hyperref" is no longer supported.^^JEmploy \string\usepackage{hyperref} instead}%
}%
\DeclareOption{10pt}{\def\@pointsize{10}}%
\DeclareOption{11pt}{\def\@pointsize{11}}%
\DeclareOption{12pt}{\def\@pointsize{12}}%
\let\@pointsize\@undefined
\DeclareOption{a4paper}{%
    \setlength\paperheight {297mm}%
    \setlength\paperwidth  {210mm}%
}%
\DeclareOption{a5paper}{%
    \setlength\paperheight {210mm}%
    \setlength\paperwidth  {148mm}%
}%
\DeclareOption{b5paper}{%
    \setlength\paperheight {250mm}%
    \setlength\paperwidth  {176mm}%
}%
\DeclareOption{letterpaper}{%
    \setlength\paperheight {11in}%
    \setlength\paperwidth  {8.5in}%
}%
\DeclareOption{legalpaper}{%
    \setlength\paperheight {14in}%
    \setlength\paperwidth  {8.5in}%
}%
\DeclareOption{executivepaper}{%
    \setlength\paperheight {10.5in}%
    \setlength\paperwidth  {7.25in}%
}%
\DeclareOption{landscape}{%
    \setlength\@tempdima   {\paperheight}%
    \setlength\paperheight {\paperwidth}%
    \setlength\paperwidth  {\@tempdima}%
}%
\ds@letterpaper
\DeclareOption{bibnotes}{\let\frontmatter@footnote@produce\frontmatter@footnote@produce@endnote}%
\DeclareOption{nobibnotes}{\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote}%
\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote
\appdef\class@enddocumenthook{\auto@bib}%
\DeclareOption{footinbib}{\@booleantrue\footinbib@sw}
\DeclareOption{nofootinbib}{\@booleanfalse\footinbib@sw}
\@booleanfalse\footinbib@sw
\DeclareOption{altaffilletter}{\@booleantrue\altaffilletter@sw}%
\DeclareOption{altaffilsymbol}{\@booleanfalse\altaffilletter@sw}%
\@booleanfalse\altaffilletter@sw
\DeclareOption{superbib}{%
 \let\place@bibnumber\place@bibnumber@sup
}%
\def\place@bibnumber{\NATx@bibnumfmt}%
\def\place@bibnumber@sup#1{\textsuperscript{#1}}%
\def\place@bibnumber@inl#1{[#1]}%
\DeclareOption{citeautoscript}{\@booleantrue\citeautoscript@sw}%
\@booleanfalse\citeautoscript@sw
\DeclareOption{longbibliography}{\@booleantrue\longbibliography@sw}%
\DeclareOption{nolongbibliography}{\@booleanfalse\longbibliography@sw}%
\@booleanfalse\longbibliography@sw
\DeclareOption{eprint}{\@booleantrue\eprint@enable@sw}%
\DeclareOption{noeprint}{\@booleanfalse\eprint@enable@sw}%
\@booleantrue\eprint@enable@sw
\@booleanfalse\twoside@sw
\appdef\document@inithook{%
 \twoside@sw{\@twosidetrue}{\@twosidefalse}%
}%
\DeclareOption{twoside}{\@booleantrue \twoside@sw\@mparswitchfalse}%
\DeclareOption{oneside}{\@booleanfalse\twoside@sw\@mparswitchtrue}%
\DeclareOption{onecolumn}{\@booleanfalse\twocolumn@sw}%
\DeclareOption{twocolumn}{\@booleantrue \twocolumn@sw}%
\@booleanfalse\twocolumn@sw
\def\select@column@grid{%
 \twocolumn@sw{%
  \twocolumn@grid@setup
  \open@twocolumn
 }{%
  \onecolumn@grid@setup
 }%
}%
\appdef\class@documenthook{%
 \select@column@grid
}%
\appdef\setup@hook{%
 \let\clearpage@ltx\clearpage
 \prepdef\clear@document{\let\clearpage\clearpage@ltx\let\clear@document\@empty\close@column}%
 \appdef\class@documenthook{%
  \appdef\class@enddocumenthook{%
   \let\clearpage\clear@document
  }%
 }%
}%
\DeclareOption{author-year}{\@booleantrue\authoryear@sw}%
\DeclareOption{numerical}{\@booleanfalse\authoryear@sw}%
\@booleanfalse\authoryear@sw
\DeclareOption{galley}{%
  \ExecuteOptions{onecolumn}%
  \@booleantrue\galley@sw
  \@booleanfalse\preprintsty@sw
  \appdef\setup@hook{%
    \advance\textwidth-\columnsep
    \textwidth.5\textwidth
  }%
}%
\@booleanfalse\galley@sw
\DeclareOption{raggedbottom}{\@booleantrue\raggedcolumn@sw}
\DeclareOption{flushbottom}{\@booleanfalse\raggedcolumn@sw}
\@booleanfalse\raggedcolumn@sw
\appdef\setup@hook{%
 \raggedcolumn@sw{\raggedbottom}{\flushbottom}%
}%
\DeclareOption{tightenlines}{\@booleantrue\tightenlines@sw}
\@booleanfalse\tightenlines@sw
\@booleanfalse\lengthcheck@sw
\DeclareOption{lengthcheck}{%
 \@booleantrue\lengthcheck@sw
 \ExecuteOptions{reprint}%
}%
\appdef\setup@hook{%
 \lengthcheck@sw{\@booleantrue\tally@box@size@sw}{}%
}%
\appdef\setup@hook{%
 \draft@sw{\overfullrule 5\p@}{\overfullrule\z@}%
}%
\DeclareOption{draft}{\@booleantrue\draft@sw}%
\DeclareOption{final}{\@booleanfalse\draft@sw}%
\@booleanfalse\draft@sw
\appdef\setup@hook{%
 \eqsecnum@sw{%
  \@addtoreset{equation}{section}%
  \def\theequation@prefix{\arabic{section}.}%
 }{}%
}%
\DeclareOption{eqsecnum}{\@booleantrue\eqsecnum@sw}%
\@booleanfalse\eqsecnum@sw
\appdef\setup@hook{%
 \setup@secnums
}%
\DeclareOption{secnumarabic}{%
 \def\setup@secnums{\secnums@arabic}%
}%
\def\setup@secnums{\secnums@rtx}%
\DeclareOption{fleqn}{%
 \input{fleqn.clo}%
}%
\DeclareOption{floats}{\@booleantrue\floats@sw\@booleanfalse\floatp@sw}
\DeclareOption{endfloats}{\@booleanfalse\floats@sw\@booleanfalse\floatp@sw}
\DeclareOption{endfloats*}{\@booleanfalse\floats@sw\@booleantrue\floatp@sw}
\@booleantrue\floats@sw
\@booleantrue\floatp@sw
\DeclareOption{titlepage}{\@booleantrue\titlepage@sw}
\DeclareOption{notitlepage}{\@booleanfalse\titlepage@sw}
\@booleanfalse\titlepage@sw
\def\change@society#1{%
 \def\@tempa{#1}%
 \@ifxundefined\@society{%
  \class@info{Selecting society \@tempa}%
  \let\@society\@tempa
 }{%
  \@ifx{\@tempa\@society}{}{%
   \class@warn{Conflicting society \@tempa<>\@society; not selected}%
  }%
 }%
}%
\def\change@journal#1{%
 \def\@tempa{#1}%
 \@ifxundefined\@journal{%
  \class@info{Selecting journal \@tempa}%
  \let\@journal\@tempa
 }{%
  \@ifx{\@tempa\@journal}{}{%
   \class@warn{Conflicting journal \@tempa<>\@journal; not selected}%
  }%
 }%
}%
\DeclareOption{osa}{\change@society{osa}\let\@journal\@undefined}%
\DeclareOption{osameet}{\change@society{osa}\def\@journal{osameet}}%
\DeclareOption{opex}{\change@society{osa}\def\@journal{opex}}%
\DeclareOption{tops}{\change@society{osa}\def\@journal{tops}}%
\DeclareOption{josa}{\change@society{osa}\def\@journal{josa}}%
\let\rtx@require@packages\@empty
\appdef\rtx@require@packages{%
 \RequirePackage[overload]{textcase}%
}%
\DeclareOption{amsfonts}{%
  \def\class@amsfonts{\RequirePackage{amsfonts}}%
}%
\DeclareOption{noamsfonts}{%
  \let\class@amsfonts\@empty
}%
\appdef\rtx@require@packages{%
 \@ifxundefined\class@amsfonts{}{\class@amsfonts}%
}%
\DeclareOption{amssymb}{%
  \def\class@amssymb{\RequirePackage{amssymb}}%
}%
\DeclareOption{noamssymb}{%
  \let\class@amssymb\@empty
}%
\appdef\rtx@require@packages{%
 \@ifxundefined\class@amssymb{}{\class@amssymb}%
}%
\DeclareOption{amsmath}{%
  \def\class@amsmath{\RequirePackage{amsmath}[\ver@amsmath@prefer]}%
}%
\DeclareOption{noamsmath}{%
  \let\class@amsmath\@empty
}%
\appdef\rtx@require@packages{%
 \preserve@LaTeX
 \@ifxundefined\class@amsmath{}{\class@amsmath}%
 \appdef\class@enddocumenthook{\test@amsmath@ver}%
}%
\appdef\preserve@LaTeX{%
 \let\@ifl@aded@LaTeX\@ifl@aded
 \let\@ifpackageloaded@LaTeX\@ifpackageloaded
 \let\@pkgextension@LaTeX\@pkgextension
 \let\@ifpackagelater@LaTeX\@ifpackagelater
 \let\@ifl@ter@LaTeX\@ifl@ter
 \let\@ifl@t@r@LaTeX\@ifl@t@r
 \let\@parse@version@LaTeX\@parse@version
}%
\appdef\restore@LaTeX{%
 \let\@ifl@aded\@ifl@aded@LaTeX
 \let\@ifpackageloaded\@ifpackageloaded@LaTeX
 \let\@pkgextension\@pkgextension@LaTeX
 \let\@ifpackagelater\@ifpackagelater@LaTeX
 \let\@ifl@ter\@ifl@ter@LaTeX
 \let\@ifl@t@r\@ifl@t@r@LaTeX
 \let\@parse@version\@parse@version@LaTeX
}%
\def\test@amsmath@ver{%
 \begingroup
  \restore@LaTeX
  \@ifpackageloaded{amsmath}{%
   \@ifpackagelater{amsmath}{\ver@amsmath@prefer}{}{%
     \class@warn{%
      You have loaded amsmath, version "\csname ver@amsmath.sty\endcsname",\MessageBreak
      but this class requires version "\ver@amsmath@prefer", or later.\MessageBreak
      Please update your LaTeX installation.
     }%
   }%
  }{%
  }%
 \endgroup
}%
\def\ver@amsmath@prefer{2000/01/15 v2.05 AMS math features}%
\DeclareOption{byrevtex}{\@booleantrue\byrevtex@sw}%
\@booleanfalse\byrevtex@sw
\DeclareOption{floatfix}{\@booleantrue\force@deferlist@sw}%
\DeclareOption{nofloatfix}{\@booleanfalse\force@deferlist@sw}%
\@booleanfalse\force@deferlist@sw
\gdef\@fltovf{%
 \@latex@error{%
  Too many unprocessed floats%
  \force@deferlist@sw{}{; try class option [floatfix]}%
 }\@ehb
}%
\def\@fltstk{%
 \@latex@warning{%
  A float is stuck (cannot be placed)%
  \force@deferlist@sw{}{; try class option [floatfix]}%
 }%
}%
\DeclareOption{ltxgridinfo}{%
 \@booleantrue\ltxgrid@info@sw
}%
\DeclareOption{outputdebug}{%
 \@booleantrue\outputdebug@sw
 \@booleantrue\ltxgrid@info@sw
 \@booleantrue\ltxgrid@foot@info@sw
 \traceoutput
}%
\DeclareOption{raggedfooter}{\@booleanfalse\textheight@sw}%
\DeclareOption{noraggedfooter}{\@booleantrue\textheight@sw}%
\DeclareOption{frontmatterverbose}{\@booleantrue\frontmatterverbose@sw}%
\@booleanfalse\frontmatterverbose@sw
\DeclareOption{linenumbers}{%
 \appdef
 \class@documenthook{%
  \RequirePackage{lineno}[2005/11/02 v4.41]%
  \linenumbersep4pt\relax
  \linenumbers\relax
 }%
}%
\DeclareOption{nomerge}{%
 \appdef\setup@hook{%
  \@ifnum{\NAT@merge>\z@}{\let\NAT@merge\z@}{}%
 }%
}%
\def\@parse@class@options@society{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{}{%
   \IfFileExists{\CurrentOption\substyle@post.\substyle@ext}{%
    \expandafter\change@society\expandafter{\CurrentOption}%
    \expandafter\let\csname ds@\CurrentOption\endcsname\@empty
   }{}%
  }%
 }%
}%
\def\@parse@class@options@#1{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{%
   \begingroup\csname ds@\CurrentOption\endcsname
    \@ifxundefined#1{%
     \endgroup
    }{%
     \expandafter\endgroup\expandafter\def\expandafter#1\expandafter{#1}%
    }%
  }{}%
 }%
}%
\def\@parse@class@options@journal{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{%
   \begingroup
    \csname ds@\CurrentOption\endcsname
    \@ifxundefined\@journal{%
     \endgroup
    }{%
     \expandafter\endgroup\expandafter\def\expandafter\@journal\expandafter{\@journal}%
    }%
  }{}%
 }%
}%
\def\@parse@class@options{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{%
   \begingroup
    \csname ds@\CurrentOption\endcsname
    \@ifxundefined\@pointsize{%
     \endgroup
    }{%
     \expandafter\endgroup\expandafter\def\expandafter\@pointsize\expandafter{\@pointsize}%
    }%
  }{%
   \IfFileExists{\CurrentOption\substyle@post.\substyle@ext}{%
    \expandafter\change@society\expandafter{\CurrentOption}%
    \expandafter\let\csname ds@\CurrentOption\endcsname\@empty
   }{}%
  }%
 }%
}%
\DeclareOption{hypertext}{\hypertext@enable@ltx}%
\appdef\document@inithook{\@ifpackageloaded{hyperref}{\hypertext@enable@ltx}{}}%
\DeclareOption{frontmatterverbose}{\@booleantrue\frontmatterverbose@sw}%
\@booleanfalse\frontmatterverbose@sw
\DeclareOption{inactive}{\@booleanfalse\frontmatter@syntax@sw}%
\@booleantrue\frontmatter@syntax@sw
\@booleanfalse\runinaddress@sw
\@booleantrue\@affils@sw
\@booleanfalse\groupauthors@sw
\DeclareOption{groupedaddress}{\clo@groupedaddress}%
\def\clo@groupedaddress{%
 \@booleantrue\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
\DeclareOption{unsortedaddress}{\clo@unsortedaddress}%
\def\clo@unsortedaddress{%
 \@booleantrue\groupauthors@sw
 \@booleanfalse\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
\DeclareOption{runinaddress}{\clo@runinaddress}%
\def\clo@runinaddress{%
 \@booleantrue\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleantrue\runinaddress@sw
}%
\DeclareOption{superscriptaddress}{\clo@superscriptaddress}%
\def\clo@superscriptaddress{%
 \@booleanfalse\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
%%%  @LaTeX-file{
%%%     filename        = "revtex4-1.dtx",
%%%     version         = "4.1r",
%%%     date            = "2010/07/25",
%%%     time            = "20:33:00 UT-8",
%%%     checksum        = "7177",
%%%     author          = "Arthur Ogawa (mailto:arthur_ogawa at sbcglobal.net),
%%%                        commissioned by the American Physical Society.
%%%                        ",
%%%     copyright       = "Copyright (C) 1999, 2009 Arthur Ogawa,
%%%                        distributed under the terms of the
%%%                        LaTeX Project Public License, see
%%%                        ftp://ctan.tug.org/macros/latex/base/lppl.txt
%%%                        ",
%%%     address         = "Arthur Ogawa,
%%%                        USA",
%%%     telephone       = "",
%%%     FAX             = "",
%%%     email           = "mailto colon arthur_ogawa at sbcglobal.net",
%%%     codetable       = "ISO/ASCII",
%%%     keywords        = "latex, page grid, main vertical list",
%%%     supported       = "yes",
%%%     abstract        = "package to change page grid, MVL",
%%%     docstring       = "The checksum field above generated by ltxdoc",
%%%  }
\def\substyle@post{4-1}%
\def\substyle@ext{rtx}%
\DeclareOption*{\OptionNotUsed}%
\def\@process@society#1{%
 \@ifxundefined\@society{%
  \class@warn{No Society specified, using default society #1}%
  \def\@society{#1}\let\@journal\@undefined
 }{}%
 \expandafter\input\expandafter{\@society\substyle@post.\substyle@ext}%
}%
\def\@process@journal#1{%
 \@ifxundefined\@journal{%
  \class@warn{No journal specified, using default #1}%
  \def\@journal{#1}%
 }{}%
 \expandafter\expandafter
 \expandafter\rtx@do@substyle
 \expandafter\expandafter
 \expandafter{\expandafter\@society\@journal}%
}%
\def\rtx@do@substyle#1{%
 \InputIfFileExists{#1\substyle@post.\substyle@ext}{}{\csname rtx@#1\endcsname}%
}%
\def\@process@pointsize#1{%
 \@ifxundefined\@pointsize{%
  \def\@pointsize{#1}%
  \class@warn{No type size specified, using default \@pointsize}%
 }{}%
 \expandafter\expandafter
 \expandafter\rtx@do@substyle
 \expandafter\expandafter
 \expandafter{\expandafter\@society\@pointsize pt}%
}%
  \def\ps@headings{%
      \let\@oddfoot\@empty\let\@evenfoot\@empty
      \def\@evenhead{\thepage\hfil\slshape\leftmark}%
      \def\@oddhead{{\slshape\rightmark}\hfil\thepage}%
      \let\@mkboth\markboth
    \def\sectionmark##1{%
      \markboth {\MakeUppercase{%
        \ifnum \c@secnumdepth >\z@
          \thesection\quad
        \fi
        ##1}}{}}%
    \def\subsectionmark##1{%
      \markright {%
        \ifnum \c@secnumdepth >\@ne
          \thesubsection\quad
        \fi
        ##1}}}%
\def\ps@myheadings{%
    \let\@oddfoot\@empty\let\@evenfoot\@empty
    \def\@evenhead{\thepage\hfil\slshape\leftmark}%
    \def\@oddhead{{\slshape\rightmark}\hfil\thepage}%
    \let\@mkboth\@gobbletwo
    \let\sectionmark\@gobble
    \let\subsectionmark\@gobble
    }%
\def\ps@article{%
    \def\@evenhead{\let\\\heading@cr\thepage\quad\checkindate\hfil{\leftmark}}%
    \def\@oddhead{\let\\\heading@cr{\rightmark}\hfil\checkindate\quad\thepage}%
    \def\@oddfoot{}%
    \def\@evenfoot{}%
    \let\@mkboth\markboth
  \let\sectionmark\@gobble
  \let\subsectionmark\@gobble
}%
\def\ps@article@final{%
    \def\@evenhead{\let\\\heading@cr\thepage\quad\checkindate\hfil{\leftmark}}%
    \def\@oddhead{\let\\\heading@cr{\rightmark}\hfil\checkindate\quad\thepage}%
    \def\@oddfoot{}%
    \def\@evenfoot{}%
    \let\@mkboth\markboth
    \def\sectionmark##1{%
      \markboth{%
       \MakeTextUppercase{%
        \@ifnum{\c@secnumdepth >\z@}{\thesection\hskip 1em\relax}{}%
         ##1%
       }%
       }{}%
    }%
    \def\subsectionmark##1{%
      \markright {%
        \@ifnum{\c@secnumdepth >\@ne}{\thesubsection\hskip 1em\relax}{}%
         ##1%
      }%
    }%
}%
\def\heading@cr{\unskip\space\ignorespaces}%
\def\ps@preprint{%
  \def\@oddfoot{\hfil\thepage\quad\checkindate\hfil}%
  \def\@evenfoot{\hfil\thepage\quad\checkindate\hfil}%
  \def\@oddhead{}%
  \def\@evenhead{}%
  \let\@mkboth\@gobbletwo
  \let\sectionmark\@gobble
  \let\subsectionmark\@gobble
}%
\let\@oddhead\@empty
\let\@evenhead\@empty
\let\@oddfoot\@empty
\let\@evenfoot\@empty
\def\lastpage@putlabel{%
 \if@filesw
  \begingroup
    \advance\c@page\m@ne
    \immediate\write\@auxout{\string\newlabel{LastPage}{{}{\thepage}{}{}{}}}%
  \endgroup
 \fi
}%
\appdef\clear@document{%
 \do@output@cclv{%
  \lastpage@putlabel
  \tally@box@size@sw{\total@text}{}%
 }%
}%
\providecommand\write@column@totals{}%
\appdef\rtx@require@packages{%
 \RequirePackage{url}%
}%
\appdef\document@inithook{%
 \incompatible@package{cite}%
 \incompatible@package{mcite}%
 \incompatible@package{multicol}%
}%
\def\labelenumi{\theenumi.}
\def\theenumi{\arabic{enumi}}
\def\labelenumii{(\theenumii)}
\def\theenumii{\alph{enumii}}
\def\p@enumii{\theenumi}
\def\labelenumiii{\theenumiii.}
\def\theenumiii{\roman{enumiii}}
\def\p@enumiii{\theenumi(\theenumii)}
\def\labelenumiv{\theenumiv.}
\def\theenumiv{\Alph{enumiv}}
\def\p@enumiv{\p@enumiii\theenumiii}
\def\labelitemi{\textbullet}
\def\labelitemii{\normalfont\bfseries\textendash}
\def\labelitemiii{\textasteriskcentered}
\def\labelitemiv{\textperiodcentered}
\pagenumbering{arabic}
\setcounter{topnumber}{2}
\def\topfraction{.9}
\setcounter{bottomnumber}{1}
\def\bottomfraction{.9}
\setcounter{totalnumber}{3}
\def\textfraction{.1}
\def\floatpagefraction{.9}
\setcounter{dbltopnumber}{2}
\def\dbltopfraction{.9}
\def\dblfloatpagefraction{.9}
\newenvironment{verse}{%
  \let\\=\@centercr
  \list{}{%
    \itemsep\z@ \itemindent -1.5em\listparindent \itemindent
    \rightmargin\leftmargin\advance\leftmargin 1.5em}\item[]%
}{%
 \endlist
}%
\newenvironment{quotation}{%
  \list{}{%
    \listparindent 1.5em
    \itemindent\listparindent
    \rightmargin\leftmargin \parsep \z@ \@plus\p@}\item[]%
}{%
 \endlist
}%
\newenvironment{quote}{%
  \list{}{%
  \rightmargin\leftmargin}\item[]%
}{%
 \endlist
}%
\def\descriptionlabel#1{%
  \hspace\labelsep \normalfont\bfseries #1\unskip:%
}%
\newenvironment{description}{%
 \list{}{%
    \labelwidth\z@ \itemindent-\leftmargin
    \let\makelabel\descriptionlabel
 }%
}{%
 \endlist
}%
\newcounter{part}%
\let\thepart\@undefined
\newcounter{section}%
\let\thesection\@undefined
\newcounter{subsection}[section]%
\let\thesubsection\@undefined
\newcounter{subsubsection}[subsection]%
\let\thesubsubsection\@undefined
\newcounter{paragraph}[subsubsection]%
\let\theparagraph\@undefined
\newcounter{subparagraph}[paragraph]%
\let\thesubparagraph\@undefined
\def\secnums@rtx{%
 \@ifxundefined\thepart{%
  \def\thepart{\Roman{part}}%
 }{}%
 \@ifxundefined\thesection{%
  \def\thesection       {\Roman{section}}%
  \def\p@section        {}%
 }{}%
 \@ifxundefined\thesubsection{%
  \def\thesubsection    {\Alph{subsection}}%
  \def\p@subsection     {\thesection\,}%
 }{}%
 \@ifxundefined\thesubsubsection{%
  \def\thesubsubsection {\arabic{subsubsection}}%
  \def\p@subsubsection  {\thesection\,\thesubsection\,}%
 }{}%
 \@ifxundefined\theparagraph{%
  \def\theparagraph     {\alph{paragraph}}%
  \def\p@paragraph      {\thesection\,\thesubsection\,\thesubsubsection\,}%
 }{}%
 \@ifxundefined\thesubparagraph{%
  \def\thesubparagraph  {\arabic{subparagraph}}%
  \def\p@subparagraph   {\thesection\,\thesubsection\,\thesubsubsection\,\theparagraph\,}%
 }{}%
}%
\def\secnums@arabic{%
 \@ifxundefined\thepart{%
  \def\thepart          {\Roman{part}}%
 }{}%
 \@ifxundefined\thesection{%
  \def\thesection       {\Roman{section}}%
  \def\p@section        {}%
 }{}%
 \@ifxundefined\thesubsection{%
  \def\thesubsection    {\thesection.\arabic{subsection}}%
  \def\p@subsection     {}%
 }{}%
 \@ifxundefined\thesubsubsection{%
  \def\thesubsubsection {\thesubsection.\arabic{subsubsection}}%
  \def\p@subsubsection  {}%
 }{}%
 \@ifxundefined\theparagraph{%
  \def\theparagraph     {\thesubsubsection.\arabic{paragraph}}%
  \def\p@paragraph      {}%
 }{}%
 \@ifxundefined\thesubparagraph{%
  \def\thesubparagraph  {\theparagraph.\arabic{subparagraph}}%
  \def\p@subparagraph   {}%
 }{}%
}%
\newenvironment{acknowledgments}{%
 \acknowledgments@sw{%
  \expandafter\section\expandafter*\expandafter{\acknowledgmentsname}%
 }{%
  \par
  \phantomsection
  \addcontentsline{toc}{section}{\protect\numberline{}\acknowledgmentsname}%
 }%
}{%
 \par
}%
\@booleantrue\acknowledgments@sw
\newenvironment{acknowledgements}{%
 \replace@environment{acknowledgements}{acknowledgments}%
}{%
 \endacknowledgments
}%
\def\part{\par
   \addvspace{4ex}%
   \@afterindentfalse
   \secdef\@part\@spart}%
\def\@part[#1]#2{%
 \@ifnum{\c@secnumdepth >\m@ne}{%
        \refstepcounter{part}%
        \addcontentsline{toc}{part}{\thepart\hspace{1em}#1}%
 }{%
      \addcontentsline{toc}{part}{#1}%
 }%
 \begingroup
    \parindent \z@ \raggedright
    \interlinepenalty\@M
    \@ifnum{\c@secnumdepth >\m@ne}{%
      \Large \bf \partname~\thepart%
      \par\nobreak
    }{}%
    \huge \bf
    #2%
    \markboth{}{}\par
 \endgroup
   \nobreak
   \vskip 3ex
   \@afterheading
}%
\def\@spart#1{{\parindent \z@ \raggedright
    \interlinepenalty\@M
    \huge \bf
    #1\par}
    \nobreak
    \vskip 3ex
    \@afterheading}
\def\section{%
  \@startsection
    {section}%
    {1}%
    {\z@}%
    {0.8cm \@plus1ex \@minus .2ex}%
    {0.5cm}%
    {\normalfont\small\bfseries}%
}%
\def\subsection{%
  \@startsection
    {subsection}%
    {2}%
    {\z@}%
    {.8cm \@plus1ex \@minus .2ex}%
    {.5cm}%
    {\normalfont\small\bfseries}%
}%
\def\subsubsection{%
  \@startsection
    {subsubsection}%
    {3}%
    {\z@}%
    {.8cm \@plus1ex \@minus .2ex}%
    {.5cm}%
    {\normalfont\small\itshape}%
}%
\def\paragraph{%
  \@startsection
    {paragraph}%
    {4}%
    {\parindent}%
    {\z@}%
    {-1em}%
    {\normalfont\normalsize\itshape}%
}%
\def\subparagraph{%
  \@startsection
    {subparagraph}%
    {5}%
    {\parindent}%
    {3.25ex \@plus1ex \@minus .2ex}%
    {-1em}%
    {\normalfont\normalsize\bfseries}%
}%
\def\theequation{%
 \theequation@prefix\arabic{equation}%
}%
\def\theequation@prefix{}%
\setcounter{secnumdepth}{4}
\lineskip 1pt
\normallineskip 1pt
\def\baselinestretch{1}%
\@lowpenalty   51
\@medpenalty  151
\@highpenalty 301
\@beginparpenalty -\@lowpenalty
\@endparpenalty   -\@lowpenalty
\@itempenalty     -\@lowpenalty
\arraycolsep 3pt
\tabcolsep 2pt
\arrayrulewidth .4pt
\doublerulesep 2pt
\skip\@mpfootins = 0pt
\fboxsep  = 3.0pt
\fboxrule = 0.4pt
\newenvironment{figure}
               {\@float{figure}}
               {\end@float}
\newenvironment{figure*}
               {\@dblfloat{figure}}
               {\end@dblfloat}
\def\listoffigures{\print@toc{lof}}%
\def\l@figure{\@dottedtocline{1}{1.5em}{2.3em}}%
\newlength\abovecaptionskip
\newlength\belowcaptionskip
\setlength\abovecaptionskip{10\p@}
\setlength\belowcaptionskip{2\p@}
\long\def\@makecaption#1#2{%
  \par
  \vskip\abovecaptionskip
  \begingroup
   \small\rmfamily
   \sbox\@tempboxa{%
    \let\\\heading@cr
    \@make@capt@title{#1}{#2}%
   }%
   \@ifdim{\wd\@tempboxa >\hsize}{%
    \begingroup
     \samepage
     \flushing
     \let\footnote\@footnotemark@gobble
     \@make@capt@title{#1}{#2}\par
    \endgroup
   }{%
     \global \@minipagefalse
     \hb@xt@\hsize{\hfil\unhbox\@tempboxa\hfil}%
   }%
  \endgroup
  \vskip\belowcaptionskip
}%
\def\@make@capt@title#1#2{%
 \@ifx@empty\float@link{\@firstofone}{\expandafter\href\expandafter{\float@link}}%
  {#1}\@caption@fignum@sep#2%
}%
\def\@footnotemark@gobble{%
 \@footnotemark
 \@ifnextchar[{\@gobble@opt@i}{\@gobble}%
}%
\def\@gobble@opt@i[#1]#2{}%
\def\@mpmakefntext#1{%
 \flushing
 \parindent=1em
 \noindent
 \hb@xt@1em{\hss\@makefnmark}%
 #1%
}%
\def\@caption@fignum@sep{. }%
\def\setfloatlink{\def\float@link}%
\let\float@link\@empty
\newcounter{figure}
\renewcommand \thefigure{\@arabic\c@figure}
\def\fps@figure{tbp}
\def\ftype@figure{1}
\def\ext@figure{lof}
\def\fnum@figure{\figurename\thefigure}
\expandafter\newbox\csname fbox@\ftype@figure\endcsname
\expandafter\setbox\csname fbox@\ftype@figure\endcsname\hbox{}%
\appdef\class@documenthook{%
 \do@if@floats{figure}{.fgx}%
}%
\appdef\class@enddocumenthook{%
 \printfigures\relax
}%
\newcommand\printfigures{%
 \@ifstar{\true@sw}{\floatp@sw{\true@sw}{\false@sw}}%
 {%
  \print@float{figure}{\oneapage}%
 }{%
  \print@float{figure}{}%
 }%
}%
\appdef\@xfloat@prep{%
 \appdef\@parboxrestore{\centering}%
}%
\newenvironment{table}
               {\@float{table}}
               {\end@float}
\newenvironment{table*}
               {\@dblfloat{table}}
               {\end@dblfloat}
\newcounter{table}
\renewcommand\thetable{\@arabic\c@table}
\def\fps@table{tbp}
\def\ftype@table{2}
\def\ext@table{lot}
\def\fnum@table{\tablename\thetable}
\expandafter\newbox\csname fbox@\ftype@table\endcsname
\expandafter\setbox\csname fbox@\ftype@table\endcsname\hbox{}%
\def\listoftables{\print@toc{lot}}%
\let\l@table\l@figure
\def\table@hook{\small}%
\def\squeezetable{\def\table@hook{\scriptsize}}%
\appdef\@floatboxreset{\table@hook}%
\def\set@table@environments{%
 \floats@sw{}{%
  \let@environment{longtable@float}{longtable}%
  \let@environment{longtable}{longtable@write}%
  \let@environment{longtable*@float}{longtable*}%
  \let@environment{longtable*}{longtable*@write}%
  \let@environment{turnpage@float}{turnpage}%
  \let@environment{turnpage}{turnpage@write}%
 }%
 \do@if@floats{table}{.tbx}%
}%
\appdef\document@inithook{%
 \set@table@environments
}%
\appdef\class@enddocumenthook{%
 \printtables\relax
}%
\newenvironment{longtable@write}{%
 \write@@float{longtable}{table}%
}{%
 \endwrite@float
}%
\newenvironment{longtable*@write}{%
 \write@@float{longtable*}{table}%
}{%
 \endwrite@float
}%
\newenvironment{turnpage@write}{%
 \immediate\write\tablewrite{\string\begin{turnpage}}%
}{%
 \immediate\write\tablewrite{\string\end{turnpage}}%
}%
\newcommand\printtables{%
 \begingroup
  \let@environment{longtable}{longtable@float}%
  \let@environment{longtable*}{longtable*@float}%
  \let@environment{turnpage}{turnpage@anchored}%
  \prepdef\longtable{\trigger@float@par}%
  \expandafter\prepdef\csname longtable*\endcsname{\trigger@float@par}%
  \expandafter\prepdef\csname table@floats\endcsname{%
   \onecolumngrid@push
  }%
  \expandafter\appdef\csname endtable@floats\endcsname{%
   \onecolumngrid@pop
  }%
  \@ifstar{\true@sw}{\floatp@sw{\true@sw}{\false@sw}}%
  {%
   \print@float{table}{\oneapage}%
  }{%
   \print@float{table}{}%
  }%
 \endgroup
}%
\newenvironment{turnpage@anchored}{%
 \onecolumngrid@push
 \setbox\z@\vbox to\textwidth\bgroup
  \columnwidth\textheight
}{%
  \vfil
 \egroup
 \rotatebox{90}{\box\z@}%
 \onecolumngrid@pop
}%
\newenvironment{video}
 {\@float{video}}
 {\end@float}%
\newenvironment{video*}
 {\@dblfloat{video}}
 {\end@dblfloat}%
\newcounter{video}
\renewcommand \thevideo {\@arabic\c@video}
\def\ext@video{lov}%
\def\fname@video{Video}%
\def\lovname{List of Videos}%
\def\fps@video{tbp}%
\def\ftype@video{4}%
\def\fnum@video{\fname@video~\thevideo}%
\appdef\document@inithook{%
 \@ifxundefined\c@float@type{}{%
  \global\setcounter{float@type}{8}%
 }%
}%
\expandafter\newbox\csname fbox@\ftype@video\endcsname
\expandafter\setbox\csname fbox@\ftype@video\endcsname\hbox{}%
\let\theHvideo\thevideo
\def\listofvideos{\print@toc{lov}}%
\let\l@video\l@figure
\appdef\class@documenthook{%
 \do@if@floats{video}{.vdx}%
}%
\appdef\class@enddocumenthook{%
 \printvideos\relax
}%
\newcommand\printvideos{%
 \@ifstar{\true@sw}{\floatp@sw{\true@sw}{\false@sw}}%
 {%
  \print@float{video}{\oneapage}%
 }{%
  \print@float{video}{}%
 }%
}%
\def\endtabular@hook{}%
\appdef\document@inithook{%
 \@ifpackageloaded{dcolumn}{%
  \expandafter\@ifnotrelax\csname NC@find@d\endcsname{}{%
   \newcolumntype{d}{D{.}{.}{-1}}%
  }%
 }{}%
}%
\def\toprule{\hline\hline}%
\def\colrule{\hline}%
\def\botrule{\hline\hline}%
\newenvironment{ruledtabular}{%
 \def\array@default{v}%
 \appdef\tabular@hook{\def\@halignto{to\hsize}}%
 \let\tableft@skip@default\tableft@skip
 \let\tableft@skip\tableft@skip@float
 \let\tabmid@skip@default\tabmid@skip
 \let\tabmid@skip\tabmid@skip@float
 \let\tabright@skip@default\tabright@skip
 \let\tabright@skip\tabright@skip@float
 \let\array@row@pre@default\array@row@pre
 \let\array@row@pre\array@row@pre@float
 \let\array@row@pst@default\array@row@pst
 \let\array@row@pst\array@row@pst@float
 \appdef\array@row@rst{%
  \let\array@row@pre\array@row@pre@default
  \let\array@row@pst\array@row@pst@default
  \let\tableft@skip\tableft@skip@default
  \let\tabmid@skip\tabmid@skip@default
  \let\tabright@skip\tabright@skip@default
  \appdef\tabular@hook{\let\@halignto\@empty}%
 }%
}{%
}%
\def\@makefntext#1{%
  \def\baselinestretch{1}%
  \parindent1em%
  \noindent
  \hb@xt@1.8em{%
   \hss\@makefnmark
  }%
  #1%
  \par
}%
\def\@makefnmark{%
 \hbox{%
  \@textsuperscript{%
   \normalfont\@thefnmark
  }%
 }%
}%
\expandafter\DeclareRobustCommand
\expandafter\rev@citet
\expandafter{%
 \expandafter\begingroup
  \expandafter\rtx@swap@citea
  \expandafter\g@bblefirsttoken
              \csname citet \endcsname
}%
\expandafter\DeclareRobustCommand
\expandafter\rev@citealp
\expandafter{%
 \expandafter\begingroup
  \expandafter\rtx@swap@citea
  \expandafter\g@bblefirsttoken
              \csname citealp \endcsname
}%
\expandafter\DeclareRobustCommand
\expandafter\rev@citealpnum
\expandafter{%
 \expandafter\begingroup
  \expandafter\rtx@swap@citenum
  \expandafter\g@bblefirsttoken
              \csname citealp \endcsname
}%
\def\rtx@swap@citenum{%
  \rtx@swap@citea
  \let\@cite\NAT@citenum
  \let\NAT@mbox\mbox
  \let\citeyear\NAT@citeyear
  \let\NAT@space\NAT@spacechar
}%
\def\g@bblefirsttoken{%
 \expandafter\true@sw
 \expandafter\@empty
}%
\newcommand\rtx@citesuper[3]{%
 \ifNAT@swa
  \leavevmode
  \unskip
  \textsuperscript{\normalfont#1}%
  \if*#3*\else\ (#3)\fi
 \else
  #1%
 \fi
 \endgroup
}%
\def\@makefnmark@cite{\begingroup\NAT@swatrue\@cite{{\@thefnmark}}{}{}}%
\def\rtx@bibsection{%
 \@ifx@empty\refname{%
  \par
 }{%
  \expandafter\section\expandafter*\expandafter{\refname}%
  \@nobreaktrue
 }%
}%
\def\rtx@swap@citea{%
 \let\NAT@def@citea\rtx@def@citea
 \let\NAT@def@citea@close\rtx@def@citea@close
 \let\NAT@def@citea@box\rtx@def@citea@box
}%
\def\rtx@def@citea{%
 \def\@citea{\NAT@separator\NAT@space}%
 \advance\c@NAT@ctr\@ne
 \@ifnum{\count@>\tw@}{%
  \@ifnum{\c@NAT@ctr=\count@}{\appdef\@citea{\NAT@conj\NAT@space}}{}%
 }{%
  \def\@citea{\NAT@space\NAT@conj\NAT@space}%
 }%
}%
\def\rtx@def@citea@close{%
 \rtx@def@citea
 \prepdef\@citea{\NAT@@close}%
}%
\def\rtx@def@citea@box{%
 \rtx@def@citea@close
 \expandafter\def\expandafter\@citea\expandafter{\expandafter\NAT@mbox\expandafter{\@citea}}%
}%
\def\NAT@conj{and}%
\def\NAT@BibitemShut#1{%
 \def\@bibstop{#1}%
 \let\bibitem@Stop\bibitemStop
 \let\bibitem@NoStop\bibitemNoStop
 \@ifx{\bibitemShut\relax}{\let\@bibitemShut\@empty}{%
  \expandafter\def\expandafter\@bibitemShut\expandafter{\bibitemShut}%
 }%
}%
\def\BibitemShut@ltx#1{%
 \unskip
 \def\@bibstop{#1}%
 \let\bibitem@Stop\bibitemStop
 \let\bibitem@NoStop\bibitemNoStop
 \@ifx{\bibitemShut\relax}{\let\@bibitemShut\@empty}{%
  \expandafter\def\expandafter\@bibitemShut\expandafter{\bibitemShut}%
 }%
}%
\newenvironment{thebibliography}{}{}%
\let\@listi\@empty
\appdef\rtx@require@packages{%
 \RequirePackage[sort&compress]{natbib}[2009/11/07 8.31a (PWD, AO)]%
 \let@environment{NAT@thebibliography}{thebibliography}%
 \let@environment{thebibliography}{rtx@thebibliography}%
 \let\bibliographystyle@latex\bibliographystyle
 \let\NAT@citesuper\rtx@citesuper
\let\bibsection\rtx@bibsection
\let\NATx@bibsetnum\NAT@bibsetnum
\def\NAT@bibsetnum#1{%
 \setlength{\topsep}{\z@}%
 \NATx@bibsetnum{\ref{LastBibItem}}%
}%
\let\NATx@bibsetup\NAT@bibsetup
\def\NAT@bibsetup{%
 \setlength{\labelwidth}{\z@}%
 \setlength{\labelsep}{\z@}%
 \setlength{\itemindent}{\z@}%
 \setlength{\listparindent}{\z@}%
 \setlength{\topsep}{\z@}%
 \setlength{\parsep}{\z@}%
 \NATx@bibsetup
}%
\let\bibpreamble\@empty
\def\newblock{\ }%
\let\NATx@bibnumfmt\bibnumfmt
\def\bibnumfmt{\place@bibnumber}%
\let\NAT@merge\thr@@
\let\NAT@citeyear\citeyear
\let\onlinecite\rev@citealp
\let\textcite\rev@citet
\@ifx{\BibitemShut\NAT@BibitemShut}{%
 \class@info{Repairing natbib's \string\BibitemShut}%
 \let\BibitemShut\BibitemShut@ltx
}{}%
\let\bibliographystyle@latex\bibliographystyle
\def\bibliographystyle{\@booleantrue\bibliographystyle@sw\def\@bibstyle}%
\@booleanfalse\bibliographystyle@sw
\def\NAT@bibitem@cont{%
 \let\bibitem@Stop\bibitemContinue@Stop
 \let\bibitem@NoStop\bibitemContinue
}%
\def\bibitemNoStop{%
 \@ifx@empty\@bibitemShut{.\spacefactor\@mmm\space}{\@bibitemShut}%
}%
\def\bibitemContinue{%
 \@ifx@empty\@bibitemShut{;\spacefactor\@mmm\space}{\@bibitemShut}%
}%
\def\bibitemContinue@Stop{%
 \@ifx@empty\@bibitemShut{\spacefactor\@mmm\space}{\@bibitemShut}%
}%
}%
\DeclareRobustCommand\onlinecite{\@onlinecite}%
\DeclareRobustCommand\textcite{\@textcite}%
\let\bibliography@latex\bibliography
\def\bibliography#1{%
 \auto@bib@empty
 \begingroup
  \let\auto@bib@innerbib\@empty
  \@ifx@empty{\pre@bibdata}{%
   \bibliography@latex{#1}%
  }{%
   \@if@empty{#1}{%
    \expandafter\bibliography@latex\expandafter{\pre@bibdata}%
   }{%
    \expandafter\bibliography@latex\expandafter{\pre@bibdata,#1}%
   }%
  }%
 \endgroup
}%
\let\pre@bibdata\@empty
\newenvironment{rtx@thebibliography}[1]{%
 \NAT@thebibliography{#1}%
 \let\@TBN@opr\present@bibnote
 \@FMN@list
}{%
 \auto@bib@innerbib
 \edef\@currentlabel{\arabic{NAT@ctr}}%
 \label{LastBibItem}%
 \endNAT@thebibliography
 \aftergroup\auto@bib@empty
}%
\def\present@bibnote#1#2{%
 \item[%
  \textsuperscript{%
   \normalfont
   \Hy@raisedlink{\hyper@anchorstart{frontmatter.#1}\hyper@anchorend}%
   \begingroup
    \csname c@\@mpfn\endcsname#1\relax
    \frontmatter@thefootnote
   \endgroup
  }%
 ]#2\par
}%
\def\write@bibliographystyle{%
 \@ifxundefined\@bibstyle{}{%
  \expandafter\bibliographystyle@latex\expandafter{\@bibstyle}%
  \bibliographystyle@sw{}{\@bibdataout@rev}%
 }%
 \global\let\write@bibliographystyle\relax
}%
\AtEndDocument{\write@bibliographystyle}%
\def\rtx@@citetp[#1]{\@ifnextchar[{\rtx@citex[#1]}{\rtx@citex[][#1]}}%
\def\rtx@citex[#1][#2]#3{%
 \begingroup
  \def\@tempa{[#1][#2]{#3}}%
  \@ifx{\@cite\NAT@citesuper}{%
   \leavevmode
   \skip@\lastskip
   \unskip
   \super@cite@let
  }{%
   \super@cite@end
  }%
}%
\def\super@cite@let{%
 \futurelet\@let@token\super@cite@check
}%
\def\super@cite@end{%
 \aftergroup\@citex\expandafter\endgroup\@tempa
}%
\def\super@cite@check{%
 \@ifx{\@let@token\@sptoken}{%
  \super@cite@end
 }{%
  \super@cite@swap
 }%
}%
\long\def\super@cite@swap#1{%
 \expandafter\@ifx\expandafter{\csname rtx@automove#1\endcsname\@empty}{%
  #1%
  \super@cite@let
 }{%
  \super@cite@end
  #1%
 }%
}%
\expandafter\let\csname rtx@automove.\endcsname\@empty
\expandafter\let\csname rtx@automove,\endcsname\@empty
\expandafter\let\csname rtx@automove:\endcsname\@empty
\expandafter\let\csname rtx@automove;\endcsname\@empty
\appdef\class@documenthook{%
 \citeautoscript@sw{%
  \@ifx{\@cite\NAT@citesuper}{%
   \let\NAT@@citetp\rtx@@citetp
  }{}%
 }{}%
}%
\def\mini@note{\save@note\mini@notes}%Implicit #2
\def\save@note#1#2{%
  \stepcounter\@mpfn
  \protected@xdef\@thefnmark{\thempfn}%
  \@footnotemark
  \expandafter\g@addto@macro
  \expandafter#1%
  \expandafter{%
  \expandafter \@@footnotetext
  \expandafter {\@thefnmark}{#2}%
              }%
}%
\long\def\@@footnotetext#1{\def\@thefnmark{#1}\@footnotetext}%
\let\mini@notes\@empty
\def\rev@citemark#1{%
 \expandafter\cite\expandafter{\@thefnmark}%
}%
\def\rev@endtext#1{%
 \let\@endnotelabel\@thefnmark
 \@endnotetext
}%
\def\endnote@ext{.end}%
\def\bibdata@app{Notes}%
\def\bibdata@ext{bib}%
\long\def\@endnotetext#1{%
  \begingroup
    \endnote@relax
    \immediate\write\@bibdataout{%
     @FOOTNOTE{%
      \@endnotelabel,%
      key="\@endnotelabel",%
      note="#1"%
     }%
    }%
  \endgroup
}%
\newwrite\@bibdataout
\def\endnote@relax{%
 \let\label\relax \let\index\relax \let\glossary\relax
 \let\cite \relax \let\ref  \relax \let\pageref \relax
 \let\(    \relax \let\)    \relax \let\\       \relax
 \let~\relax
 \let \protect \@unexpandable@protect
 \newlinechar`\^^M%
 \let\begin\relax \let\end\relax
}%
\appdef\class@documenthook{\@bibdataout@init}%
\def\@bibdataout@init{%
 \immediate\openout\@bibdataout\pre@bibdata.\bibdata@ext\relax
}%
\def\@bibdataout@rev{%
 \immediate\write\@bibdataout{%
  @CONTROL{%
   REVTEX41Control%
   \eprint@enable@sw{}{,eprint=""}%
  }%
 }%
 \if@filesw
  \immediate\write\@auxout{\string\citation{REVTEX41Control}}%
 \fi
}%
\def\printendnotes{%
 \class@warn{The \string\printendnotes\space command no longer serves any function. Please remove it from your document.}%
}%
\def\make@footnote@endnote{%
 \footinbib@sw{%
  \authoryear@sw{}{%
   \ltx@footnote@push
   \def\thempfn{Note\thefootnote}%
   \let\ltx@footmark\rev@citemark
   \let\ltx@foottext\rev@endtext
  }%
 }{}%
}%
\def\ltx@footnote@push{%
 \let\ltx@footmark@latex\ltx@footmark
 \let\ltx@foottext@latex\ltx@foottext
 \let\thempfn@latex\thempfn
 \def\ltx@footnote@pop{%
  \let\ltx@footmark\ltx@footmark@latex
  \let\ltx@foottext\ltx@foottext@latex
  \let\thempfn\thempfn@latex
 }%
}%
\appdef\class@documenthook{%
 \make@footnote@endnote
}%
\def\auto@bib{%
 \@ifx@empty\@FMN@list{%
  \footinbib@sw{%
   \@ifnum{\csname c@\@mpfn\endcsname>\z@}{%
    \true@sw
   }{%
    \test@bbl@sw
   }%
  }{%
   \test@bbl@sw
  }%
 }{%
  \true@sw
 }%
 {%
  \bibliography{}%
 }{}%
}%
\def\auto@bib@empty{%
 \let\auto@bib\@empty
}%
\def\test@bbl@sw{%
 \setbox\z@\vbox\bgroup
  \let\providecommand\providecommand@j@nk
  \let\bibfield\@gobbletwo
  \let\bibinfo\@gobbletwo
  \let\translation\@gobble
  \let\BibitemOpen\@empty
  \let\bibitemStop\@empty
  \let\bibitemNoStop\@empty
  \let\EOS\@empty
  \let\BibitemShut\@gobble
  \let\bibAnnoteFile\@gobbletwo
  \let\bibAnnote\@gobblethree
  \let\textbf\@gobble
  \let\emph\@gobble
  \@booleanfalse\bibitem@sw
  \let\bibitem\bibitem@set
  \auto@bib@innerbib
  \bibitem@sw{\aftergroup\true@sw}{\aftergroup\false@sw}%
 \egroup
}%
\newcommand\bibitem@set[1][]{%
 \bibitem@sw{}{%
  \@booleantrue\bibitem@sw
  \aftergroup\@booleantrue\aftergroup\bibitem@sw
 }%
}%
\def\auto@bib@innerbib{%
 \begingroup
  \let@environment{thebibliography}{thebibliography@nogroup}%
  \bibliography{}%
 \endgroup
}%
\def\thebibliography@nogroup#1{%
 \endgroup
 \def\@currenvir{thebibliography}%
}%
\def\endthebibliography@nogroup{\begingroup}%
\long\def \@gobblethree #1#2#3{}%
\def\providecommand@j@nk#1[#2]{%
 \@ifnum{#2=\z@}{\def\j@nk}{%
  \@ifnum{#2=\@ne}{\def\j@nk##1}{%
   \@ifnum{#2=\tw@}{\def\j@nk##1##2}{%
    \@ifnum{#2=\thr@@}{\def\j@nk##1##2##3}{%
    }%
   }%
  }%
 }%
}%
\def\thepage{\@arabic\c@page}%
\appdef\setup@hook{%
 \tabbingsep \labelsep
 \leftmargin\leftmargini
 \labelwidth\leftmargin\advance\labelwidth-\labelsep
 \let\@listi\@listI
 \@listi
}%
\appdef\class@documenthook{%
 \global\c@page\@ne
 \def\curr@envir{document}%
 \mark@envir{\curr@envir}%
}%
\def\open@onecolumn{%
 \open@column@one\@ne
 \set@colht
 \@floatplacement
 \@dblfloatplacement
}%
\def\open@twocolumn{%
 \open@column@mlt\tw@
 \set@colht
 \@floatplacement
 \@dblfloatplacement
 \sloppy
 \let\set@listindent\set@listindent@
}%
\def\appendix{%
 \par
 \setcounter{section}\z@
 \setcounter{subsection}\z@
 \setcounter{subsubsection}\z@
 \def\thesubsection{\arabic{subsection}}%
 \def\thesubsubsection{\alph{subsubsection}}%
 \@addtoreset{equation}{section}%
 \def\theequation@prefix{\thesection}%
 \addtocontents{toc}{\protect\appendix}%
 \@ifstar{%
  \def\thesection{\unskip}%
  \def\theequation@prefix{A.}%
 }{%
  \def\thesection{\Alph{section}}%
 }%
}%
\def\title@column#1{%
 \minipagefootnote@init
 #1%
 \minipagefootnote@foot
}%
\def\close@column{%
 \newpage
}%
\def\galley@outdent{\rightmargin-\columnwidth\advance\rightmargin-\columnsep}%
\let\widetext@outdent\@empty
\newenvironment{widetext@galley}{%
  \list{}{%
    \topsep        \z@skip
    \listparindent \parindent
    \itemindent    \parindent
    \leftmargin    \z@
    \parsep        \z@\@plus\p@
    \widetext@outdent
    \relax
  }%
  \item\relax
}{
  \endlist
}%
\def\title@column@grid#1{%
 \minipagefootnote@init
  \onecolumngrid
  \begingroup
   \let\@footnotetext\frontmatter@footnotetext
   \ltx@no@footnote
   #1%
  \endgroup
  \twocolumngrid
 \minipagefootnote@foot
}%
\def\close@column@grid{%
 \balancelastpage@sw{%
  \onecolumngrid
 }{}%
}%
\newenvironment{widetext@grid}{%
  \par\ignorespaces
  \setbox\widetext@top\vbox{%
   \hb@xt@\hsize{%
    \leaders\hrule\hfil
    \vrule\@height6\p@
   }%
  }%
  \setbox\widetext@bot\hb@xt@\hsize{%
    \vrule\@depth6\p@
    \leaders\hrule\hfil
  }%
  \onecolumngrid
  \vskip10\p@
  \dimen@\ht\widetext@top\advance\dimen@\dp\widetext@top
  \cleaders\box\widetext@top\vskip\dimen@
  \vskip6\p@
  \prep@math@patch
}{%
  \par
  \vskip6\p@
  \setbox\widetext@bot\vbox{%
   \hb@xt@\hsize{\hfil\box\widetext@bot}%
  }%
  \dimen@\ht\widetext@bot\advance\dimen@\dp\widetext@bot
  \cleaders\box\widetext@bot\vskip\dimen@
  \vskip8.5\p@
  \twocolumngrid\global\@ignoretrue
  \@endpetrue
}%
\newbox\widetext@top
\newbox\widetext@bot
\def\set@page@grid{%
 \twocolumn@sw{%
  \let\set@footnotewidth\set@footnotewidth@two
  \let\compose@footnotes\compose@footnotes@two
  \let@environment{widetext}{widetext@grid}%
  \let\title@column\title@column@grid
  \let\close@column\close@column@grid
 }{%
  \let@environment{widetext}{widetext@galley}%
  \preprintsty@sw{%
  }{%
   \galley@sw{%
    \let\widetext@outdent\galley@outdent
   }{}%
  }%
 }%
}%
\appdef\setup@hook{\set@page@grid}%
\DeclareOldFontCommand{\rm}{\normalfont\rmfamily}{\mathrm}
\DeclareOldFontCommand{\sf}{\normalfont\sffamily}{\mathsf}
\DeclareOldFontCommand{\tt}{\normalfont\ttfamily}{\mathtt}
\DeclareOldFontCommand{\bf}{\normalfont\bfseries}{\mathbf}
\DeclareOldFontCommand{\it}{\normalfont\itshape}{\mathit}
\DeclareOldFontCommand{\sl}{\normalfont\slshape}{\@nomath\sl}
\DeclareOldFontCommand{\sc}{\normalfont\scshape}{\@nomath\sc}
\DeclareRobustCommand*\cal{\@fontswitch\relax\mathcal}
\DeclareRobustCommand*\mit{\@fontswitch\relax\mathnormal}
\def\today{\ifcase\month\or
  January\or February\or March\or April\or May\or June\or
  July\or August\or September\or October\or November\or December\fi
  \space\number\day, \number\year}
\def\partname{Part}
\def\tocname{Contents}
\def\lofname{List of Figures}
\def\lotname{List of Tables}
\def\refname{References}
\def\indexname{Index}
\def\figurename{FIG. S}
\def\figuresname{Figures}%
\def\tablename{TABLE S}
\def\tablesname{Tables}%
\def\abstractname{Abstract}
\def\appendixesname{Appendixes}%
\def\appendixname{Appendix}%
\def\acknowledgmentsname{Acknowledgments}
\def\journalname{??}
\def\copyrightname{??}
\def\andname{and}
\def\@pacs@name{PACS numbers: }%
\def\@keys@name{Keywords: }%
\def\ppname{pp}
\def\numbername{number}
\def\volumename{volume}
\def\Dated@name{Dated: }%
\def\Received@name{Received }%
\def\Revised@name{Revised }%
\def\Accepted@name{Accepted }%
\def\Published@name{Published }%
\def\address{\replace@command\address\affiliation}%
\def\altaddress{\replace@command\altaddress\altaffiliation}%
\newenvironment{references}{%
 \class@warn@end{The references environment is not supported; use thebibliography instead.}
 \gdef\references{\thebibliography{}}\references
}{%
 \endthebibliography
}%
\def\draft{%
 \class@warn@end{Command \string\draft\space is obsolete;^^JInvoke option draft instead.}%
 \@booleantrue\draft@sw
}%
\def\tighten{%
 \class@warn@end{Command \string\tighten\space is obsolete;^^JInvoke option tightenlines instead.}%
 \@booleantrue\tightenlines@sw
}%
\def\tableline{%
 \noalign{%
  \class@warn@end{Command \string\tableline\space is obsolete;^^JUse \string\colrule\space instead.}%
  \global\let\tableline\colrule
 }%
 \tableline
}%
\def\case{\replace@command\case\frac}%
\def\slantfrac{\replace@command\slantfrac\frac}%
\def\tablenote{\replace@command\tablenote\footnote}%
\def\tablenotemark{\replace@command\tablenotemark\footnotemark}%
\def\tablenotetext{\replace@command\tablenotetext\footnotetext}%
\DeclareRobustCommand\REV@text[1]{%
 \relax
 \ifmmode
  \mathchoice
   {\hbox{{\everymath{\displaystyle     }#1}}}%
   {\hbox{{\everymath{\textstyle        }#1}}}%
   {\hbox{{\everymath{\scriptstyle      }\let\f@size\sf@size\selectfont#1}}}%
   {\hbox{{\everymath{\scriptscriptstyle}\let\f@size\ssf@size\selectfont#1}}}%
  \glb@settings
 \else
  \mbox{#1}%
 \fi
}%
\DeclareRobustCommand\REV@bbox[1]{%
 \relax
 \ifmmode
  \mathchoice
   {\hbox{{\everymath{\displaystyle     }\boldmath$#1$}}}%
   {\hbox{{\everymath{\textstyle        }\boldmath$#1$}}}%
   {\hbox{{\everymath{\scriptstyle      }\boldmath$#1$}}}%
   {\hbox{{\everymath{\scriptscriptstyle}\boldmath$#1$}}}%
  \glb@settings
 \else
  \mbox{#1}%
 \fi
}%
\DeclareRobustCommand\REV@bm[1]{%
 \class@warn@end{To use \string\bm, please load the bm package!}%
 \global\let\bm\relax
}%
\def\FL{\obsolete@command\FL}%
\def\FR{\obsolete@command\FR}%
\def\narrowtext{\obsolete@command\narrowtext}%
\def\mediumtext{\obsolete@command\mediumtext}%
\newenvironment{quasitable}{%
 \let@environment{tabular}{longtable}%
}{%
}%
\let\text\REV@text
\let\bm\REV@bm
\appdef\setup@hook{%
 \providecommand\bibinfo[2]{#2}%
 \providecommand\eprint[2][]{#2}%
}%
\def\bbox#1{%
 \class@warn@end{\string\bbox\space is obsolete,^^Jload the bm package and use \string\bm\space instead.}%
 \global\let\bbox\relax
}%
\newenvironment{mathletters}{%
 \class@warn@end{Environment {mathletters} is obsolete;^^Jload the amsmath package and use {subequations}!}%
 \global\let\mathletters\@empty
}{%
}%
\def\eqnum#1{%
 \class@warn@end{\string\eqnum\space is obsolete, load the amsmath package and use \string\tag!}%
 \global\let\eqnum\@gobble
}%
\appdef\rtx@require@packages{%
 \RequirePackage{revsymb4-1}%
}%
\appdef\class@documenthook{\revsymb@inithook}%
\def\@LN@LLerror@org{%
 \PackageError{lineno}{%
  \string\linelabel\space without \string\linenumbers
 }{%
  Just see documentation. (New feature v4.11)%
 }%
 \@gobble
}%
\def\@LN@LLerror@ltx{%
 \PackageWarning{lineno}{%
  To make the \string\linelabel\space command work, you must issue the \string\linenumbers\ command
 }%
 \@gobble
}%
\appdef\class@documenthook{%
 \@ifx{\@LN@LLerror\@LN@LLerror@org}{%
  \class@info{Overriding \string\@LN@LLerror}%
  \let\@LN@LLerror\@LN@LLerror@ltx
 }{}%
 \@ifpackageloaded{lineno}{%
  \@ifxundefined{\set@linepenalties}{}{%
   \def\prep@absbox{\set@linepenalties}%
   \def\post@absbox{\let\@LN@parpgbrk\@empty\@linenumberpar}%
  }%
 }{}%
}%
\appdef\rtx@require@packages{%
 \InputIfFileExists{\jobname.rty}{}{}%
}%
\@parse@class@options@society
\@process@society{aps}%
\@parse@class@options@\@journal
\expandafter\@process@journal\expandafter{\@journal@default}%
\@parse@class@options@\@pointsize
\expandafter\@process@pointsize\expandafter{\@pointsize@default}%
\@options
\rtx@require@packages
\setup@hook
\endinput
%%
%% End of file `revtex4-1.cls'.
